Fermionic Wigs for AdS-Schwarzschild Black Holes

We provide the metric, the gravitino fields and the gauge fields to all orders in the fermionic zero modes for D=5 and D=4, N=2 gauged supergravity solutions starting from non-extremal AdS--Schwarzschild black holes. We compute the Brown-York stress--energy tensor on the boundary of AdS_5 / AdS_4 spaces and we discuss some implications of the fermionic corrections to perfect fluid interpretation of the boundary theory. The complete non-linear solution, which we denote as fermionic wig, is achieved by acting with supersymmetry transformations upon the supergravity fields and that expansion naturally truncates at some order in the fermionic zero modes.

==> anc/4dimEta1.nb <==
(* Content-type: application/mathematica *)

(*** Wolfram Notebook File ***)
(* http://www.wolfram.com/nb *)

(* CreatedBy='Mathematica 7.0' *)

(*CacheID: 234*)
(* Internal cache information:
NotebookFileLineBreakTest
NotebookFileLineBreakTest
NotebookDataPosition[       145,          7]
NotebookDataLength[    631819,      16387]
NotebookOptionsPosition[    631201,      16362]
NotebookOutlinePosition[    631540,      16377]
CellTagsIndexPosition[    631497,      16374]
WindowFrame->Normal*)

(* Beginning of Notebook Content *)
Notebook[{
Cell[BoxData[
 RowBox[{
  RowBox[{"(*", 
   RowBox[{
    RowBox[{
     RowBox[{
     "Here", " ", "we", " ", "present", " ", "the", " ", "results", " ", 
      "obtained", " ", "for", " ", "4", " ", 
      RowBox[{"dimension", ".", " ", "Each"}], " ", "object", " ", "is", " ", 
      "defined", " ", "as", " ", "an", " ", "N"}], "+", 
     RowBox[{"1", " ", "rank", " ", "tensor"}]}], ",", " ", 
    RowBox[{
    "where", " ", "the", " ", "first", " ", "index", " ", "is", " ", 
     "referred", " ", "to", " ", "the", " ", "biliear", " ", 
     RowBox[{"order", ".", " ", "For"}], " ", "example", " ", 
     RowBox[{"Gauge4D", "[", 
      RowBox[{"[", "1", "]"}], "]"}], " ", "is", " ", "the", " ", "gauge", 
     " ", "field", " ", "at", " ", "first", " ", "order"}]}], "*)"}], 
  "\[IndentingNewLine]", 
  RowBox[{"(*", 
   RowBox[{
    RowBox[{
    "Beyond", " ", "the", " ", "ordinary", " ", "names", " ", "given", " ", 
     "to", " ", "the", " ", "variables"}], ",", 
    RowBox[{
    "there", " ", "are", " ", "some", " ", "letters", " ", "in", " ", "front",
      " ", "of", " ", "them"}], ",", 
    RowBox[{"such", " ", "as", " ", 
     RowBox[{"ARsigma1", ".", "Those"}], " ", "have", "\n", "been", " ", 
     "added", " ", "in", " ", "order", " ", "to", " ", "maintain", " ", "the",
      " ", "correct", " ", "lexicographical", " ", "order"}], ",", 
    RowBox[{
     RowBox[{
     "especially", " ", "when", " ", "dealing", " ", "with", " ", "gamma", 
      " ", "matrices", " ", "or", " ", "other", " ", "non"}], "-", 
     RowBox[{"commuting", "\n", 
      RowBox[{"objects", "."}]}]}]}], "*)"}], "\[IndentingNewLine]", 
  RowBox[{"(*", 
   RowBox[{
    RowBox[{
    "It", " ", "was", " ", "also", " ", "necessary", " ", "to", " ", "define",
      " ", "new", " ", "functions", " ", "such", " ", "as", " ", "Imag"}], 
    ",", " ", 
    RowBox[{"for", " ", "the", " ", "imaginary", " ", "part"}], ",", " ", 
    RowBox[{
    "in", " ", "order", " ", "to", " ", "reduce", " ", "the", " ", 
     "computation", " ", "time", " ", "required"}]}], "*)"}]}]], "Input",
 CellChangeTimes->{{3.550065007708435*^9, 3.550065014445715*^9}, {
   3.5502283185907745`*^9, 3.5502283243467827`*^9}, 3.550296868412105*^9}],

Cell[CellGroupData[{

Cell[TextData[{
 "(*Complete metric for ",
 Cell[BoxData[
  FormBox[
   RowBox[{
    SubscriptBox["\[Eta]", "1"], "\[NotEqual]", "0"}], TraditionalForm]], 
  "None",
  FormatType->"TraditionalForm"],
 "*)"
}], "Section",
 CellChangeTimes->{{3.5500649760953503`*^9, 3.550064978924999*^9}, {
  3.5502283610558357`*^9, 3.5502283754628563`*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"CompleteMetric4DFor\[Eta]1", "=", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{
         RowBox[{"-", 
          FractionBox[
           RowBox[{"lambda", " ", "mu", " ", 
            SqrtBox[
             RowBox[{"mu", "+", 
              SuperscriptBox["rr", "3"]}]], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"enne", " ", "tt"}], "+", 
              RowBox[{"Ka1", " ", "x1"}], "+", 
              RowBox[{"Ka2", " ", "x2"}]}], ")"}]}], 
           RowBox[{"2", " ", 
            SuperscriptBox["rr", 
             RowBox[{"5", "/", "2"}]]}]]}], ",", 
         RowBox[{"-", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{"lambda", " ", "mu", " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"6", " ", 
                SuperscriptBox["rr", "2"], " ", "tt", " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"Ka1", " ", "x1"}], "+", 
                  RowBox[{"Ka2", " ", "x2"}]}], ")"}]}], "+", 
               RowBox[{"enne", " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"-", "1"}], "+", 
                  RowBox[{"3", " ", 
                   SuperscriptBox["rr", "2"], " ", 
                   RowBox[{"(", 
                    RowBox[{
                    SuperscriptBox["tt", "2"], "+", 
                    SuperscriptBox["x1", "2"], "+", 
                    SuperscriptBox["x2", "2"]}], ")"}]}]}], ")"}]}]}], 
              ")"}]}], ")"}], "/", 
           RowBox[{"(", 
            RowBox[{"8", " ", 
             SqrtBox[
              RowBox[{
               SuperscriptBox["rr", "5"], " ", 
               RowBox[{"(", 
                RowBox[{"mu", "+", 
                 SuperscriptBox["rr", "3"]}], ")"}]}]]}], ")"}]}]}], ",", 
         RowBox[{
          RowBox[{"-", 
           FractionBox["1", "2"]}], " ", "lambda", " ", "rr", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "rr"}], "+", 
            SqrtBox[
             FractionBox[
              RowBox[{"mu", "+", 
               SuperscriptBox["rr", "3"]}], "rr"]]}], ")"}], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"Ka1", " ", "tt"}], "+", 
            RowBox[{"enne", " ", "x1"}]}], ")"}]}], ",", 
         RowBox[{
          RowBox[{"-", 
           FractionBox["1", "2"]}], " ", "lambda", " ", "rr", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "rr"}], "+", 
            SqrtBox[
             FractionBox[
              RowBox[{"mu", "+", 
               SuperscriptBox["rr", "3"]}], "rr"]]}], ")"}], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"Ka2", " ", "tt"}], "+", 
            RowBox[{"enne", " ", "x2"}]}], ")"}]}]}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"-", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{"lambda", " ", "mu", " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"6", " ", 
                SuperscriptBox["rr", "2"], " ", "tt", " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"Ka1", " ", "x1"}], "+", 
                  RowBox[{"Ka2", " ", "x2"}]}], ")"}]}], "+", 
               RowBox[{"enne", " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"-", "1"}], "+", 
                  RowBox[{"3", " ", 
                   SuperscriptBox["rr", "2"], " ", 
                   RowBox[{"(", 
                    RowBox[{
                    SuperscriptBox["tt", "2"], "+", 
                    SuperscriptBox["x1", "2"], "+", 
                    SuperscriptBox["x2", "2"]}], ")"}]}]}], ")"}]}]}], 
              ")"}]}], ")"}], "/", 
           RowBox[{"(", 
            RowBox[{"8", " ", 
             SqrtBox[
              RowBox[{
               SuperscriptBox["rr", "5"], " ", 
               RowBox[{"(", 
                RowBox[{"mu", "+", 
                 SuperscriptBox["rr", "3"]}], ")"}]}]]}], ")"}]}]}], ",", "0",
          ",", 
         FractionBox[
          RowBox[{"Ka1", " ", "lambda", " ", 
           RowBox[{"(", 
            RowBox[{"mu", "+", 
             SuperscriptBox["rr", "3"], "-", 
             SqrtBox[
              RowBox[{
               SuperscriptBox["rr", "3"], " ", 
               RowBox[{"(", 
                RowBox[{"mu", "+", 
                 SuperscriptBox["rr", "3"]}], ")"}]}]]}], ")"}]}], 
          RowBox[{"2", " ", "rr", " ", 
           RowBox[{"(", 
            RowBox[{"mu", "+", 
             SuperscriptBox["rr", "3"]}], ")"}]}]], ",", 
         FractionBox[
          RowBox[{"Ka2", " ", "lambda", " ", 
           RowBox[{"(", 
            RowBox[{"mu", "+", 
             SuperscriptBox["rr", "3"], "-", 
             SqrtBox[
              RowBox[{
               SuperscriptBox["rr", "3"], " ", 
               RowBox[{"(", 
                RowBox[{"mu", "+", 
                 SuperscriptBox["rr", "3"]}], ")"}]}]]}], ")"}]}], 
          RowBox[{"2", " ", "rr", " ", 
           RowBox[{"(", 
            RowBox[{"mu", "+", 
             SuperscriptBox["rr", "3"]}], ")"}]}]]}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{
          RowBox[{"-", 
           FractionBox["1", "2"]}], " ", "lambda", " ", "rr", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "rr"}], "+", 
            SqrtBox[
             FractionBox[
              RowBox[{"mu", "+", 
               SuperscriptBox["rr", "3"]}], "rr"]]}], ")"}], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"Ka1", " ", "tt"}], "+", 
            RowBox[{"enne", " ", "x1"}]}], ")"}]}], ",", 
         FractionBox[
          RowBox[{"Ka1", " ", "lambda", " ", 
           RowBox[{"(", 
            RowBox[{"mu", "+", 
             SuperscriptBox["rr", "3"], "-", 
             SqrtBox[
              RowBox[{
               SuperscriptBox["rr", "3"], " ", 
               RowBox[{"(", 
                RowBox[{"mu", "+", 
                 SuperscriptBox["rr", "3"]}], ")"}]}]]}], ")"}]}], 
          RowBox[{"2", " ", "rr", " ", 
           RowBox[{"(", 
            RowBox[{"mu", "+", 
             SuperscriptBox["rr", "3"]}], ")"}]}]], ",", 
         RowBox[{
          RowBox[{"-", "lambda"}], " ", "rr", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "rr"}], "+", 
            SqrtBox[
             FractionBox[
              RowBox[{"mu", "+", 
               SuperscriptBox["rr", "3"]}], "rr"]]}], ")"}], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"enne", " ", "tt"}], "+", 
            RowBox[{"Ka1", " ", "x1"}], "+", 
            RowBox[{"Ka2", " ", "x2"}]}], ")"}]}], ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{
          RowBox[{"-", 
           FractionBox["1", "2"]}], " ", "lambda", " ", "rr", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "rr"}], "+", 
            SqrtBox[
             FractionBox[
              RowBox[{"mu", "+", 
               SuperscriptBox["rr", "3"]}], "rr"]]}], ")"}], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"Ka2", " ", "tt"}], "+", 
            RowBox[{"enne", " ", "x2"}]}], ")"}]}], ",", 
         FractionBox[
          RowBox[{"Ka2", " ", "lambda", " ", 
           RowBox[{"(", 
            RowBox[{"mu", "+", 
             SuperscriptBox["rr", "3"], "-", 
             SqrtBox[
              RowBox[{
               SuperscriptBox["rr", "3"], " ", 
               RowBox[{"(", 
                RowBox[{"mu", "+", 
                 SuperscriptBox["rr", "3"]}], ")"}]}]]}], ")"}]}], 
          RowBox[{"2", " ", "rr", " ", 
           RowBox[{"(", 
            RowBox[{"mu", "+", 
             SuperscriptBox["rr", "3"]}], ")"}]}]], ",", "0", ",", 
         RowBox[{
          RowBox[{"-", "lambda"}], " ", "rr", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "rr"}], "+", 
            SqrtBox[
             FractionBox[
              RowBox[{"mu", "+", 
               SuperscriptBox["rr", "3"]}], "rr"]]}], ")"}], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"enne", " ", "tt"}], "+", 
            RowBox[{"Ka1", " ", "x1"}], "+", 
            RowBox[{"Ka2", " ", "x2"}]}], ")"}]}]}], "}"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{
         RowBox[{
          FractionBox["1", 
           RowBox[{"32", " ", 
            SuperscriptBox["rr", "6"]}]], 
          RowBox[{"enne", " ", 
           SuperscriptBox["lambda", "2"], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{
              RowBox[{"-", "4"}], " ", "tt", " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"Ka1", " ", "x1"}], "+", 
                RowBox[{"Ka2", " ", "x2"}]}], ")"}], " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{
                 RowBox[{"-", "4"}], " ", 
                 SuperscriptBox["rr", "8"]}], "+", 
                RowBox[{"4", " ", 
                 SqrtBox[
                  RowBox[{
                   SuperscriptBox["rr", "13"], " ", 
                   RowBox[{"(", 
                    RowBox[{"mu", "+", 
                    SuperscriptBox["rr", "3"]}], ")"}]}]]}], "+", 
                RowBox[{"6", " ", 
                 SuperscriptBox["rr", "10"], " ", 
                 RowBox[{"(", 
                  RowBox[{
                   SuperscriptBox["tt", "2"], "+", 
                   SuperscriptBox["x1", "2"], "+", 
                   SuperscriptBox["x2", "2"]}], ")"}]}], "-", 
                RowBox[{"6", " ", 
                 SqrtBox[
                  RowBox[{
                   SuperscriptBox["rr", "17"], " ", 
                   RowBox[{"(", 
                    RowBox[{"mu", "+", 
                    SuperscriptBox["rr", "3"]}], ")"}]}]], " ", 
                 RowBox[{"(", 
                  RowBox[{
                   SuperscriptBox["tt", "2"], "+", 
                   SuperscriptBox["x1", "2"], "+", 
                   SuperscriptBox["x2", "2"]}], ")"}]}], "-", 
                RowBox[{
                 SuperscriptBox["mu", "2"], " ", 
                 SuperscriptBox["rr", "2"], " ", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"-", "13"}], "+", 
                   RowBox[{"3", " ", 
                    SuperscriptBox["rr", "2"], " ", 
                    RowBox[{"(", 
                    RowBox[{
                    SuperscriptBox["tt", "2"], "+", 
                    SuperscriptBox["x1", "2"], "+", 
                    SuperscriptBox["x2", "2"]}], ")"}]}]}], ")"}]}], "+", 
                RowBox[{"3", " ", "mu", " ", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"4", " ", 
                    SuperscriptBox["rr", "5"]}], "+", 
                   RowBox[{"4", " ", 
                    SuperscriptBox["rr", "7"], " ", 
                    RowBox[{"(", 
                    RowBox[{
                    SuperscriptBox["tt", "2"], "+", 
                    SuperscriptBox["x1", "2"], "+", 
                    SuperscriptBox["x2", "2"]}], ")"}]}], "-", 
                   RowBox[{
                    SqrtBox[
                    RowBox[{
                    SuperscriptBox["rr", "11"], " ", 
                    RowBox[{"(", 
                    RowBox[{"mu", "+", 
                    SuperscriptBox["rr", "3"]}], ")"}]}]], " ", 
                    RowBox[{"(", 
                    RowBox[{
                    SuperscriptBox["tt", "2"], "+", 
                    SuperscriptBox["x1", "2"], "+", 
                    SuperscriptBox["x2", "2"]}], ")"}]}]}], ")"}]}]}], 
               ")"}]}], "+", 
             RowBox[{"enne", " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{
                 RowBox[{"-", "2"}], " ", 
                 SuperscriptBox["mu", "2"], " ", 
                 RowBox[{"(", 
                  RowBox[{"4", "+", 
                   RowBox[{
                    SuperscriptBox["rr", "4"], " ", 
                    SuperscriptBox[
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", 
                    SuperscriptBox["tt", "2"]}], "+", 
                    SuperscriptBox["x1", "2"], "+", 
                    SuperscriptBox["x2", "2"]}], ")"}], "2"]}], "+", 
                   RowBox[{
                    SuperscriptBox["rr", "2"], " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"3", " ", 
                    SuperscriptBox["tt", "2"]}], "-", 
                    RowBox[{"10", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    SuperscriptBox["x1", "2"], "+", 
                    SuperscriptBox["x2", "2"]}], ")"}]}]}], ")"}]}]}], 
                  ")"}]}], "+", 
                RowBox[{"mu", " ", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{
                    RowBox[{"-", "11"}], " ", 
                    SuperscriptBox["rr", "3"]}], "+", 
                   RowBox[{"6", " ", 
                    SqrtBox[
                    RowBox[{
                    SuperscriptBox["rr", "3"], " ", 
                    RowBox[{"(", 
                    RowBox[{"mu", "+", 
                    SuperscriptBox["rr", "3"]}], ")"}]}]]}], "+", 
                   RowBox[{"4", " ", 
                    SqrtBox[
                    RowBox[{
                    SuperscriptBox["rr", "11"], " ", 
                    RowBox[{"(", 
                    RowBox[{"mu", "+", 
                    SuperscriptBox["rr", "3"]}], ")"}]}]], " ", 
                    SuperscriptBox["tt", "4"]}], "+", 
                   RowBox[{"3", " ", 
                    SuperscriptBox["rr", "7"], " ", 
                    SuperscriptBox[
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", 
                    SuperscriptBox["tt", "2"]}], "+", 
                    SuperscriptBox["x1", "2"], "+", 
                    SuperscriptBox["x2", "2"]}], ")"}], "2"]}], "+", 
                   RowBox[{
                    SuperscriptBox["rr", "5"], " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{
                    RowBox[{"-", "32"}], " ", 
                    SuperscriptBox["tt", "2"]}], "+", 
                    RowBox[{"42", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    SuperscriptBox["x1", "2"], "+", 
                    SuperscriptBox["x2", "2"]}], ")"}]}]}], ")"}]}], "+", 
                   RowBox[{"4", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    SuperscriptBox["x1", "2"], "+", 
                    SuperscriptBox["x2", "2"]}], ")"}], " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", 
                    SqrtBox[
                    RowBox[{
                    SuperscriptBox["rr", "7"], " ", 
                    RowBox[{"(", 
                    RowBox[{"mu", "+", 
                    SuperscriptBox["rr", "3"]}], ")"}]}]]}], "+", 
                    RowBox[{
                    SqrtBox[
                    RowBox[{
                    SuperscriptBox["rr", "11"], " ", 
                    RowBox[{"(", 
                    RowBox[{"mu", "+", 
                    SuperscriptBox["rr", "3"]}], ")"}]}]], " ", 
                    RowBox[{"(", 
                    RowBox[{
                    SuperscriptBox["x1", "2"], "+", 
                    SuperscriptBox["x2", "2"]}], ")"}]}]}], ")"}]}], "-", 
                   RowBox[{"2", " ", 
                    SuperscriptBox["tt", "2"], " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"3", " ", 
                    SqrtBox[
                    RowBox[{
                    SuperscriptBox["rr", "7"], " ", 
                    RowBox[{"(", 
                    RowBox[{"mu", "+", 
                    SuperscriptBox["rr", "3"]}], ")"}]}]]}], "+", 
                    RowBox[{"4", " ", 
                    SqrtBox[
                    RowBox[{
                    SuperscriptBox["rr", "11"], " ", 
                    RowBox[{"(", 
                    RowBox[{"mu", "+", 
                    SuperscriptBox["rr", "3"]}], ")"}]}]], " ", 
                    RowBox[{"(", 
                    RowBox[{
                    SuperscriptBox["x1", "2"], "+", 
                    SuperscriptBox["x2", "2"]}], ")"}]}]}], ")"}]}]}], 
                  ")"}]}], "+", 
                RowBox[{"2", " ", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"-", 
                    SuperscriptBox["rr", "6"]}], "+", 
                   SqrtBox[
                    RowBox[{
                    SuperscriptBox["rr", "9"], " ", 
                    RowBox[{"(", 
                    RowBox[{"mu", "+", 
                    SuperscriptBox["rr", "3"]}], ")"}]}]], "-", 
                   RowBox[{"7", " ", 
                    SqrtBox[
                    RowBox[{
                    SuperscriptBox["rr", "17"], " ", 
                    RowBox[{"(", 
                    RowBox[{"mu", "+", 
                    SuperscriptBox["rr", "3"]}], ")"}]}]], " ", 
                    SuperscriptBox["tt", "4"]}], "+", 
                   RowBox[{"7", " ", 
                    SuperscriptBox["rr", "10"], " ", 
                    SuperscriptBox[
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", 
                    SuperscriptBox["tt", "2"]}], "+", 
                    SuperscriptBox["x1", "2"], "+", 
                    SuperscriptBox["x2", "2"]}], ")"}], "2"]}], "+", 
                   RowBox[{"2", " ", 
                    SuperscriptBox["rr", "8"], " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{
                    RowBox[{"-", "17"}], " ", 
                    SuperscriptBox["tt", "2"]}], "+", 
                    RowBox[{"9", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    SuperscriptBox["x1", "2"], "+", 
                    SuperscriptBox["x2", "2"]}], ")"}]}]}], ")"}]}], "+", 
                   RowBox[{"2", " ", 
                    SuperscriptBox["tt", "2"], " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"17", " ", 
                    SqrtBox[
                    RowBox[{
                    SuperscriptBox["rr", "13"], " ", 
                    RowBox[{"(", 
                    RowBox[{"mu", "+", 
                    SuperscriptBox["rr", "3"]}], ")"}]}]]}], "+", 
                    RowBox[{"7", " ", 
                    SqrtBox[
                    RowBox[{
                    SuperscriptBox["rr", "17"], " ", 
                    RowBox[{"(", 
                    RowBox[{"mu", "+", 
                    SuperscriptBox["rr", "3"]}], ")"}]}]], " ", 
                    RowBox[{"(", 
                    RowBox[{
                    SuperscriptBox["x1", "2"], "+", 
                    SuperscriptBox["x2", "2"]}], ")"}]}]}], ")"}]}], "-", 
                   RowBox[{
                    RowBox[{"(", 
                    RowBox[{
                    SuperscriptBox["x1", "2"], "+", 
                    SuperscriptBox["x2", "2"]}], ")"}], " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"18", " ", 
                    SqrtBox[
                    RowBox[{
                    SuperscriptBox["rr", "13"], " ", 
                    RowBox[{"(", 
                    RowBox[{"mu", "+", 
                    SuperscriptBox["rr", "3"]}], ")"}]}]]}], "+", 
                    RowBox[{"7", " ", 
                    SqrtBox[
                    RowBox[{
                    SuperscriptBox["rr", "17"], " ", 
                    RowBox[{"(", 
                    RowBox[{"mu", "+", 
                    SuperscriptBox["rr", "3"]}], ")"}]}]], " ", 
                    RowBox[{"(", 
                    RowBox[{
                    SuperscriptBox["x1", "2"], "+", 
                    SuperscriptBox["x2", "2"]}], ")"}]}]}], ")"}]}]}], 
                  ")"}]}]}], ")"}]}]}], ")"}]}]}], ",", 
         RowBox[{"-", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{"enne", " ", 
             SuperscriptBox["lambda", "2"], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"4", " ", "enne", " ", "tt", " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"mu", " ", 
                   RowBox[{"(", 
                    RowBox[{
                    RowBox[{
                    RowBox[{"-", "9"}], " ", "rr"}], "+", 
                    RowBox[{"4", " ", 
                    SqrtBox[
                    FractionBox[
                    RowBox[{"mu", "+", 
                    SuperscriptBox["rr", "3"]}], "rr"]]}], "+", 
                    RowBox[{"2", " ", 
                    SqrtBox[
                    RowBox[{
                    SuperscriptBox["rr", "3"], " ", 
                    RowBox[{"(", 
                    RowBox[{"mu", "+", 
                    SuperscriptBox["rr", "3"]}], ")"}]}]], " ", 
                    RowBox[{"(", 
                    RowBox[{
                    SuperscriptBox["tt", "2"], "-", 
                    SuperscriptBox["x1", "2"], "-", 
                    SuperscriptBox["x2", "2"]}], ")"}]}], "+", 
                    RowBox[{
                    SuperscriptBox["rr", "3"], " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", 
                    SuperscriptBox["tt", "2"]}], "+", 
                    SuperscriptBox["x1", "2"], "+", 
                    SuperscriptBox["x2", "2"]}], ")"}]}]}], ")"}]}], "+", 
                  RowBox[{"4", " ", 
                   RowBox[{"(", 
                    RowBox[{
                    RowBox[{
                    RowBox[{"-", "5"}], " ", 
                    SuperscriptBox["rr", "4"]}], "+", 
                    RowBox[{"5", " ", 
                    SqrtBox[
                    RowBox[{
                    SuperscriptBox["rr", "5"], " ", 
                    RowBox[{"(", 
                    RowBox[{"mu", "+", 
                    SuperscriptBox["rr", "3"]}], ")"}]}]]}], "+", 
                    RowBox[{
                    SqrtBox[
                    RowBox[{
                    SuperscriptBox["rr", "9"], " ", 
                    RowBox[{"(", 
                    RowBox[{"mu", "+", 
                    SuperscriptBox["rr", "3"]}], ")"}]}]], " ", 
                    RowBox[{"(", 
                    RowBox[{
                    SuperscriptBox["tt", "2"], "-", 
                    SuperscriptBox["x1", "2"], "-", 
                    SuperscriptBox["x2", "2"]}], ")"}]}], "+", 
                    RowBox[{
                    SuperscriptBox["rr", "6"], " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", 
                    SuperscriptBox["tt", "2"]}], "+", 
                    SuperscriptBox["x1", "2"], "+", 
                    SuperscriptBox["x2", "2"]}], ")"}]}]}], ")"}]}]}], 
                 ")"}]}], "-", 
               RowBox[{
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"Ka1", " ", "x1"}], "+", 
                  RowBox[{"Ka2", " ", "x2"}]}], ")"}], " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{
                   RowBox[{"-", "mu"}], " ", 
                   RowBox[{"(", 
                    RowBox[{
                    RowBox[{"9", " ", "rr"}], "+", 
                    RowBox[{"5", " ", 
                    SqrtBox[
                    FractionBox[
                    RowBox[{"mu", "+", 
                    SuperscriptBox["rr", "3"]}], "rr"]]}], "-", 
                    RowBox[{"15", " ", 
                    SuperscriptBox["rr", "3"], " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"3", " ", 
                    SuperscriptBox["tt", "2"]}], "+", 
                    SuperscriptBox["x1", "2"], "+", 
                    SuperscriptBox["x2", "2"]}], ")"}]}], "+", 
                    RowBox[{"33", " ", 
                    SqrtBox[
                    RowBox[{
                    SuperscriptBox["rr", "3"], " ", 
                    RowBox[{"(", 
                    RowBox[{"mu", "+", 
                    SuperscriptBox["rr", "3"]}], ")"}]}]], " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"3", " ", 
                    SuperscriptBox["tt", "2"]}], "+", 
                    SuperscriptBox["x1", "2"], "+", 
                    SuperscriptBox["x2", "2"]}], ")"}]}]}], ")"}]}], "+", 
                  RowBox[{"12", " ", 
                   RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", 
                    SuperscriptBox["rr", "4"]}], "+", 
                    SqrtBox[
                    RowBox[{
                    SuperscriptBox["rr", "5"], " ", 
                    RowBox[{"(", 
                    RowBox[{"mu", "+", 
                    SuperscriptBox["rr", "3"]}], ")"}]}]], "+", 
                    RowBox[{
                    SuperscriptBox["rr", "6"], " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"3", " ", 
                    SuperscriptBox["tt", "2"]}], "+", 
                    SuperscriptBox["x1", "2"], "+", 
                    SuperscriptBox["x2", "2"]}], ")"}]}], "-", 
                    RowBox[{
                    SqrtBox[
                    RowBox[{
                    SuperscriptBox["rr", "9"], " ", 
                    RowBox[{"(", 
                    RowBox[{"mu", "+", 
                    SuperscriptBox["rr", "3"]}], ")"}]}]], " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"3", " ", 
                    SuperscriptBox["tt", "2"]}], "+", 
                    SuperscriptBox["x1", "2"], "+", 
                    SuperscriptBox["x2", "2"]}], ")"}]}]}], ")"}]}]}], 
                 ")"}]}]}], ")"}]}], ")"}], "/", 
           RowBox[{"(", 
            RowBox[{"64", " ", 
             SqrtBox[
              RowBox[{
               SuperscriptBox["rr", "7"], " ", 
               RowBox[{"(", 
                RowBox[{"mu", "+", 
                 SuperscriptBox["rr", "3"]}], ")"}]}]]}], ")"}]}]}], ",", 
         RowBox[{
          FractionBox["1", 
           RowBox[{"128", " ", 
            SuperscriptBox["rr", "4"]}]], 
          RowBox[{"enne", " ", 
           SuperscriptBox["lambda", "2"], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"Ka1", " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"8", " ", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"4", " ", 
                    SuperscriptBox["rr", "4"]}], "-", 
                   RowBox[{"4", " ", 
                    SqrtBox[
                    RowBox[{
                    SuperscriptBox["rr", "5"], " ", 
                    RowBox[{"(", 
                    RowBox[{"mu", "+", 
                    SuperscriptBox["rr", "3"]}], ")"}]}]]}], "+", 
                   RowBox[{"3", " ", 
                    SqrtBox[
                    RowBox[{
                    SuperscriptBox["rr", "13"], " ", 
                    RowBox[{"(", 
                    RowBox[{"mu", "+", 
                    SuperscriptBox["rr", "3"]}], ")"}]}]], " ", 
                    SuperscriptBox["tt", "4"]}], "-", 
                   RowBox[{"7", " ", 
                    SqrtBox[
                    RowBox[{
                    SuperscriptBox["rr", "9"], " ", 
                    RowBox[{"(", 
                    RowBox[{"mu", "+", 
                    SuperscriptBox["rr", "3"]}], ")"}]}]], " ", 
                    SuperscriptBox["x1", "2"]}], "+", 
                   RowBox[{"3", " ", 
                    SqrtBox[
                    RowBox[{
                    SuperscriptBox["rr", "13"], " ", 
                    RowBox[{"(", 
                    RowBox[{"mu", "+", 
                    SuperscriptBox["rr", "3"]}], ")"}]}]], " ", 
                    SuperscriptBox["x1", "4"]}], "+", 
                   RowBox[{
                    SuperscriptBox["tt", "2"], " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{
                    RowBox[{"-", "7"}], " ", 
                    SqrtBox[
                    RowBox[{
                    SuperscriptBox["rr", "9"], " ", 
                    RowBox[{"(", 
                    RowBox[{"mu", "+", 
                    SuperscriptBox["rr", "3"]}], ")"}]}]]}], "+", 
                    RowBox[{"18", " ", 
                    SqrtBox[
                    RowBox[{
                    SuperscriptBox["rr", "13"], " ", 
                    RowBox[{"(", 
                    RowBox[{"mu", "+", 
                    SuperscriptBox["rr", "3"]}], ")"}]}]], " ", 
                    SuperscriptBox["x1", "2"]}]}], ")"}]}], "+", 
                   RowBox[{"5", " ", 
                    SqrtBox[
                    RowBox[{
                    SuperscriptBox["rr", "9"], " ", 
                    RowBox[{"(", 
                    RowBox[{"mu", "+", 
                    SuperscriptBox["rr", "3"]}], ")"}]}]], " ", 
                    SuperscriptBox["x2", "2"]}], "-", 
                   RowBox[{"3", " ", 
                    SqrtBox[
                    RowBox[{
                    SuperscriptBox["rr", "13"], " ", 
                    RowBox[{"(", 
                    RowBox[{"mu", "+", 
                    SuperscriptBox["rr", "3"]}], ")"}]}]], " ", 
                    SuperscriptBox["x2", "4"]}], "+", 
                   RowBox[{
                    SuperscriptBox["rr", "6"], " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"7", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    SuperscriptBox["tt", "2"], "+", 
                    SuperscriptBox["x1", "2"]}], ")"}]}], "-", 
                    RowBox[{"5", " ", 
                    SuperscriptBox["x2", "2"]}]}], ")"}]}], "-", 
                   RowBox[{"3", " ", 
                    SuperscriptBox["rr", "8"], " ", 
                    RowBox[{"(", 
                    RowBox[{
                    SuperscriptBox["tt", "4"], "+", 
                    RowBox[{"6", " ", 
                    SuperscriptBox["tt", "2"], " ", 
                    SuperscriptBox["x1", "2"]}], "+", 
                    SuperscriptBox["x1", "4"], "-", 
                    SuperscriptBox["x2", "4"]}], ")"}]}]}], ")"}]}], "+", 
                RowBox[{"mu", " ", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"13", " ", "rr"}], "+", 
                   RowBox[{"2", " ", 
                    SuperscriptBox["rr", "3"], " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"7", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    SuperscriptBox["tt", "2"], "+", 
                    SuperscriptBox["x1", "2"]}], ")"}]}], "-", 
                    RowBox[{"16", " ", 
                    SuperscriptBox["x2", "2"]}]}], ")"}]}], "-", 
                   RowBox[{"15", " ", 
                    SuperscriptBox["rr", "5"], " ", 
                    RowBox[{"(", 
                    RowBox[{
                    SuperscriptBox["tt", "4"], "+", 
                    RowBox[{"6", " ", 
                    SuperscriptBox["tt", "2"], " ", 
                    SuperscriptBox["x1", "2"]}], "+", 
                    SuperscriptBox["x1", "4"], "-", 
                    SuperscriptBox["x2", "4"]}], ")"}]}], "+", 
                   RowBox[{"3", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    SqrtBox[
                    FractionBox[
                    RowBox[{"mu", "+", 
                    SuperscriptBox["rr", "3"]}], "rr"]], "+", 
                    RowBox[{
                    SqrtBox[
                    RowBox[{
                    SuperscriptBox["rr", "7"], " ", 
                    RowBox[{"(", 
                    RowBox[{"mu", "+", 
                    SuperscriptBox["rr", "3"]}], ")"}]}]], " ", 
                    SuperscriptBox["tt", "4"]}], "-", 
                    RowBox[{"6", " ", 
                    SqrtBox[
                    RowBox[{
                    SuperscriptBox["rr", "3"], " ", 
                    RowBox[{"(", 
                    RowBox[{"mu", "+", 
                    SuperscriptBox["rr", "3"]}], ")"}]}]], " ", 
                    SuperscriptBox["x1", "2"]}], "+", 
                    RowBox[{
                    SqrtBox[
                    RowBox[{
                    SuperscriptBox["rr", "7"], " ", 
                    RowBox[{"(", 
                    RowBox[{"mu", "+", 
                    SuperscriptBox["rr", "3"]}], ")"}]}]], " ", 
                    SuperscriptBox["x1", "4"]}], "-", 
                    RowBox[{"6", " ", 
                    SuperscriptBox["tt", "2"], " ", 
                    RowBox[{"(", 
                    RowBox[{
                    SqrtBox[
                    RowBox[{
                    SuperscriptBox["rr", "3"], " ", 
                    RowBox[{"(", 
                    RowBox[{"mu", "+", 
                    SuperscriptBox["rr", "3"]}], ")"}]}]], "-", 
                    RowBox[{
                    SqrtBox[
                    RowBox[{
                    SuperscriptBox["rr", "7"], " ", 
                    RowBox[{"(", 
                    RowBox[{"mu", "+", 
                    SuperscriptBox["rr", "3"]}], ")"}]}]], " ", 
                    SuperscriptBox["x1", "2"]}]}], ")"}]}], "+", 
                    RowBox[{"4", " ", 
                    SqrtBox[
                    RowBox[{
                    SuperscriptBox["rr", "3"], " ", 
                    RowBox[{"(", 
                    RowBox[{"mu", "+", 
                    SuperscriptBox["rr", "3"]}], ")"}]}]], " ", 
                    SuperscriptBox["x2", "2"]}], "-", 
                    RowBox[{
                    SqrtBox[
                    RowBox[{
                    SuperscriptBox["rr", "7"], " ", 
                    RowBox[{"(", 
                    RowBox[{"mu", "+", 
                    SuperscriptBox["rr", "3"]}], ")"}]}]], " ", 
                    SuperscriptBox["x2", "4"]}]}], ")"}]}]}], ")"}]}]}], 
               ")"}]}], "+", 
             RowBox[{"2", " ", "x1", " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{
                 RowBox[{"-", "8"}], " ", "enne", " ", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"3", " ", "mu", " ", 
                    SuperscriptBox["rr", "3"]}], "-", 
                   RowBox[{"2", " ", 
                    SuperscriptBox["rr", "6"]}], "-", 
                   RowBox[{"mu", " ", 
                    SqrtBox[
                    RowBox[{
                    SuperscriptBox["rr", "3"], " ", 
                    RowBox[{"(", 
                    RowBox[{"mu", "+", 
                    SuperscriptBox["rr", "3"]}], ")"}]}]]}], "+", 
                   RowBox[{"2", " ", 
                    SqrtBox[
                    RowBox[{
                    SuperscriptBox["rr", "9"], " ", 
                    RowBox[{"(", 
                    RowBox[{"mu", "+", 
                    SuperscriptBox["rr", "3"]}], ")"}]}]]}]}], ")"}], " ", 
                 "tt"}], "+", 
                RowBox[{"Ka2", " ", "x2", " ", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"mu", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"23", " ", 
                    SuperscriptBox["rr", "3"]}], "-", 
                    RowBox[{"15", " ", 
                    SqrtBox[
                    RowBox[{
                    SuperscriptBox["rr", "3"], " ", 
                    RowBox[{"(", 
                    RowBox[{"mu", "+", 
                    SuperscriptBox["rr", "3"]}], ")"}]}]]}], "-", 
                    RowBox[{"15", " ", 
                    SuperscriptBox["rr", "5"], " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"3", " ", 
                    SuperscriptBox["tt", "2"]}], "+", 
                    SuperscriptBox["x1", "2"], "+", 
                    SuperscriptBox["x2", "2"]}], ")"}]}], "+", 
                    RowBox[{"3", " ", 
                    SqrtBox[
                    RowBox[{
                    SuperscriptBox["rr", "7"], " ", 
                    RowBox[{"(", 
                    RowBox[{"mu", "+", 
                    SuperscriptBox["rr", "3"]}], ")"}]}]], " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"3", " ", 
                    SuperscriptBox["tt", "2"]}], "+", 
                    SuperscriptBox["x1", "2"], "+", 
                    SuperscriptBox["x2", "2"]}], ")"}]}]}], ")"}]}], "+", 
                   RowBox[{"24", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"2", " ", 
                    SuperscriptBox["rr", "6"]}], "-", 
                    RowBox[{"2", " ", 
                    SqrtBox[
                    RowBox[{
                    SuperscriptBox["rr", "9"], " ", 
                    RowBox[{"(", 
                    RowBox[{"mu", "+", 
                    SuperscriptBox["rr", "3"]}], ")"}]}]]}], "-", 
                    RowBox[{
                    SuperscriptBox["rr", "8"], " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"3", " ", 
                    SuperscriptBox["tt", "2"]}], "+", 
                    SuperscriptBox["x1", "2"], "+", 
                    SuperscriptBox["x2", "2"]}], ")"}]}], "+", 
                    RowBox[{
                    SqrtBox[
                    RowBox[{
                    SuperscriptBox["rr", "13"], " ", 
                    RowBox[{"(", 
                    RowBox[{"mu", "+", 
                    SuperscriptBox["rr", "3"]}], ")"}]}]], " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"3", " ", 
                    SuperscriptBox["tt", "2"]}], "+", 
                    SuperscriptBox["x1", "2"], "+", 
                    SuperscriptBox["x2", "2"]}], ")"}]}]}], ")"}]}]}], 
                  ")"}]}]}], ")"}]}]}], ")"}]}]}], ",", 
         RowBox[{
          FractionBox["1", 
           RowBox[{"128", " ", 
            SuperscriptBox["rr", "4"]}]], 
          RowBox[{"enne", " ", 
           SuperscriptBox["lambda", "2"], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"2", " ", "x2", " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{
                 RowBox[{"-", "8"}], " ", "enne", " ", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"3", " ", "mu", " ", 
                    SuperscriptBox["rr", "3"]}], "-", 
                   RowBox[{"2", " ", 
                    SuperscriptBox["rr", "6"]}], "-", 
                   RowBox[{"mu", " ", 
                    SqrtBox[
                    RowBox[{
                    SuperscriptBox["rr", "3"], " ", 
                    RowBox[{"(", 
                    RowBox[{"mu", "+", 
                    SuperscriptBox["rr", "3"]}], ")"}]}]]}], "+", 
                   RowBox[{"2", " ", 
                    SqrtBox[
                    RowBox[{
                    SuperscriptBox["rr", "9"], " ", 
                    RowBox[{"(", 
                    RowBox[{"mu", "+", 
                    SuperscriptBox["rr", "3"]}], ")"}]}]]}]}], ")"}], " ", 
                 "tt"}], "+", 
                RowBox[{"Ka1", " ", "x1", " ", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"mu", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"23", " ", 
                    SuperscriptBox["rr", "3"]}], "-", 
                    RowBox[{"15", " ", 
                    SqrtBox[
                    RowBox[{
                    SuperscriptBox["rr", "3"], " ", 
                    RowBox[{"(", 
                    RowBox[{"mu", "+", 
                    SuperscriptBox["rr", "3"]}], ")"}]}]]}], "-", 
                    RowBox[{"15", " ", 
                    SuperscriptBox["rr", "5"], " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"3", " ", 
                    SuperscriptBox["tt", "2"]}], "+", 
                    SuperscriptBox["x1", "2"], "+", 
                    SuperscriptBox["x2", "2"]}], ")"}]}], "+", 
                    RowBox[{"3", " ", 
                    SqrtBox[
                    RowBox[{
                    SuperscriptBox["rr", "7"], " ", 
                    RowBox[{"(", 
                    RowBox[{"mu", "+", 
                    SuperscriptBox["rr", "3"]}], ")"}]}]], " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"3", " ", 
                    SuperscriptBox["tt", "2"]}], "+", 
                    SuperscriptBox["x1", "2"], "+", 
                    SuperscriptBox["x2", "2"]}], ")"}]}]}], ")"}]}], "+", 
                   RowBox[{"24", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"2", " ", 
                    SuperscriptBox["rr", "6"]}], "-", 
                    RowBox[{"2", " ", 
                    SqrtBox[
                    RowBox[{
                    SuperscriptBox["rr", "9"], " ", 
                    RowBox[{"(", 
                    RowBox[{"mu", "+", 
                    SuperscriptBox["rr", "3"]}], ")"}]}]]}], "-", 
                    RowBox[{
                    SuperscriptBox["rr", "8"], " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"3", " ", 
                    SuperscriptBox["tt", "2"]}], "+", 
                    SuperscriptBox["x1", "2"], "+", 
                    SuperscriptBox["x2", "2"]}], ")"}]}], "+", 
                    RowBox[{
                    SqrtBox[
                    RowBox[{
                    SuperscriptBox["rr", "13"], " ", 
                    RowBox[{"(", 
                    RowBox[{"mu", "+", 
                    SuperscriptBox["rr", "3"]}], ")"}]}]], " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"3", " ", 
                    SuperscriptBox["tt", "2"]}], "+", 
                    SuperscriptBox["x1", "2"], "+", 
                    SuperscriptBox["x2", "2"]}], ")"}]}]}], ")"}]}]}], 
                  ")"}]}]}], ")"}]}], "+", 
             RowBox[{"Ka2", " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"8", " ", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"4", " ", 
                    SuperscriptBox["rr", "4"]}], "-", 
                   RowBox[{"4", " ", 
                    SqrtBox[
                    RowBox[{
                    SuperscriptBox["rr", "5"], " ", 
                    RowBox[{"(", 
                    RowBox[{"mu", "+", 
                    SuperscriptBox["rr", "3"]}], ")"}]}]]}], "+", 
                   RowBox[{"3", " ", 
                    SqrtBox[
                    RowBox[{
                    SuperscriptBox["rr", "13"], " ", 
                    RowBox[{"(", 
                    RowBox[{"mu", "+", 
                    SuperscriptBox["rr", "3"]}], ")"}]}]], " ", 
                    SuperscriptBox["tt", "4"]}], "+", 
                   RowBox[{"5", " ", 
                    SqrtBox[
                    RowBox[{
                    SuperscriptBox["rr", "9"], " ", 
                    RowBox[{"(", 
                    RowBox[{"mu", "+", 
                    SuperscriptBox["rr", "3"]}], ")"}]}]], " ", 
                    SuperscriptBox["x1", "2"]}], "-", 
                   RowBox[{"3", " ", 
                    SqrtBox[
                    RowBox[{
                    SuperscriptBox["rr", "13"], " ", 
                    RowBox[{"(", 
                    RowBox[{"mu", "+", 
                    SuperscriptBox["rr", "3"]}], ")"}]}]], " ", 
                    SuperscriptBox["x1", "4"]}], "-", 
                   RowBox[{"7", " ", 
                    SqrtBox[
                    RowBox[{
                    SuperscriptBox["rr", "9"], " ", 
                    RowBox[{"(", 
                    RowBox[{"mu", "+", 
                    SuperscriptBox["rr", "3"]}], ")"}]}]], " ", 
                    SuperscriptBox["x2", "2"]}], "+", 
                   RowBox[{"3", " ", 
                    SqrtBox[
                    RowBox[{
                    SuperscriptBox["rr", "13"], " ", 
                    RowBox[{"(", 
                    RowBox[{"mu", "+", 
                    SuperscriptBox["rr", "3"]}], ")"}]}]], " ", 
                    SuperscriptBox["x2", "4"]}], "+", 
                   RowBox[{
                    SuperscriptBox["rr", "6"], " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"7", " ", 
                    SuperscriptBox["tt", "2"]}], "-", 
                    RowBox[{"5", " ", 
                    SuperscriptBox["x1", "2"]}], "+", 
                    RowBox[{"7", " ", 
                    SuperscriptBox["x2", "2"]}]}], ")"}]}], "+", 
                   RowBox[{
                    SuperscriptBox["tt", "2"], " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{
                    RowBox[{"-", "7"}], " ", 
                    SqrtBox[
                    RowBox[{
                    SuperscriptBox["rr", "9"], " ", 
                    RowBox[{"(", 
                    RowBox[{"mu", "+", 
                    SuperscriptBox["rr", "3"]}], ")"}]}]]}], "+", 
                    RowBox[{"18", " ", 
                    SqrtBox[
                    RowBox[{
                    SuperscriptBox["rr", "13"], " ", 
                    RowBox[{"(", 
                    RowBox[{"mu", "+", 
                    SuperscriptBox["rr", "3"]}], ")"}]}]], " ", 
                    SuperscriptBox["x2", "2"]}]}], ")"}]}], "-", 
                   RowBox[{"3", " ", 
                    SuperscriptBox["rr", "8"], " ", 
                    RowBox[{"(", 
                    RowBox[{
                    SuperscriptBox["tt", "4"], "-", 
                    SuperscriptBox["x1", "4"], "+", 
                    RowBox[{"6", " ", 
                    SuperscriptBox["tt", "2"], " ", 
                    SuperscriptBox["x2", "2"]}], "+", 
                    SuperscriptBox["x2", "4"]}], ")"}]}]}], ")"}]}], "+", 
                RowBox[{"mu", " ", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"13", " ", "rr"}], "+", 
                   RowBox[{"2", " ", 
                    SuperscriptBox["rr", "3"], " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"7", " ", 
                    SuperscriptBox["tt", "2"]}], "-", 
                    RowBox[{"16", " ", 
                    SuperscriptBox["x1", "2"]}], "+", 
                    RowBox[{"7", " ", 
                    SuperscriptBox["x2", "2"]}]}], ")"}]}], "-", 
                   RowBox[{"15", " ", 
                    SuperscriptBox["rr", "5"], " ", 
                    RowBox[{"(", 
                    RowBox[{
                    SuperscriptBox["tt", "4"], "-", 
                    SuperscriptBox["x1", "4"], "+", 
                    RowBox[{"6", " ", 
                    SuperscriptBox["tt", "2"], " ", 
                    SuperscriptBox["x2", "2"]}], "+", 
                    SuperscriptBox["x2", "4"]}], ")"}]}], "+", 
                   RowBox[{"3", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    SqrtBox[
                    FractionBox[
                    RowBox[{"mu", "+", 
                    SuperscriptBox["rr", "3"]}], "rr"]], "+", 
                    RowBox[{
                    SqrtBox[
                    RowBox[{
                    SuperscriptBox["rr", "7"], " ", 
                    RowBox[{"(", 
                    RowBox[{"mu", "+", 
                    SuperscriptBox["rr", "3"]}], ")"}]}]], " ", 
                    SuperscriptBox["tt", "4"]}], "+", 
                    RowBox[{"4", " ", 
                    SqrtBox[
                    RowBox[{
                    SuperscriptBox["rr", "3"], " ", 
                    RowBox[{"(", 
                    RowBox[{"mu", "+", 
                    SuperscriptBox["rr", "3"]}], ")"}]}]], " ", 
                    SuperscriptBox["x1", "2"]}], "-", 
                    RowBox[{
                    SqrtBox[
                    RowBox[{
                    SuperscriptBox["rr", "7"], " ", 
                    RowBox[{"(", 
                    RowBox[{"mu", "+", 
                    SuperscriptBox["rr", "3"]}], ")"}]}]], " ", 
                    SuperscriptBox["x1", "4"]}], "-", 
                    RowBox[{"6", " ", 
                    SqrtBox[
                    RowBox[{
                    SuperscriptBox["rr", "3"], " ", 
                    RowBox[{"(", 
                    RowBox[{"mu", "+", 
                    SuperscriptBox["rr", "3"]}], ")"}]}]], " ", 
                    SuperscriptBox["x2", "2"]}], "+", 
                    RowBox[{
                    SqrtBox[
                    RowBox[{
                    SuperscriptBox["rr", "7"], " ", 
                    RowBox[{"(", 
                    RowBox[{"mu", "+", 
                    SuperscriptBox["rr", "3"]}], ")"}]}]], " ", 
                    SuperscriptBox["x2", "4"]}], "-", 
                    RowBox[{"6", " ", 
                    SuperscriptBox["tt", "2"], " ", 
                    RowBox[{"(", 
                    RowBox[{
                    SqrtBox[
                    RowBox[{
                    SuperscriptBox["rr", "3"], " ", 
                    RowBox[{"(", 
                    RowBox[{"mu", "+", 
                    SuperscriptBox["rr", "3"]}], ")"}]}]], "-", 
                    RowBox[{
                    SqrtBox[
                    RowBox[{
                    SuperscriptBox["rr", "7"], " ", 
                    RowBox[{"(", 
                    RowBox[{"mu", "+", 
                    SuperscriptBox["rr", "3"]}], ")"}]}]], " ", 
                    SuperscriptBox["x2", "2"]}]}], ")"}]}]}], ")"}]}]}], 
                  ")"}]}]}], ")"}]}]}], ")"}]}]}]}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"-", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{"enne", " ", 
             SuperscriptBox["lambda", "2"], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"4", " ", "enne", " ", "tt", " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"mu", " ", 
                   RowBox[{"(", 
                    RowBox[{
                    RowBox[{
                    RowBox[{"-", "9"}], " ", "rr"}], "+", 
                    RowBox[{"4", " ", 
                    SqrtBox[
                    FractionBox[
                    RowBox[{"mu", "+", 
                    SuperscriptBox["rr", "3"]}], "rr"]]}], "+", 
                    RowBox[{"2", " ", 
                    SqrtBox[
                    RowBox[{
                    SuperscriptBox["rr", "3"], " ", 
                    RowBox[{"(", 
                    RowBox[{"mu", "+", 
                    SuperscriptBox["rr", "3"]}], ")"}]}]], " ", 
                    RowBox[{"(", 
                    RowBox[{
                    SuperscriptBox["tt", "2"], "-", 
                    SuperscriptBox["x1", "2"], "-", 
                    SuperscriptBox["x2", "2"]}], ")"}]}], "+", 
                    RowBox[{
                    SuperscriptBox["rr", "3"], " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", 
                    SuperscriptBox["tt", "2"]}], "+", 
                    SuperscriptBox["x1", "2"], "+", 
                    SuperscriptBox["x2", "2"]}], ")"}]}]}], ")"}]}], "+", 
                  RowBox[{"4", " ", 
                   RowBox[{"(", 
                    RowBox[{
                    RowBox[{
                    RowBox[{"-", "5"}], " ", 
                    SuperscriptBox["rr", "4"]}], "+", 
                    RowBox[{"5", " ", 
                    SqrtBox[
                    RowBox[{
                    SuperscriptBox["rr", "5"], " ", 
                    RowBox[{"(", 
                    RowBox[{"mu", "+", 
                    SuperscriptBox["rr", "3"]}], ")"}]}]]}], "+", 
                    RowBox[{
                    SqrtBox[
                    RowBox[{
                    SuperscriptBox["rr", "9"], " ", 
                    RowBox[{"(", 
                    RowBox[{"mu", "+", 
                    SuperscriptBox["rr", "3"]}], ")"}]}]], " ", 
                    RowBox[{"(", 
                    RowBox[{
                    SuperscriptBox["tt", "2"], "-", 
                    SuperscriptBox["x1", "2"], "-", 
                    SuperscriptBox["x2", "2"]}], ")"}]}], "+", 
                    RowBox[{
                    SuperscriptBox["rr", "6"], " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", 
                    SuperscriptBox["tt", "2"]}], "+", 
                    SuperscriptBox["x1", "2"], "+", 
                    SuperscriptBox["x2", "2"]}], ")"}]}]}], ")"}]}]}], 
                 ")"}]}], "-", 
               RowBox[{
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"Ka1", " ", "x1"}], "+", 
                  RowBox[{"Ka2", " ", "x2"}]}], ")"}], " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{
                   RowBox[{"-", "mu"}], " ", 
                   RowBox[{"(", 
                    RowBox[{
                    RowBox[{"9", " ", "rr"}], "+", 
                    RowBox[{"5", " ", 
                    SqrtBox[
                    FractionBox[
                    RowBox[{"mu", "+", 
                    SuperscriptBox["rr", "3"]}], "rr"]]}], "-", 
                    RowBox[{"15", " ", 
                    SuperscriptBox["rr", "3"], " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"3", " ", 
                    SuperscriptBox["tt", "2"]}], "+", 
                    SuperscriptBox["x1", "2"], "+", 
                    SuperscriptBox["x2", "2"]}], ")"}]}], "+", 
                    RowBox[{"33", " ", 
                    SqrtBox[
                    RowBox[{
                    SuperscriptBox["rr", "3"], " ", 
                    RowBox[{"(", 
                    RowBox[{"mu", "+", 
                    SuperscriptBox["rr", "3"]}], ")"}]}]], " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"3", " ", 
                    SuperscriptBox["tt", "2"]}], "+", 
                    SuperscriptBox["x1", "2"], "+", 
                    SuperscriptBox["x2", "2"]}], ")"}]}]}], ")"}]}], "+", 
                  RowBox[{"12", " ", 
                   RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", 
                    SuperscriptBox["rr", "4"]}], "+", 
                    SqrtBox[
                    RowBox[{
                    SuperscriptBox["rr", "5"], " ", 
                    RowBox[{"(", 
                    RowBox[{"mu", "+", 
                    SuperscriptBox["rr", "3"]}], ")"}]}]], "+", 
                    RowBox[{
                    SuperscriptBox["rr", "6"], " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"3", " ", 
                    SuperscriptBox["tt", "2"]}], "+", 
                    SuperscriptBox["x1", "2"], "+", 
                    SuperscriptBox["x2", "2"]}], ")"}]}], "-", 
                    RowBox[{
                    SqrtBox[
                    RowBox[{
                    SuperscriptBox["rr", "9"], " ", 
                    RowBox[{"(", 
                    RowBox[{"mu", "+", 
                    SuperscriptBox["rr", "3"]}], ")"}]}]], " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"3", " ", 
                    SuperscriptBox["tt", "2"]}], "+", 
                    SuperscriptBox["x1", "2"], "+", 
                    SuperscriptBox["x2", "2"]}], ")"}]}]}], ")"}]}]}], 
                 ")"}]}]}], ")"}]}], ")"}], "/", 
           RowBox[{"(", 
            RowBox[{"64", " ", 
             SqrtBox[
              RowBox[{
               SuperscriptBox["rr", "7"], " ", 
               RowBox[{"(", 
                RowBox[{"mu", "+", 
                 SuperscriptBox["rr", "3"]}], ")"}]}]]}], ")"}]}]}], ",", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{"enne", " ", 
            SuperscriptBox["lambda", "2"], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"4", " ", "tt", " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"Ka1", " ", "x1"}], "+", 
                 RowBox[{"Ka2", " ", "x2"}]}], ")"}], " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"4", " ", 
                  SuperscriptBox["rr", "6"]}], "-", 
                 RowBox[{"4", " ", 
                  SqrtBox[
                   RowBox[{
                    SuperscriptBox["rr", "9"], " ", 
                    RowBox[{"(", 
                    RowBox[{"mu", "+", 
                    SuperscriptBox["rr", "3"]}], ")"}]}]]}], "+", 
                 RowBox[{"mu", " ", 
                  RowBox[{"(", 
                   RowBox[{
                    RowBox[{"3", " ", 
                    SuperscriptBox["rr", "3"]}], "+", 
                    RowBox[{"5", " ", 
                    SqrtBox[
                    RowBox[{
                    SuperscriptBox["rr", "3"], " ", 
                    RowBox[{"(", 
                    RowBox[{"mu", "+", 
                    SuperscriptBox["rr", "3"]}], ")"}]}]]}], "+", 
                    RowBox[{"3", " ", 
                    SuperscriptBox["rr", "5"], " ", 
                    RowBox[{"(", 
                    RowBox[{
                    SuperscriptBox["tt", "2"], "+", 
                    SuperscriptBox["x1", "2"], "+", 
                    SuperscriptBox["x2", "2"]}], ")"}]}], "-", 
                    RowBox[{"9", " ", 
                    SqrtBox[
                    RowBox[{
                    SuperscriptBox["rr", "7"], " ", 
                    RowBox[{"(", 
                    RowBox[{"mu", "+", 
                    SuperscriptBox["rr", "3"]}], ")"}]}]], " ", 
                    RowBox[{"(", 
                    RowBox[{
                    SuperscriptBox["tt", "2"], "+", 
                    SuperscriptBox["x1", "2"], "+", 
                    SuperscriptBox["x2", "2"]}], ")"}]}]}], ")"}]}]}], 
                ")"}]}], "+", 
              RowBox[{"enne", " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"4", " ", 
                  RowBox[{"(", 
                   RowBox[{
                    RowBox[{"7", " ", 
                    SuperscriptBox["rr", "4"]}], "-", 
                    RowBox[{"7", " ", 
                    SqrtBox[
                    RowBox[{
                    SuperscriptBox["rr", "5"], " ", 
                    RowBox[{"(", 
                    RowBox[{"mu", "+", 
                    SuperscriptBox["rr", "3"]}], ")"}]}]]}], "+", 
                    RowBox[{"2", " ", 
                    SuperscriptBox["rr", "6"], " ", 
                    RowBox[{"(", 
                    RowBox[{
                    SuperscriptBox["x1", "2"], "+", 
                    SuperscriptBox["x2", "2"]}], ")"}]}], "-", 
                    RowBox[{"2", " ", 
                    SqrtBox[
                    RowBox[{
                    SuperscriptBox["rr", "9"], " ", 
                    RowBox[{"(", 
                    RowBox[{"mu", "+", 
                    SuperscriptBox["rr", "3"]}], ")"}]}]], " ", 
                    RowBox[{"(", 
                    RowBox[{
                    SuperscriptBox["x1", "2"], "+", 
                    SuperscriptBox["x2", "2"]}], ")"}]}], "+", 
                    RowBox[{"3", " ", 
                    SuperscriptBox["rr", "8"], " ", 
                    SuperscriptBox[
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", 
                    SuperscriptBox["tt", "2"]}], "+", 
                    SuperscriptBox["x1", "2"], "+", 
                    SuperscriptBox["x2", "2"]}], ")"}], "2"]}], "-", 
                    RowBox[{"3", " ", 
                    SqrtBox[
                    RowBox[{
                    SuperscriptBox["rr", "13"], " ", 
                    RowBox[{"(", 
                    RowBox[{"mu", "+", 
                    SuperscriptBox["rr", "3"]}], ")"}]}]], " ", 
                    SuperscriptBox[
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", 
                    SuperscriptBox["tt", "2"]}], "+", 
                    SuperscriptBox["x1", "2"], "+", 
                    SuperscriptBox["x2", "2"]}], ")"}], "2"]}]}], ")"}]}], 
                 "+", 
                 RowBox[{"mu", " ", 
                  RowBox[{"(", 
                   RowBox[{
                    RowBox[{"29", " ", "rr"}], "-", 
                    RowBox[{"15", " ", 
                    SqrtBox[
                    FractionBox[
                    RowBox[{"mu", "+", 
                    SuperscriptBox["rr", "3"]}], "rr"]]}], "-", 
                    RowBox[{"8", " ", 
                    SuperscriptBox["rr", "3"], " ", 
                    SuperscriptBox["tt", "2"]}], "-", 
                    RowBox[{"9", " ", 
                    SqrtBox[
                    RowBox[{
                    SuperscriptBox["rr", "7"], " ", 
                    RowBox[{"(", 
                    RowBox[{"mu", "+", 
                    SuperscriptBox["rr", "3"]}], ")"}]}]], " ", 
                    SuperscriptBox["tt", "4"]}], "+", 
                    RowBox[{"15", " ", 
                    SuperscriptBox["rr", "5"], " ", 
                    SuperscriptBox[
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", 
                    SuperscriptBox["tt", "2"]}], "+", 
                    SuperscriptBox["x1", "2"], "+", 
                    SuperscriptBox["x2", "2"]}], ")"}], "2"]}], "+", 
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{
                    SuperscriptBox["x1", "2"], "+", 
                    SuperscriptBox["x2", "2"]}], ")"}], " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"4", " ", 
                    SqrtBox[
                    RowBox[{
                    SuperscriptBox["rr", "3"], " ", 
                    RowBox[{"(", 
                    RowBox[{"mu", "+", 
                    SuperscriptBox["rr", "3"]}], ")"}]}]]}], "-", 
                    RowBox[{"9", " ", 
                    SqrtBox[
                    RowBox[{
                    SuperscriptBox["rr", "7"], " ", 
                    RowBox[{"(", 
                    RowBox[{"mu", "+", 
                    SuperscriptBox["rr", "3"]}], ")"}]}]], " ", 
                    RowBox[{"(", 
                    RowBox[{
                    SuperscriptBox["x1", "2"], "+", 
                    SuperscriptBox["x2", "2"]}], ")"}]}]}], ")"}]}], "-", 
                    RowBox[{"2", " ", 
                    SuperscriptBox["tt", "2"], " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"8", " ", 
                    SqrtBox[
                    RowBox[{
                    SuperscriptBox["rr", "3"], " ", 
                    RowBox[{"(", 
                    RowBox[{"mu", "+", 
                    SuperscriptBox["rr", "3"]}], ")"}]}]]}], "-", 
                    RowBox[{"9", " ", 
                    SqrtBox[
                    RowBox[{
                    SuperscriptBox["rr", "7"], " ", 
                    RowBox[{"(", 
                    RowBox[{"mu", "+", 
                    SuperscriptBox["rr", "3"]}], ")"}]}]], " ", 
                    RowBox[{"(", 
                    RowBox[{
                    SuperscriptBox["x1", "2"], "+", 
                    SuperscriptBox["x2", "2"]}], ")"}]}]}], ")"}]}]}], 
                   ")"}]}]}], ")"}]}]}], ")"}]}], ")"}], "/", 
          RowBox[{"(", 
           RowBox[{"32", " ", 
            SuperscriptBox["rr", 
             RowBox[{"7", "/", "2"}]], " ", 
            SuperscriptBox[
             RowBox[{"(", 
              RowBox[{"mu", "+", 
               SuperscriptBox["rr", "3"]}], ")"}], 
             RowBox[{"3", "/", "2"}]]}], ")"}]}], ",", 
         RowBox[{"-", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{"enne", " ", 
             SuperscriptBox["lambda", "2"], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{
                RowBox[{"-", "2"}], " ", "Ka1", " ", "tt", " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{
                   RowBox[{"-", "22"}], " ", 
                   SuperscriptBox["rr", "6"]}], "+", 
                  RowBox[{"22", " ", 
                   SqrtBox[
                    RowBox[{
                    SuperscriptBox["rr", "9"], " ", 
                    RowBox[{"(", 
                    RowBox[{"mu", "+", 
                    SuperscriptBox["rr", "3"]}], ")"}]}]]}], "+", 
                  RowBox[{"6", " ", 
                   SuperscriptBox["rr", "8"], " ", 
                   RowBox[{"(", 
                    RowBox[{
                    SuperscriptBox["tt", "2"], "+", 
                    RowBox[{"3", " ", 
                    SuperscriptBox["x1", "2"]}], "+", 
                    SuperscriptBox["x2", "2"]}], ")"}]}], "-", 
                  RowBox[{"6", " ", 
                   SqrtBox[
                    RowBox[{
                    SuperscriptBox["rr", "13"], " ", 
                    RowBox[{"(", 
                    RowBox[{"mu", "+", 
                    SuperscriptBox["rr", "3"]}], ")"}]}]], " ", 
                   RowBox[{"(", 
                    RowBox[{
                    SuperscriptBox["tt", "2"], "+", 
                    RowBox[{"3", " ", 
                    SuperscriptBox["x1", "2"]}], "+", 
                    SuperscriptBox["x2", "2"]}], ")"}]}], "-", 
                  RowBox[{
                   SuperscriptBox["mu", "2"], " ", 
                   RowBox[{"(", 
                    RowBox[{"7", "+", 
                    RowBox[{"12", " ", 
                    SuperscriptBox["rr", "2"], " ", 
                    RowBox[{"(", 
                    RowBox[{
                    SuperscriptBox["tt", "2"], "+", 
                    RowBox[{"3", " ", 
                    SuperscriptBox["x1", "2"]}], "-", 
                    SuperscriptBox["x2", "2"]}], ")"}]}]}], ")"}]}], "+", 
                  RowBox[{"mu", " ", 
                   RowBox[{"(", 
                    RowBox[{
                    RowBox[{
                    RowBox[{"-", "29"}], " ", 
                    SuperscriptBox["rr", "3"]}], "+", 
                    RowBox[{"22", " ", 
                    SqrtBox[
                    RowBox[{
                    SuperscriptBox["rr", "3"], " ", 
                    RowBox[{"(", 
                    RowBox[{"mu", "+", 
                    SuperscriptBox["rr", "3"]}], ")"}]}]]}], "-", 
                    RowBox[{"6", " ", 
                    SuperscriptBox["rr", "5"], " ", 
                    RowBox[{"(", 
                    RowBox[{
                    SuperscriptBox["tt", "2"], "+", 
                    RowBox[{"3", " ", 
                    SuperscriptBox["x1", "2"]}], "-", 
                    RowBox[{"3", " ", 
                    SuperscriptBox["x2", "2"]}]}], ")"}]}], "-", 
                    RowBox[{"3", " ", 
                    SqrtBox[
                    RowBox[{
                    SuperscriptBox["rr", "7"], " ", 
                    RowBox[{"(", 
                    RowBox[{"mu", "+", 
                    SuperscriptBox["rr", "3"]}], ")"}]}]], " ", 
                    RowBox[{"(", 
                    RowBox[{
                    SuperscriptBox["tt", "2"], "+", 
                    RowBox[{"3", " ", 
                    SuperscriptBox["x1", "2"]}], "+", 
                    SuperscriptBox["x2", "2"]}], ")"}]}]}], ")"}]}]}], 
                 ")"}]}], "+", 
               RowBox[{"x1", " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"12", " ", "Ka2", " ", 
                   RowBox[{"(", 
                    RowBox[{
                    RowBox[{"8", " ", 
                    SuperscriptBox["mu", "2"], " ", 
                    SuperscriptBox["rr", "2"]}], "-", 
                    RowBox[{"2", " ", 
                    SuperscriptBox["rr", "8"]}], "+", 
                    RowBox[{"2", " ", 
                    SqrtBox[
                    RowBox[{
                    SuperscriptBox["rr", "13"], " ", 
                    RowBox[{"(", 
                    RowBox[{"mu", "+", 
                    SuperscriptBox["rr", "3"]}], ")"}]}]]}], "+", 
                    RowBox[{"mu", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"6", " ", 
                    SuperscriptBox["rr", "5"]}], "+", 
                    SqrtBox[
                    RowBox[{
                    SuperscriptBox["rr", "7"], " ", 
                    RowBox[{"(", 
                    RowBox[{"mu", "+", 
                    SuperscriptBox["rr", "3"]}], ")"}]}]]}], ")"}]}]}], ")"}],
                    " ", "tt", " ", "x2"}], "+", 
                  RowBox[{"enne", " ", 
                   RowBox[{"(", 
                    RowBox[{
                    RowBox[{
                    RowBox[{"-", "36"}], " ", 
                    SuperscriptBox["rr", "6"]}], "+", 
                    RowBox[{"36", " ", 
                    SqrtBox[
                    RowBox[{
                    SuperscriptBox["rr", "9"], " ", 
                    RowBox[{"(", 
                    RowBox[{"mu", "+", 
                    SuperscriptBox["rr", "3"]}], ")"}]}]]}], "+", 
                    RowBox[{"68", " ", 
                    SuperscriptBox["rr", "8"], " ", 
                    RowBox[{"(", 
                    RowBox[{
                    SuperscriptBox["tt", "2"], "-", 
                    SuperscriptBox["x1", "2"], "-", 
                    SuperscriptBox["x2", "2"]}], ")"}]}], "+", 
                    RowBox[{"68", " ", 
                    SqrtBox[
                    RowBox[{
                    SuperscriptBox["rr", "13"], " ", 
                    RowBox[{"(", 
                    RowBox[{"mu", "+", 
                    SuperscriptBox["rr", "3"]}], ")"}]}]], " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", 
                    SuperscriptBox["tt", "2"]}], "+", 
                    SuperscriptBox["x1", "2"], "+", 
                    SuperscriptBox["x2", "2"]}], ")"}]}], "+", 
                    RowBox[{
                    SuperscriptBox["mu", "2"], " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "13"}], "+", 
                    RowBox[{"25", " ", 
                    SuperscriptBox["rr", "2"], " ", 
                    RowBox[{"(", 
                    RowBox[{
                    SuperscriptBox["tt", "2"], "-", 
                    SuperscriptBox["x1", "2"], "-", 
                    SuperscriptBox["x2", "2"]}], ")"}]}]}], ")"}]}], "+", 
                    RowBox[{"mu", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{
                    RowBox[{"-", "49"}], " ", 
                    SuperscriptBox["rr", "3"]}], "+", 
                    RowBox[{"39", " ", 
                    SqrtBox[
                    RowBox[{
                    SuperscriptBox["rr", "3"], " ", 
                    RowBox[{"(", 
                    RowBox[{"mu", "+", 
                    SuperscriptBox["rr", "3"]}], ")"}]}]]}], "+", 
                    RowBox[{"93", " ", 
                    SuperscriptBox["rr", "5"], " ", 
                    RowBox[{"(", 
                    RowBox[{
                    SuperscriptBox["tt", "2"], "-", 
                    SuperscriptBox["x1", "2"], "-", 
                    SuperscriptBox["x2", "2"]}], ")"}]}], "+", 
                    RowBox[{"59", " ", 
                    SqrtBox[
                    RowBox[{
                    SuperscriptBox["rr", "7"], " ", 
                    RowBox[{"(", 
                    RowBox[{"mu", "+", 
                    SuperscriptBox["rr", "3"]}], ")"}]}]], " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", 
                    SuperscriptBox["tt", "2"]}], "+", 
                    SuperscriptBox["x1", "2"], "+", 
                    SuperscriptBox["x2", "2"]}], ")"}]}]}], ")"}]}]}], 
                    ")"}]}]}], ")"}]}]}], ")"}]}], ")"}], "/", 
           RowBox[{"(", 
            RowBox[{"64", " ", 
             SuperscriptBox["rr", 
              RowBox[{"5", "/", "2"}]], " ", 
             SuperscriptBox[
              RowBox[{"(", 
               RowBox[{"mu", "+", 
                SuperscriptBox["rr", "3"]}], ")"}], 
              RowBox[{"3", "/", "2"}]]}], ")"}]}]}], ",", 
         RowBox[{"-", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{"enne", " ", 
             SuperscriptBox["lambda", "2"], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{
                RowBox[{"-", "2"}], " ", "Ka2", " ", "tt", " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{
                   RowBox[{"-", "22"}], " ", 
                   SuperscriptBox["rr", "6"]}], "+", 
                  RowBox[{"22", " ", 
                   SqrtBox[
                    RowBox[{
                    SuperscriptBox["rr", "9"], " ", 
                    RowBox[{"(", 
                    RowBox[{"mu", "+", 
                    SuperscriptBox["rr", "3"]}], ")"}]}]]}], "+", 
                  RowBox[{"6", " ", 
                   SuperscriptBox["rr", "8"], " ", 
                   RowBox[{"(", 
                    RowBox[{
                    SuperscriptBox["tt", "2"], "+", 
                    SuperscriptBox["x1", "2"], "+", 
                    RowBox[{"3", " ", 
                    SuperscriptBox["x2", "2"]}]}], ")"}]}], "-", 
                  RowBox[{"6", " ", 
                   SqrtBox[
                    RowBox[{
                    SuperscriptBox["rr", "13"], " ", 
                    RowBox[{"(", 
                    RowBox[{"mu", "+", 
                    SuperscriptBox["rr", "3"]}], ")"}]}]], " ", 
                   RowBox[{"(", 
                    RowBox[{
                    SuperscriptBox["tt", "2"], "+", 
                    SuperscriptBox["x1", "2"], "+", 
                    RowBox[{"3", " ", 
                    SuperscriptBox["x2", "2"]}]}], ")"}]}], "-", 
                  RowBox[{
                   SuperscriptBox["mu", "2"], " ", 
                   RowBox[{"(", 
                    RowBox[{"7", "+", 
                    RowBox[{"12", " ", 
                    SuperscriptBox["rr", "2"], " ", 
                    RowBox[{"(", 
                    RowBox[{
                    SuperscriptBox["tt", "2"], "-", 
                    SuperscriptBox["x1", "2"], "+", 
                    RowBox[{"3", " ", 
                    SuperscriptBox["x2", "2"]}]}], ")"}]}]}], ")"}]}], "+", 
                  RowBox[{"mu", " ", 
                   RowBox[{"(", 
                    RowBox[{
                    RowBox[{
                    RowBox[{"-", "29"}], " ", 
                    SuperscriptBox["rr", "3"]}], "+", 
                    RowBox[{"22", " ", 
                    SqrtBox[
                    RowBox[{
                    SuperscriptBox["rr", "3"], " ", 
                    RowBox[{"(", 
                    RowBox[{"mu", "+", 
                    SuperscriptBox["rr", "3"]}], ")"}]}]]}], "-", 
                    RowBox[{"6", " ", 
                    SuperscriptBox["rr", "5"], " ", 
                    RowBox[{"(", 
                    RowBox[{
                    SuperscriptBox["tt", "2"], "-", 
                    RowBox[{"3", " ", 
                    SuperscriptBox["x1", "2"]}], "+", 
                    RowBox[{"3", " ", 
                    SuperscriptBox["x2", "2"]}]}], ")"}]}], "-", 
                    RowBox[{"3", " ", 
                    SqrtBox[
                    RowBox[{
                    SuperscriptBox["rr", "7"], " ", 
                    RowBox[{"(", 
                    RowBox[{"mu", "+", 
                    SuperscriptBox["rr", "3"]}], ")"}]}]], " ", 
                    RowBox[{"(", 
                    RowBox[{
                    SuperscriptBox["tt", "2"], "+", 
                    SuperscriptBox["x1", "2"], "+", 
                    RowBox[{"3", " ", 
                    SuperscriptBox["x2", "2"]}]}], ")"}]}]}], ")"}]}]}], 
                 ")"}]}], "+", 
               RowBox[{"x2", " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"12", " ", "Ka1", " ", 
                   RowBox[{"(", 
                    RowBox[{
                    RowBox[{"8", " ", 
                    SuperscriptBox["mu", "2"], " ", 
                    SuperscriptBox["rr", "2"]}], "-", 
                    RowBox[{"2", " ", 
                    SuperscriptBox["rr", "8"]}], "+", 
                    RowBox[{"2", " ", 
                    SqrtBox[
                    RowBox[{
                    SuperscriptBox["rr", "13"], " ", 
                    RowBox[{"(", 
                    RowBox[{"mu", "+", 
                    SuperscriptBox["rr", "3"]}], ")"}]}]]}], "+", 
                    RowBox[{"mu", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"6", " ", 
                    SuperscriptBox["rr", "5"]}], "+", 
                    SqrtBox[
                    RowBox[{
                    SuperscriptBox["rr", "7"], " ", 
                    RowBox[{"(", 
                    RowBox[{"mu", "+", 
                    SuperscriptBox["rr", "3"]}], ")"}]}]]}], ")"}]}]}], ")"}],
                    " ", "tt", " ", "x1"}], "+", 
                  RowBox[{"enne", " ", 
                   RowBox[{"(", 
                    RowBox[{
                    RowBox[{
                    RowBox[{"-", "36"}], " ", 
                    SuperscriptBox["rr", "6"]}], "+", 
                    RowBox[{"36", " ", 
                    SqrtBox[
                    RowBox[{
                    SuperscriptBox["rr", "9"], " ", 
                    RowBox[{"(", 
                    RowBox[{"mu", "+", 
                    SuperscriptBox["rr", "3"]}], ")"}]}]]}], "+", 
                    RowBox[{"68", " ", 
                    SuperscriptBox["rr", "8"], " ", 
                    RowBox[{"(", 
                    RowBox[{
                    SuperscriptBox["tt", "2"], "-", 
                    SuperscriptBox["x1", "2"], "-", 
                    SuperscriptBox["x2", "2"]}], ")"}]}], "+", 
                    RowBox[{"68", " ", 
                    SqrtBox[
                    RowBox[{
                    SuperscriptBox["rr", "13"], " ", 
                    RowBox[{"(", 
                    RowBox[{"mu", "+", 
                    SuperscriptBox["rr", "3"]}], ")"}]}]], " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", 
                    SuperscriptBox["tt", "2"]}], "+", 
                    SuperscriptBox["x1", "2"], "+", 
                    SuperscriptBox["x2", "2"]}], ")"}]}], "+", 
                    RowBox[{
                    SuperscriptBox["mu", "2"], " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "13"}], "+", 
                    RowBox[{"25", " ", 
                    SuperscriptBox["rr", "2"], " ", 
                    RowBox[{"(", 
                    RowBox[{
                    SuperscriptBox["tt", "2"], "-", 
                    SuperscriptBox["x1", "2"], "-", 
                    SuperscriptBox["x2", "2"]}], ")"}]}]}], ")"}]}], "+", 
                    RowBox[{"mu", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{
                    RowBox[{"-", "49"}], " ", 
                    SuperscriptBox["rr", "3"]}], "+", 
                    RowBox[{"39", " ", 
                    SqrtBox[
                    RowBox[{
                    SuperscriptBox["rr", "3"], " ", 
                    RowBox[{"(", 
                    RowBox[{"mu", "+", 
                    SuperscriptBox["rr", "3"]}], ")"}]}]]}], "+", 
                    RowBox[{"93", " ", 
                    SuperscriptBox["rr", "5"], " ", 
                    RowBox[{"(", 
                    RowBox[{
                    SuperscriptBox["tt", "2"], "-", 
                    SuperscriptBox["x1", "2"], "-", 
                    SuperscriptBox["x2", "2"]}], ")"}]}], "+", 
                    RowBox[{"59", " ", 
                    SqrtBox[
                    RowBox[{
                    SuperscriptBox["rr", "7"], " ", 
                    RowBox[{"(", 
                    RowBox[{"mu", "+", 
                    SuperscriptBox["rr", "3"]}], ")"}]}]], " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", 
                    SuperscriptBox["tt", "2"]}], "+", 
                    SuperscriptBox["x1", "2"], "+", 
                    SuperscriptBox["x2", "2"]}], ")"}]}]}], ")"}]}]}], 
                    ")"}]}]}], ")"}]}]}], ")"}]}], ")"}], "/", 
           RowBox[{"(", 
            RowBox[{"64", " ", 
             SuperscriptBox["rr", 
              RowBox[{"5", "/", "2"}]], " ", 
             SuperscriptBox[
              RowBox[{"(", 
               RowBox[{"mu", "+", 
                SuperscriptBox["rr", "3"]}], ")"}], 
              RowBox[{"3", "/", "2"}]]}], ")"}]}]}]}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{
          FractionBox["1", 
           RowBox[{"128", " ", 
            SuperscriptBox["rr", "4"]}]], 
          RowBox[{"enne", " ", 
           SuperscriptBox["lambda", "2"], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"Ka1", " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"8", " ", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"4", " ", 
                    SuperscriptBox["rr", "4"]}], "-", 
                   RowBox[{"4", " ", 
                    SqrtBox[
                    RowBox[{
                    SuperscriptBox["rr", "5"], " ", 
                    RowBox[{"(", 
                    RowBox[{"mu", "+", 
                    SuperscriptBox["rr", "3"]}], ")"}]}]]}], "+", 
                   RowBox[{"3", " ", 
                    SqrtBox[
                    RowBox[{
                    SuperscriptBox["rr", "13"], " ", 
                    RowBox[{"(", 
                    RowBox[{"mu", "+", 
                    SuperscriptBox["rr", "3"]}], ")"}]}]], " ", 
                    SuperscriptBox["tt", "4"]}], "-", 
                   RowBox[{"7", " ", 
                    SqrtBox[
                    RowBox[{
                    SuperscriptBox["rr", "9"], " ", 
                    RowBox[{"(", 
                    RowBox[{"mu", "+", 
                    SuperscriptBox["rr", "3"]}], ")"}]}]], " ", 
                    SuperscriptBox["x1", "2"]}], "+", 
                   RowBox[{"3", " ", 
                    SqrtBox[
                    RowBox[{
                    SuperscriptBox["rr", "13"], " ", 
                    RowBox[{"(", 
                    RowBox[{"mu", "+", 
                    SuperscriptBox["rr", "3"]}], ")"}]}]], " ", 
                    SuperscriptBox["x1", "4"]}], "+", 
                   RowBox[{
                    SuperscriptBox["tt", "2"], " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{
                    RowBox[{"-", "7"}], " ", 
                    SqrtBox[
                    RowBox[{
                    SuperscriptBox["rr", "9"], " ", 
                    RowBox[{"(", 
                    RowBox[{"mu", "+", 
                    SuperscriptBox["rr", "3"]}], ")"}]}]]}], "+", 
                    RowBox[{"18", " ", 
                    SqrtBox[
                    RowBox[{
                    SuperscriptBox["rr", "13"], " ", 
                    RowBox[{"(", 
                    RowBox[{"mu", "+", 
                    SuperscriptBox["rr", "3"]}], ")"}]}]], " ", 
                    SuperscriptBox["x1", "2"]}]}], ")"}]}], "+", 
                   RowBox[{"5", " ", 
                    SqrtBox[
                    RowBox[{
                    SuperscriptBox["rr", "9"], " ", 
                    RowBox[{"(", 
                    RowBox[{"mu", "+", 
                    SuperscriptBox["rr", "3"]}], ")"}]}]], " ", 
                    SuperscriptBox["x2", "2"]}], "-", 
                   RowBox[{"3", " ", 
                    SqrtBox[
                    RowBox[{
                    SuperscriptBox["rr", "13"], " ", 
                    RowBox[{"(", 
                    RowBox[{"mu", "+", 
                    SuperscriptBox["rr", "3"]}], ")"}]}]], " ", 
                    SuperscriptBox["x2", "4"]}], "+", 
                   RowBox[{
                    SuperscriptBox["rr", "6"], " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"7", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    SuperscriptBox["tt", "2"], "+", 
                    SuperscriptBox["x1", "2"]}], ")"}]}], "-", 
                    RowBox[{"5", " ", 
                    SuperscriptBox["x2", "2"]}]}], ")"}]}], "-", 
                   RowBox[{"3", " ", 
                    SuperscriptBox["rr", "8"], " ", 
                    RowBox[{"(", 
                    RowBox[{
                    SuperscriptBox["tt", "4"], "+", 
                    RowBox[{"6", " ", 
                    SuperscriptBox["tt", "2"], " ", 
                    SuperscriptBox["x1", "2"]}], "+", 
                    SuperscriptBox["x1", "4"], "-", 
                    SuperscriptBox["x2", "4"]}], ")"}]}]}], ")"}]}], "+", 
                RowBox[{"mu", " ", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"13", " ", "rr"}], "+", 
                   RowBox[{"2", " ", 
                    SuperscriptBox["rr", "3"], " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"7", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    SuperscriptBox["tt", "2"], "+", 
                    SuperscriptBox["x1", "2"]}], ")"}]}], "-", 
                    RowBox[{"16", " ", 
                    SuperscriptBox["x2", "2"]}]}], ")"}]}], "-", 
                   RowBox[{"15", " ", 
                    SuperscriptBox["rr", "5"], " ", 
                    RowBox[{"(", 
                    RowBox[{
                    SuperscriptBox["tt", "4"], "+", 
                    RowBox[{"6", " ", 
                    SuperscriptBox["tt", "2"], " ", 
                    SuperscriptBox["x1", "2"]}], "+", 
                    SuperscriptBox["x1", "4"], "-", 
                    SuperscriptBox["x2", "4"]}], ")"}]}], "+", 
                   RowBox[{"3", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    SqrtBox[
                    FractionBox[
                    RowBox[{"mu", "+", 
                    SuperscriptBox["rr", "3"]}], "rr"]], "+", 
                    RowBox[{
                    SqrtBox[
                    RowBox[{
                    SuperscriptBox["rr", "7"], " ", 
                    RowBox[{"(", 
                    RowBox[{"mu", "+", 
                    SuperscriptBox["rr", "3"]}], ")"}]}]], " ", 
                    SuperscriptBox["tt", "4"]}], "-", 
                    RowBox[{"6", " ", 
                    SqrtBox[
                    RowBox[{
                    SuperscriptBox["rr", "3"], " ", 
                    RowBox[{"(", 
                    RowBox[{"mu", "+", 
                    SuperscriptBox["rr", "3"]}], ")"}]}]], " ", 
                    SuperscriptBox["x1", "2"]}], "+", 
                    RowBox[{
                    SqrtBox[
                    RowBox[{
                    SuperscriptBox["rr", "7"], " ", 
                    RowBox[{"(", 
                    RowBox[{"mu", "+", 
                    SuperscriptBox["rr", "3"]}], ")"}]}]], " ", 
                    SuperscriptBox["x1", "4"]}], "-", 
                    RowBox[{"6", " ", 
                    SuperscriptBox["tt", "2"], " ", 
                    RowBox[{"(", 
                    RowBox[{
                    SqrtBox[
                    RowBox[{
                    SuperscriptBox["rr", "3"], " ", 
                    RowBox[{"(", 
                    RowBox[{"mu", "+", 
                    SuperscriptBox["rr", "3"]}], ")"}]}]], "-", 
                    RowBox[{
                    SqrtBox[
                    RowBox[{
                    SuperscriptBox["rr", "7"], " ", 
                    RowBox[{"(", 
                    RowBox[{"mu", "+", 
                    SuperscriptBox["rr", "3"]}], ")"}]}]], " ", 
                    SuperscriptBox["x1", "2"]}]}], ")"}]}], "+", 
                    RowBox[{"4", " ", 
                    SqrtBox[
                    RowBox[{
                    SuperscriptBox["rr", "3"], " ", 
                    RowBox[{"(", 
                    RowBox[{"mu", "+", 
                    SuperscriptBox["rr", "3"]}], ")"}]}]], " ", 
                    SuperscriptBox["x2", "2"]}], "-", 
                    RowBox[{
                    SqrtBox[
                    RowBox[{
                    SuperscriptBox["rr", "7"], " ", 
                    RowBox[{"(", 
                    RowBox[{"mu", "+", 
                    SuperscriptBox["rr", "3"]}], ")"}]}]], " ", 
                    SuperscriptBox["x2", "4"]}]}], ")"}]}]}], ")"}]}]}], 
               ")"}]}], "+", 
             RowBox[{"2", " ", "x1", " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{
                 RowBox[{"-", "8"}], " ", "enne", " ", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"3", " ", "mu", " ", 
                    SuperscriptBox["rr", "3"]}], "-", 
                   RowBox[{"2", " ", 
                    SuperscriptBox["rr", "6"]}], "-", 
                   RowBox[{"mu", " ", 
                    SqrtBox[
                    RowBox[{
                    SuperscriptBox["rr", "3"], " ", 
                    RowBox[{"(", 
                    RowBox[{"mu", "+", 
                    SuperscriptBox["rr", "3"]}], ")"}]}]]}], "+", 
                   RowBox[{"2", " ", 
                    SqrtBox[
                    RowBox[{
                    SuperscriptBox["rr", "9"], " ", 
                    RowBox[{"(", 
                    RowBox[{"mu", "+", 
                    SuperscriptBox["rr", "3"]}], ")"}]}]]}]}], ")"}], " ", 
                 "tt"}], "+", 
                RowBox[{"Ka2", " ", "x2", " ", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"mu", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"23", " ", 
                    SuperscriptBox["rr", "3"]}], "-", 
                    RowBox[{"15", " ", 
                    SqrtBox[
                    RowBox[{
                    SuperscriptBox["rr", "3"], " ", 
                    RowBox[{"(", 
                    RowBox[{"mu", "+", 
                    SuperscriptBox["rr", "3"]}], ")"}]}]]}], "-", 
                    RowBox[{"15", " ", 
                    SuperscriptBox["rr", "5"], " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"3", " ", 
                    SuperscriptBox["tt", "2"]}], "+", 
                    SuperscriptBox["x1", "2"], "+", 
                    SuperscriptBox["x2", "2"]}], ")"}]}], "+", 
                    RowBox[{"3", " ", 
                    SqrtBox[
                    RowBox[{
                    SuperscriptBox["rr", "7"], " ", 
                    RowBox[{"(", 
                    RowBox[{"mu", "+", 
                    SuperscriptBox["rr", "3"]}], ")"}]}]], " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"3", " ", 
                    SuperscriptBox["tt", "2"]}], "+", 
                    SuperscriptBox["x1", "2"], "+", 
                    SuperscriptBox["x2", "2"]}], ")"}]}]}], ")"}]}], "+", 
                   RowBox[{"24", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"2", " ", 
                    SuperscriptBox["rr", "6"]}], "-", 
                    RowBox[{"2", " ", 
                    SqrtBox[
                    RowBox[{
                    SuperscriptBox["rr", "9"], " ", 
                    RowBox[{"(", 
                    RowBox[{"mu", "+", 
                    SuperscriptBox["rr", "3"]}], ")"}]}]]}], "-", 
                    RowBox[{
                    SuperscriptBox["rr", "8"], " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"3", " ", 
                    SuperscriptBox["tt", "2"]}], "+", 
                    SuperscriptBox["x1", "2"], "+", 
                    SuperscriptBox["x2", "2"]}], ")"}]}], "+", 
                    RowBox[{
                    SqrtBox[
                    RowBox[{
                    SuperscriptBox["rr", "13"], " ", 
                    RowBox[{"(", 
                    RowBox[{"mu", "+", 
                    SuperscriptBox["rr", "3"]}], ")"}]}]], " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"3", " ", 
                    SuperscriptBox["tt", "2"]}], "+", 
                    SuperscriptBox["x1", "2"], "+", 
                    SuperscriptBox["x2", "2"]}], ")"}]}]}], ")"}]}]}], 
                  ")"}]}]}], ")"}]}]}], ")"}]}]}], ",", 
         RowBox[{"-", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{"enne", " ", 
             SuperscriptBox["lambda", "2"], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{
                RowBox[{"-", "2"}], " ", "Ka1", " ", "tt", " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{
                   RowBox[{"-", "22"}], " ", 
                   SuperscriptBox["rr", "6"]}], "+", 
                  RowBox[{"22", " ", 
                   SqrtBox[
                    RowBox[{
                    SuperscriptBox["rr", "9"], " ", 
                    RowBox[{"(", 
                    RowBox[{"mu", "+", 
                    SuperscriptBox["rr", "3"]}], ")"}]}]]}], "+", 
                  RowBox[{"6", " ", 
                   SuperscriptBox["rr", "8"], " ", 
                   RowBox[{"(", 
                    RowBox[{
                    SuperscriptBox["tt", "2"], "+", 
                    RowBox[{"3", " ", 
                    SuperscriptBox["x1", "2"]}], "+", 
                    SuperscriptBox["x2", "2"]}], ")"}]}], "-", 
                  RowBox[{"6", " ", 
                   SqrtBox[
                    RowBox[{
                    SuperscriptBox["rr", "13"], " ", 
                    RowBox[{"(", 
                    RowBox[{"mu", "+", 
                    SuperscriptBox["rr", "3"]}], ")"}]}]], " ", 
                   RowBox[{"(", 
                    RowBox[{
                    SuperscriptBox["tt", "2"], "+", 
                    RowBox[{"3", " ", 
                    SuperscriptBox["x1", "2"]}], "+", 
                    SuperscriptBox["x2", "2"]}], ")"}]}], "-", 
                  RowBox[{
                   SuperscriptBox["mu", "2"], " ", 
                   RowBox[{"(", 
                    RowBox[{"7", "+", 
                    RowBox[{"12", " ", 
                    SuperscriptBox["rr", "2"], " ", 
                    RowBox[{"(", 
                    RowBox[{
                    SuperscriptBox["tt", "2"], "+", 
                    RowBox[{"3", " ", 
                    SuperscriptBox["x1", "2"]}], "-", 
                    SuperscriptBox["x2", "2"]}], ")"}]}]}], ")"}]}], "+", 
                  RowBox[{"mu", " ", 
                   RowBox[{"(", 
                    RowBox[{
                    RowBox[{
                    RowBox[{"-", "29"}], " ", 
                    SuperscriptBox["rr", "3"]}], "+", 
                    RowBox[{"22", " ", 
                    SqrtBox[
                    RowBox[{
                    SuperscriptBox["rr", "3"], " ", 
                    RowBox[{"(", 
                    RowBox[{"mu", "+", 
                    SuperscriptBox["rr", "3"]}], ")"}]}]]}], "-", 
                    RowBox[{"6", " ", 
                    SuperscriptBox["rr", "5"], " ", 
                    RowBox[{"(", 
                    RowBox[{
                    SuperscriptBox["tt", "2"], "+", 
                    RowBox[{"3", " ", 
                    SuperscriptBox["x1", "2"]}], "-", 
                    RowBox[{"3", " ", 
                    SuperscriptBox["x2", "2"]}]}], ")"}]}], "-", 
                    RowBox[{"3", " ", 
                    SqrtBox[
                    RowBox[{
                    SuperscriptBox["rr", "7"], " ", 
                    RowBox[{"(", 
                    RowBox[{"mu", "+", 
                    SuperscriptBox["rr", "3"]}], ")"}]}]], " ", 
                    RowBox[{"(", 
                    RowBox[{
                    SuperscriptBox["tt", "2"], "+", 
                    RowBox[{"3", " ", 
                    SuperscriptBox["x1", "2"]}], "+", 
                    SuperscriptBox["x2", "2"]}], ")"}]}]}], ")"}]}]}], 
                 ")"}]}], "+", 
               RowBox[{"x1", " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"12", " ", "Ka2", " ", 
                   RowBox[{"(", 
                    RowBox[{
                    RowBox[{"8", " ", 
                    SuperscriptBox["mu", "2"], " ", 
                    SuperscriptBox["rr", "2"]}], "-", 
                    RowBox[{"2", " ", 
                    SuperscriptBox["rr", "8"]}], "+", 
                    RowBox[{"2", " ", 
                    SqrtBox[
                    RowBox[{
                    SuperscriptBox["rr", "13"], " ", 
                    RowBox[{"(", 
                    RowBox[{"mu", "+", 
                    SuperscriptBox["rr", "3"]}], ")"}]}]]}], "+", 
                    RowBox[{"mu", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"6", " ", 
                    SuperscriptBox["rr", "5"]}], "+", 
                    SqrtBox[
                    RowBox[{
                    SuperscriptBox["rr", "7"], " ", 
                    RowBox[{"(", 
                    RowBox[{"mu", "+", 
                    SuperscriptBox["rr", "3"]}], ")"}]}]]}], ")"}]}]}], ")"}],
                    " ", "tt", " ", "x2"}], "+", 
                  RowBox[{"enne", " ", 
                   RowBox[{"(", 
                    RowBox[{
                    RowBox[{
                    RowBox[{"-", "36"}], " ", 
                    SuperscriptBox["rr", "6"]}], "+", 
                    RowBox[{"36", " ", 
                    SqrtBox[
                    RowBox[{
                    SuperscriptBox["rr", "9"], " ", 
                    RowBox[{"(", 
                    RowBox[{"mu", "+", 
                    SuperscriptBox["rr", "3"]}], ")"}]}]]}], "+", 
                    RowBox[{"68", " ", 
                    SuperscriptBox["rr", "8"], " ", 
                    RowBox[{"(", 
                    RowBox[{
                    SuperscriptBox["tt", "2"], "-", 
                    SuperscriptBox["x1", "2"], "-", 
                    SuperscriptBox["x2", "2"]}], ")"}]}], "+", 
                    RowBox[{"68", " ", 
                    SqrtBox[
                    RowBox[{
                    SuperscriptBox["rr", "13"], " ", 
                    RowBox[{"(", 
                    RowBox[{"mu", "+", 
                    SuperscriptBox["rr", "3"]}], ")"}]}]], " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", 
                    SuperscriptBox["tt", "2"]}], "+", 
                    SuperscriptBox["x1", "2"], "+", 
                    SuperscriptBox["x2", "2"]}], ")"}]}], "+", 
                    RowBox[{
                    SuperscriptBox["mu", "2"], " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "13"}], "+", 
                    RowBox[{"25", " ", 
                    SuperscriptBox["rr", "2"], " ", 
                    RowBox[{"(", 
                    RowBox[{
                    SuperscriptBox["tt", "2"], "-", 
                    SuperscriptBox["x1", "2"], "-", 
                    SuperscriptBox["x2", "2"]}], ")"}]}]}], ")"}]}], "+", 
                    RowBox[{"mu", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{
                    RowBox[{"-", "49"}], " ", 
                    SuperscriptBox["rr", "3"]}], "+", 
                    RowBox[{"39", " ", 
                    SqrtBox[
                    RowBox[{
                    SuperscriptBox["rr", "3"], " ", 
                    RowBox[{"(", 
                    RowBox[{"mu", "+", 
                    SuperscriptBox["rr", "3"]}], ")"}]}]]}], "+", 
                    RowBox[{"93", " ", 
                    SuperscriptBox["rr", "5"], " ", 
                    RowBox[{"(", 
                    RowBox[{
                    SuperscriptBox["tt", "2"], "-", 
                    SuperscriptBox["x1", "2"], "-", 
                    SuperscriptBox["x2", "2"]}], ")"}]}], "+", 
                    RowBox[{"59", " ", 
                    SqrtBox[
                    RowBox[{
                    SuperscriptBox["rr", "7"], " ", 
                    RowBox[{"(", 
                    RowBox[{"mu", "+", 
                    SuperscriptBox["rr", "3"]}], ")"}]}]], " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", 
                    SuperscriptBox["tt", "2"]}], "+", 
                    SuperscriptBox["x1", "2"], "+", 
                    SuperscriptBox["x2", "2"]}], ")"}]}]}], ")"}]}]}], 
                    ")"}]}]}], ")"}]}]}], ")"}]}], ")"}], "/", 
           RowBox[{"(", 
            RowBox[{"64", " ", 
             SuperscriptBox["rr", 
              RowBox[{"5", "/", "2"}]], " ", 
             SuperscriptBox[
              RowBox[{"(", 
               RowBox[{"mu", "+", 
                SuperscriptBox["rr", "3"]}], ")"}], 
              RowBox[{"3", "/", "2"}]]}], ")"}]}]}], ",", 
         RowBox[{
          FractionBox["1", 
           RowBox[{"64", " ", 
            SuperscriptBox["rr", "3"], " ", 
            RowBox[{"(", 
             RowBox[{"mu", "+", 
              SuperscriptBox["rr", "3"]}], ")"}]}]], 
          RowBox[{"enne", " ", 
           SuperscriptBox["lambda", "2"], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"enne", " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{
                 RowBox[{"-", 
                  SuperscriptBox["mu", "2"]}], " ", 
                 RowBox[{"(", 
                  RowBox[{"17", "+", 
                   RowBox[{"11", " ", 
                    SuperscriptBox["rr", "4"], " ", 
                    SuperscriptBox[
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", 
                    SuperscriptBox["tt", "2"]}], "+", 
                    SuperscriptBox["x1", "2"], "+", 
                    SuperscriptBox["x2", "2"]}], ")"}], "2"]}], "+", 
                   RowBox[{"4", " ", 
                    SuperscriptBox["rr", "2"], " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{
                    RowBox[{"-", "10"}], " ", 
                    SuperscriptBox["tt", "2"]}], "+", 
                    RowBox[{"3", " ", 
                    SuperscriptBox["x1", "2"]}], "+", 
                    RowBox[{"7", " ", 
                    SuperscriptBox["x2", "2"]}]}], ")"}]}]}], ")"}]}], "+", 
                RowBox[{"mu", " ", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{
                    RowBox[{"-", "37"}], " ", 
                    SuperscriptBox["rr", "3"]}], "+", 
                   RowBox[{"19", " ", 
                    SqrtBox[
                    RowBox[{
                    SuperscriptBox["rr", "3"], " ", 
                    RowBox[{"(", 
                    RowBox[{"mu", "+", 
                    SuperscriptBox["rr", "3"]}], ")"}]}]]}], "+", 
                   RowBox[{"25", " ", 
                    SqrtBox[
                    RowBox[{
                    SuperscriptBox["rr", "11"], " ", 
                    RowBox[{"(", 
                    RowBox[{"mu", "+", 
                    SuperscriptBox["rr", "3"]}], ")"}]}]], " ", 
                    SuperscriptBox["tt", "4"]}], "+", 
                   RowBox[{"44", " ", 
                    SqrtBox[
                    RowBox[{
                    SuperscriptBox["rr", "7"], " ", 
                    RowBox[{"(", 
                    RowBox[{"mu", "+", 
                    SuperscriptBox["rr", "3"]}], ")"}]}]], " ", 
                    SuperscriptBox["x1", "2"]}], "+", 
                   RowBox[{"25", " ", 
                    SqrtBox[
                    RowBox[{
                    SuperscriptBox["rr", "11"], " ", 
                    RowBox[{"(", 
                    RowBox[{"mu", "+", 
                    SuperscriptBox["rr", "3"]}], ")"}]}]], " ", 
                    SuperscriptBox["x1", "4"]}], "+", 
                   RowBox[{"116", " ", 
                    SqrtBox[
                    RowBox[{
                    SuperscriptBox["rr", "7"], " ", 
                    RowBox[{"(", 
                    RowBox[{"mu", "+", 
                    SuperscriptBox["rr", "3"]}], ")"}]}]], " ", 
                    SuperscriptBox["x2", "2"]}], "+", 
                   RowBox[{"50", " ", 
                    SqrtBox[
                    RowBox[{
                    SuperscriptBox["rr", "11"], " ", 
                    RowBox[{"(", 
                    RowBox[{"mu", "+", 
                    SuperscriptBox["rr", "3"]}], ")"}]}]], " ", 
                    SuperscriptBox["x1", "2"], " ", 
                    SuperscriptBox["x2", "2"]}], "+", 
                   RowBox[{"25", " ", 
                    SqrtBox[
                    RowBox[{
                    SuperscriptBox["rr", "11"], " ", 
                    RowBox[{"(", 
                    RowBox[{"mu", "+", 
                    SuperscriptBox["rr", "3"]}], ")"}]}]], " ", 
                    SuperscriptBox["x2", "4"]}], "+", 
                   RowBox[{"4", " ", 
                    SuperscriptBox["rr", "5"], " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"30", " ", 
                    SuperscriptBox["tt", "2"]}], "-", 
                    RowBox[{"15", " ", 
                    SuperscriptBox["x1", "2"]}], "-", 
                    RowBox[{"31", " ", 
                    SuperscriptBox["x2", "2"]}]}], ")"}]}], "-", 
                   RowBox[{"39", " ", 
                    SuperscriptBox["rr", "7"], " ", 
                    SuperscriptBox[
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", 
                    SuperscriptBox["tt", "2"]}], "+", 
                    SuperscriptBox["x1", "2"], "+", 
                    SuperscriptBox["x2", "2"]}], ")"}], "2"]}], "-", 
                   RowBox[{"2", " ", 
                    SuperscriptBox["tt", "2"], " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"36", " ", 
                    SqrtBox[
                    RowBox[{
                    SuperscriptBox["rr", "7"], " ", 
                    RowBox[{"(", 
                    RowBox[{"mu", "+", 
                    SuperscriptBox["rr", "3"]}], ")"}]}]]}], "+", 
                    RowBox[{"25", " ", 
                    SqrtBox[
                    RowBox[{
                    SuperscriptBox["rr", "11"], " ", 
                    RowBox[{"(", 
                    RowBox[{"mu", "+", 
                    SuperscriptBox["rr", "3"]}], ")"}]}]], " ", 
                    RowBox[{"(", 
                    RowBox[{
                    SuperscriptBox["x1", "2"], "+", 
                    SuperscriptBox["x2", "2"]}], ")"}]}]}], ")"}]}]}], 
                  ")"}]}], "+", 
                RowBox[{"4", " ", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{
                    RowBox[{"-", "5"}], " ", 
                    SuperscriptBox["rr", "6"]}], "+", 
                   RowBox[{"5", " ", 
                    SqrtBox[
                    RowBox[{
                    SuperscriptBox["rr", "9"], " ", 
                    RowBox[{"(", 
                    RowBox[{"mu", "+", 
                    SuperscriptBox["rr", "3"]}], ")"}]}]]}], "+", 
                   RowBox[{"7", " ", 
                    SqrtBox[
                    RowBox[{
                    SuperscriptBox["rr", "17"], " ", 
                    RowBox[{"(", 
                    RowBox[{"mu", "+", 
                    SuperscriptBox["rr", "3"]}], ")"}]}]], " ", 
                    SuperscriptBox["tt", "4"]}], "+", 
                   RowBox[{"12", " ", 
                    SqrtBox[
                    RowBox[{
                    SuperscriptBox["rr", "13"], " ", 
                    RowBox[{"(", 
                    RowBox[{"mu", "+", 
                    SuperscriptBox["rr", "3"]}], ")"}]}]], " ", 
                    SuperscriptBox["x1", "2"]}], "+", 
                   RowBox[{"7", " ", 
                    SqrtBox[
                    RowBox[{
                    SuperscriptBox["rr", "17"], " ", 
                    RowBox[{"(", 
                    RowBox[{"mu", "+", 
                    SuperscriptBox["rr", "3"]}], ")"}]}]], " ", 
                    SuperscriptBox["x1", "4"]}], "+", 
                   RowBox[{"24", " ", 
                    SqrtBox[
                    RowBox[{
                    SuperscriptBox["rr", "13"], " ", 
                    RowBox[{"(", 
                    RowBox[{"mu", "+", 
                    SuperscriptBox["rr", "3"]}], ")"}]}]], " ", 
                    SuperscriptBox["x2", "2"]}], "+", 
                   RowBox[{"14", " ", 
                    SqrtBox[
                    RowBox[{
                    SuperscriptBox["rr", "17"], " ", 
                    RowBox[{"(", 
                    RowBox[{"mu", "+", 
                    SuperscriptBox["rr", "3"]}], ")"}]}]], " ", 
                    SuperscriptBox["x1", "2"], " ", 
                    SuperscriptBox["x2", "2"]}], "+", 
                   RowBox[{"7", " ", 
                    SqrtBox[
                    RowBox[{
                    SuperscriptBox["rr", "17"], " ", 
                    RowBox[{"(", 
                    RowBox[{"mu", "+", 
                    SuperscriptBox["rr", "3"]}], ")"}]}]], " ", 
                    SuperscriptBox["x2", "4"]}], "-", 
                   RowBox[{"7", " ", 
                    SuperscriptBox["rr", "10"], " ", 
                    SuperscriptBox[
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", 
                    SuperscriptBox["tt", "2"]}], "+", 
                    SuperscriptBox["x1", "2"], "+", 
                    SuperscriptBox["x2", "2"]}], ")"}], "2"]}], "-", 
                   RowBox[{"2", " ", 
                    SuperscriptBox["tt", "2"], " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"10", " ", 
                    SqrtBox[
                    RowBox[{
                    SuperscriptBox["rr", "13"], " ", 
                    RowBox[{"(", 
                    RowBox[{"mu", "+", 
                    SuperscriptBox["rr", "3"]}], ")"}]}]]}], "+", 
                    RowBox[{"7", " ", 
                    SqrtBox[
                    RowBox[{
                    SuperscriptBox["rr", "17"], " ", 
                    RowBox[{"(", 
                    RowBox[{"mu", "+", 
                    SuperscriptBox["rr", "3"]}], ")"}]}]], " ", 
                    RowBox[{"(", 
                    RowBox[{
                    SuperscriptBox["x1", "2"], "+", 
                    SuperscriptBox["x2", "2"]}], ")"}]}]}], ")"}]}], "+", 
                   RowBox[{"4", " ", 
                    SuperscriptBox["rr", "8"], " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"5", " ", 
                    SuperscriptBox["tt", "2"]}], "-", 
                    RowBox[{"3", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    SuperscriptBox["x1", "2"], "+", 
                    RowBox[{"2", " ", 
                    SuperscriptBox["x2", "2"]}]}], ")"}]}]}], ")"}]}]}], 
                  ")"}]}]}], ")"}]}], "+", 
             RowBox[{"4", " ", "tt", " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"Ka2", " ", "x2", " ", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"12", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"3", " ", 
                    SuperscriptBox["rr", "8"]}], "-", 
                    RowBox[{"3", " ", 
                    SqrtBox[
                    RowBox[{
                    SuperscriptBox["rr", "13"], " ", 
                    RowBox[{"(", 
                    RowBox[{"mu", "+", 
                    SuperscriptBox["rr", "3"]}], ")"}]}]]}], "-", 
                    RowBox[{"2", " ", 
                    SuperscriptBox["rr", "10"], " ", 
                    SuperscriptBox["x1", "2"]}], "+", 
                    RowBox[{"2", " ", 
                    SqrtBox[
                    RowBox[{
                    SuperscriptBox["rr", "17"], " ", 
                    RowBox[{"(", 
                    RowBox[{"mu", "+", 
                    SuperscriptBox["rr", "3"]}], ")"}]}]], " ", 
                    SuperscriptBox["x1", "2"]}]}], ")"}]}], "+", 
                   RowBox[{"mu", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"38", " ", 
                    SuperscriptBox["rr", "5"]}], "-", 
                    RowBox[{"32", " ", 
                    SqrtBox[
                    RowBox[{
                    SuperscriptBox["rr", "7"], " ", 
                    RowBox[{"(", 
                    RowBox[{"mu", "+", 
                    SuperscriptBox["rr", "3"]}], ")"}]}]]}], "-", 
                    RowBox[{"3", " ", 
                    SqrtBox[
                    RowBox[{
                    SuperscriptBox["rr", "11"], " ", 
                    RowBox[{"(", 
                    RowBox[{"mu", "+", 
                    SuperscriptBox["rr", "3"]}], ")"}]}]], " ", 
                    RowBox[{"(", 
                    RowBox[{
                    SuperscriptBox["tt", "2"], "-", 
                    RowBox[{"7", " ", 
                    SuperscriptBox["x1", "2"]}], "+", 
                    SuperscriptBox["x2", "2"]}], ")"}]}], "+", 
                    RowBox[{"3", " ", 
                    SuperscriptBox["rr", "7"], " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"5", " ", 
                    SuperscriptBox["tt", "2"]}], "-", 
                    RowBox[{"7", " ", 
                    SuperscriptBox["x1", "2"]}], "+", 
                    RowBox[{"5", " ", 
                    SuperscriptBox["x2", "2"]}]}], ")"}]}]}], ")"}]}], "+", 
                   RowBox[{
                    SuperscriptBox["mu", "2"], " ", 
                    SuperscriptBox["rr", "2"], " ", 
                    RowBox[{"(", 
                    RowBox[{"2", "+", 
                    RowBox[{"3", " ", 
                    SuperscriptBox["rr", "2"], " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"5", " ", 
                    SuperscriptBox["tt", "2"]}], "+", 
                    SuperscriptBox["x1", "2"], "+", 
                    RowBox[{"5", " ", 
                    SuperscriptBox["x2", "2"]}]}], ")"}]}]}], ")"}]}]}], 
                  ")"}]}], "+", 
                RowBox[{"Ka1", " ", "x1", " ", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"mu", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"28", " ", 
                    SuperscriptBox["rr", "5"]}], "-", 
                    RowBox[{"22", " ", 
                    SqrtBox[
                    RowBox[{
                    SuperscriptBox["rr", "7"], " ", 
                    RowBox[{"(", 
                    RowBox[{"mu", "+", 
                    SuperscriptBox["rr", "3"]}], ")"}]}]]}], "-", 
                    RowBox[{"3", " ", 
                    SuperscriptBox["rr", "7"], " ", 
                    RowBox[{"(", 
                    RowBox[{
                    SuperscriptBox["tt", "2"], "+", 
                    SuperscriptBox["x1", "2"], "-", 
                    RowBox[{"11", " ", 
                    SuperscriptBox["x2", "2"]}]}], ")"}]}], "+", 
                    RowBox[{"3", " ", 
                    SqrtBox[
                    RowBox[{
                    SuperscriptBox["rr", "11"], " ", 
                    RowBox[{"(", 
                    RowBox[{"mu", "+", 
                    SuperscriptBox["rr", "3"]}], ")"}]}]], " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"3", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    SuperscriptBox["tt", "2"], "+", 
                    SuperscriptBox["x1", "2"]}], ")"}]}], "-", 
                    RowBox[{"5", " ", 
                    SuperscriptBox["x2", "2"]}]}], ")"}]}]}], ")"}]}], "+", 
                   RowBox[{"4", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"5", " ", 
                    SuperscriptBox["rr", "8"]}], "-", 
                    RowBox[{"5", " ", 
                    SqrtBox[
                    RowBox[{
                    SuperscriptBox["rr", "13"], " ", 
                    RowBox[{"(", 
                    RowBox[{"mu", "+", 
                    SuperscriptBox["rr", "3"]}], ")"}]}]]}], "-", 
                    RowBox[{"3", " ", 
                    SuperscriptBox["rr", "10"], " ", 
                    RowBox[{"(", 
                    RowBox[{
                    SuperscriptBox["tt", "2"], "+", 
                    SuperscriptBox["x1", "2"], "-", 
                    SuperscriptBox["x2", "2"]}], ")"}]}], "+", 
                    RowBox[{"3", " ", 
                    SqrtBox[
                    RowBox[{
                    SuperscriptBox["rr", "17"], " ", 
                    RowBox[{"(", 
                    RowBox[{"mu", "+", 
                    SuperscriptBox["rr", "3"]}], ")"}]}]], " ", 
                    RowBox[{"(", 
                    RowBox[{
                    SuperscriptBox["tt", "2"], "+", 
                    SuperscriptBox["x1", "2"], "-", 
                    SuperscriptBox["x2", "2"]}], ")"}]}]}], ")"}]}], "+", 
                   RowBox[{
                    SuperscriptBox["mu", "2"], " ", 
                    SuperscriptBox["rr", "2"], " ", 
                    RowBox[{"(", 
                    RowBox[{"8", "+", 
                    RowBox[{"3", " ", 
                    SuperscriptBox["rr", "2"], " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"3", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    SuperscriptBox["tt", "2"], "+", 
                    SuperscriptBox["x1", "2"]}], ")"}]}], "+", 
                    RowBox[{"7", " ", 
                    SuperscriptBox["x2", "2"]}]}], ")"}]}]}], ")"}]}]}], 
                  ")"}]}]}], ")"}]}]}], ")"}]}]}], ",", 
         RowBox[{
          FractionBox["1", 
           RowBox[{"16", " ", "rr", " ", 
            RowBox[{"(", 
             RowBox[{"mu", "+", 
              SuperscriptBox["rr", "3"]}], ")"}]}]], 
          RowBox[{"enne", " ", 
           SuperscriptBox["lambda", "2"], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"Ka2", " ", "tt", " ", "x1", " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{
                 RowBox[{"-", "8"}], " ", 
                 SuperscriptBox["rr", "6"]}], "+", 
                RowBox[{"8", " ", 
                 SqrtBox[
                  RowBox[{
                   SuperscriptBox["rr", "9"], " ", 
                   RowBox[{"(", 
                    RowBox[{"mu", "+", 
                    SuperscriptBox["rr", "3"]}], ")"}]}]]}], "-", 
                RowBox[{"6", " ", 
                 SuperscriptBox["rr", "8"], " ", 
                 RowBox[{"(", 
                  RowBox[{
                   SuperscriptBox["tt", "2"], "-", 
                   SuperscriptBox["x1", "2"], "+", 
                   RowBox[{"3", " ", 
                    SuperscriptBox["x2", "2"]}]}], ")"}]}], "+", 
                RowBox[{"6", " ", 
                 SqrtBox[
                  RowBox[{
                   SuperscriptBox["rr", "13"], " ", 
                   RowBox[{"(", 
                    RowBox[{"mu", "+", 
                    SuperscriptBox["rr", "3"]}], ")"}]}]], " ", 
                 RowBox[{"(", 
                  RowBox[{
                   SuperscriptBox["tt", "2"], "-", 
                   SuperscriptBox["x1", "2"], "+", 
                   RowBox[{"3", " ", 
                    SuperscriptBox["x2", "2"]}]}], ")"}]}], "+", 
                RowBox[{
                 SuperscriptBox["mu", "2"], " ", 
                 RowBox[{"(", 
                  RowBox[{"3", "-", 
                   RowBox[{"3", " ", 
                    SuperscriptBox["rr", "2"], " ", 
                    RowBox[{"(", 
                    RowBox[{
                    SuperscriptBox["tt", "2"], "-", 
                    SuperscriptBox["x1", "2"], "+", 
                    RowBox[{"3", " ", 
                    SuperscriptBox["x2", "2"]}]}], ")"}]}]}], ")"}]}], "+", 
                RowBox[{"mu", " ", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{
                    RowBox[{"-", "5"}], " ", 
                    SuperscriptBox["rr", "3"]}], "+", 
                   RowBox[{"5", " ", 
                    SqrtBox[
                    RowBox[{
                    SuperscriptBox["rr", "3"], " ", 
                    RowBox[{"(", 
                    RowBox[{"mu", "+", 
                    SuperscriptBox["rr", "3"]}], ")"}]}]]}], "-", 
                   RowBox[{"9", " ", 
                    SuperscriptBox["rr", "5"], " ", 
                    RowBox[{"(", 
                    RowBox[{
                    SuperscriptBox["tt", "2"], "-", 
                    SuperscriptBox["x1", "2"], "+", 
                    RowBox[{"3", " ", 
                    SuperscriptBox["x2", "2"]}]}], ")"}]}], "+", 
                   RowBox[{"6", " ", 
                    SqrtBox[
                    RowBox[{
                    SuperscriptBox["rr", "7"], " ", 
                    RowBox[{"(", 
                    RowBox[{"mu", "+", 
                    SuperscriptBox["rr", "3"]}], ")"}]}]], " ", 
                    RowBox[{"(", 
                    RowBox[{
                    SuperscriptBox["tt", "2"], "-", 
                    SuperscriptBox["x1", "2"], "+", 
                    RowBox[{"3", " ", 
                    SuperscriptBox["x2", "2"]}]}], ")"}]}]}], ")"}]}]}], 
               ")"}]}], "+", 
             RowBox[{"x2", " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"2", " ", "enne", " ", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"2", " ", 
                    SuperscriptBox["mu", "2"]}], "+", 
                   RowBox[{"8", " ", "mu", " ", 
                    SuperscriptBox["rr", "3"]}], "+", 
                   RowBox[{"6", " ", 
                    SuperscriptBox["rr", "6"]}], "-", 
                   RowBox[{"9", " ", "mu", " ", 
                    SqrtBox[
                    RowBox[{
                    SuperscriptBox["rr", "3"], " ", 
                    RowBox[{"(", 
                    RowBox[{"mu", "+", 
                    SuperscriptBox["rr", "3"]}], ")"}]}]]}], "-", 
                   RowBox[{"6", " ", 
                    SqrtBox[
                    RowBox[{
                    SuperscriptBox["rr", "9"], " ", 
                    RowBox[{"(", 
                    RowBox[{"mu", "+", 
                    SuperscriptBox["rr", "3"]}], ")"}]}]]}]}], ")"}], " ", 
                 "x1"}], "+", 
                RowBox[{"Ka1", " ", "tt", " ", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{
                    RowBox[{"-", "8"}], " ", 
                    SuperscriptBox["rr", "6"]}], "+", 
                   RowBox[{"8", " ", 
                    SqrtBox[
                    RowBox[{
                    SuperscriptBox["rr", "9"], " ", 
                    RowBox[{"(", 
                    RowBox[{"mu", "+", 
                    SuperscriptBox["rr", "3"]}], ")"}]}]]}], "-", 
                   RowBox[{"6", " ", 
                    SuperscriptBox["rr", "8"], " ", 
                    RowBox[{"(", 
                    RowBox[{
                    SuperscriptBox["tt", "2"], "+", 
                    RowBox[{"3", " ", 
                    SuperscriptBox["x1", "2"]}], "-", 
                    SuperscriptBox["x2", "2"]}], ")"}]}], "+", 
                   RowBox[{"6", " ", 
                    SqrtBox[
                    RowBox[{
                    SuperscriptBox["rr", "13"], " ", 
                    RowBox[{"(", 
                    RowBox[{"mu", "+", 
                    SuperscriptBox["rr", "3"]}], ")"}]}]], " ", 
                    RowBox[{"(", 
                    RowBox[{
                    SuperscriptBox["tt", "2"], "+", 
                    RowBox[{"3", " ", 
                    SuperscriptBox["x1", "2"]}], "-", 
                    SuperscriptBox["x2", "2"]}], ")"}]}], "+", 
                   RowBox[{
                    SuperscriptBox["mu", "2"], " ", 
                    RowBox[{"(", 
                    RowBox[{"3", "-", 
                    RowBox[{"3", " ", 
                    SuperscriptBox["rr", "2"], " ", 
                    RowBox[{"(", 
                    RowBox[{
                    SuperscriptBox["tt", "2"], "+", 
                    RowBox[{"3", " ", 
                    SuperscriptBox["x1", "2"]}], "-", 
                    SuperscriptBox["x2", "2"]}], ")"}]}]}], ")"}]}], "+", 
                   RowBox[{"mu", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{
                    RowBox[{"-", "5"}], " ", 
                    SuperscriptBox["rr", "3"]}], "+", 
                    RowBox[{"5", " ", 
                    SqrtBox[
                    RowBox[{
                    SuperscriptBox["rr", "3"], " ", 
                    RowBox[{"(", 
                    RowBox[{"mu", "+", 
                    SuperscriptBox["rr", "3"]}], ")"}]}]]}], "-", 
                    RowBox[{"9", " ", 
                    SuperscriptBox["rr", "5"], " ", 
                    RowBox[{"(", 
                    RowBox[{
                    SuperscriptBox["tt", "2"], "+", 
                    RowBox[{"3", " ", 
                    SuperscriptBox["x1", "2"]}], "-", 
                    SuperscriptBox["x2", "2"]}], ")"}]}], "+", 
                    RowBox[{"6", " ", 
                    SqrtBox[
                    RowBox[{
                    SuperscriptBox["rr", "7"], " ", 
                    RowBox[{"(", 
                    RowBox[{"mu", "+", 
                    SuperscriptBox["rr", "3"]}], ")"}]}]], " ", 
                    RowBox[{"(", 
                    RowBox[{
                    SuperscriptBox["tt", "2"], "+", 
                    RowBox[{"3", " ", 
                    SuperscriptBox["x1", "2"]}], "-", 
                    SuperscriptBox["x2", "2"]}], ")"}]}]}], ")"}]}]}], 
                  ")"}]}]}], ")"}]}]}], ")"}]}]}]}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{
          FractionBox["1", 
           RowBox[{"128", " ", 
            SuperscriptBox["rr", "4"]}]], 
          RowBox[{"enne", " ", 
           SuperscriptBox["lambda", "2"], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"2", " ", "x2", " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{
                 RowBox[{"-", "8"}], " ", "enne", " ", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"3", " ", "mu", " ", 
                    SuperscriptBox["rr", "3"]}], "-", 
                   RowBox[{"2", " ", 
                    SuperscriptBox["rr", "6"]}], "-", 
                   RowBox[{"mu", " ", 
                    SqrtBox[
                    RowBox[{
                    SuperscriptBox["rr", "3"], " ", 
                    RowBox[{"(", 
                    RowBox[{"mu", "+", 
                    SuperscriptBox["rr", "3"]}], ")"}]}]]}], "+", 
                   RowBox[{"2", " ", 
                    SqrtBox[
                    RowBox[{
                    SuperscriptBox["rr", "9"], " ", 
                    RowBox[{"(", 
                    RowBox[{"mu", "+", 
                    SuperscriptBox["rr", "3"]}], ")"}]}]]}]}], ")"}], " ", 
                 "tt"}], "+", 
                RowBox[{"Ka1", " ", "x1", " ", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"mu", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"23", " ", 
                    SuperscriptBox["rr", "3"]}], "-", 
                    RowBox[{"15", " ", 
                    SqrtBox[
                    RowBox[{
                    SuperscriptBox["rr", "3"], " ", 
                    RowBox[{"(", 
                    RowBox[{"mu", "+", 
                    SuperscriptBox["rr", "3"]}], ")"}]}]]}], "-", 
                    RowBox[{"15", " ", 
                    SuperscriptBox["rr", "5"], " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"3", " ", 
                    SuperscriptBox["tt", "2"]}], "+", 
                    SuperscriptBox["x1", "2"], "+", 
                    SuperscriptBox["x2", "2"]}], ")"}]}], "+", 
                    RowBox[{"3", " ", 
                    SqrtBox[
                    RowBox[{
                    SuperscriptBox["rr", "7"], " ", 
                    RowBox[{"(", 
                    RowBox[{"mu", "+", 
                    SuperscriptBox["rr", "3"]}], ")"}]}]], " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"3", " ", 
                    SuperscriptBox["tt", "2"]}], "+", 
                    SuperscriptBox["x1", "2"], "+", 
                    SuperscriptBox["x2", "2"]}], ")"}]}]}], ")"}]}], "+", 
                   RowBox[{"24", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"2", " ", 
                    SuperscriptBox["rr", "6"]}], "-", 
                    RowBox[{"2", " ", 
                    SqrtBox[
                    RowBox[{
                    SuperscriptBox["rr", "9"], " ", 
                    RowBox[{"(", 
                    RowBox[{"mu", "+", 
                    SuperscriptBox["rr", "3"]}], ")"}]}]]}], "-", 
                    RowBox[{
                    SuperscriptBox["rr", "8"], " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"3", " ", 
                    SuperscriptBox["tt", "2"]}], "+", 
                    SuperscriptBox["x1", "2"], "+", 
                    SuperscriptBox["x2", "2"]}], ")"}]}], "+", 
                    RowBox[{
                    SqrtBox[
                    RowBox[{
                    SuperscriptBox["rr", "13"], " ", 
                    RowBox[{"(", 
                    RowBox[{"mu", "+", 
                    SuperscriptBox["rr", "3"]}], ")"}]}]], " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"3", " ", 
                    SuperscriptBox["tt", "2"]}], "+", 
                    SuperscriptBox["x1", "2"], "+", 
                    SuperscriptBox["x2", "2"]}], ")"}]}]}], ")"}]}]}], 
                  ")"}]}]}], ")"}]}], "+", 
             RowBox[{"Ka2", " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"8", " ", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"4", " ", 
                    SuperscriptBox["rr", "4"]}], "-", 
                   RowBox[{"4", " ", 
                    SqrtBox[
                    RowBox[{
                    SuperscriptBox["rr", "5"], " ", 
                    RowBox[{"(", 
                    RowBox[{"mu", "+", 
                    SuperscriptBox["rr", "3"]}], ")"}]}]]}], "+", 
                   RowBox[{"3", " ", 
                    SqrtBox[
                    RowBox[{
                    SuperscriptBox["rr", "13"], " ", 
                    RowBox[{"(", 
                    RowBox[{"mu", "+", 
                    SuperscriptBox["rr", "3"]}], ")"}]}]], " ", 
                    SuperscriptBox["tt", "4"]}], "+", 
                   RowBox[{"5", " ", 
                    SqrtBox[
                    RowBox[{
                    SuperscriptBox["rr", "9"], " ", 
                    RowBox[{"(", 
                    RowBox[{"mu", "+", 
                    SuperscriptBox["rr", "3"]}], ")"}]}]], " ", 
                    SuperscriptBox["x1", "2"]}], "-", 
                   RowBox[{"3", " ", 
                    SqrtBox[
                    RowBox[{
                    SuperscriptBox["rr", "13"], " ", 
                    RowBox[{"(", 
                    RowBox[{"mu", "+", 
                    SuperscriptBox["rr", "3"]}], ")"}]}]], " ", 
                    SuperscriptBox["x1", "4"]}], "-", 
                   RowBox[{"7", " ", 
                    SqrtBox[
                    RowBox[{
                    SuperscriptBox["rr", "9"], " ", 
                    RowBox[{"(", 
                    RowBox[{"mu", "+", 
                    SuperscriptBox["rr", "3"]}], ")"}]}]], " ", 
                    SuperscriptBox["x2", "2"]}], "+", 
                   RowBox[{"3", " ", 
                    SqrtBox[
                    RowBox[{
                    SuperscriptBox["rr", "13"], " ", 
                    RowBox[{"(", 
                    RowBox[{"mu", "+", 
                    SuperscriptBox["rr", "3"]}], ")"}]}]], " ", 
                    SuperscriptBox["x2", "4"]}], "+", 
                   RowBox[{
                    SuperscriptBox["rr", "6"], " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"7", " ", 
                    SuperscriptBox["tt", "2"]}], "-", 
                    RowBox[{"5", " ", 
                    SuperscriptBox["x1", "2"]}], "+", 
                    RowBox[{"7", " ", 
                    SuperscriptBox["x2", "2"]}]}], ")"}]}], "+", 
                   RowBox[{
                    SuperscriptBox["tt", "2"], " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{
                    RowBox[{"-", "7"}], " ", 
                    SqrtBox[
                    RowBox[{
                    SuperscriptBox["rr", "9"], " ", 
                    RowBox[{"(", 
                    RowBox[{"mu", "+", 
                    SuperscriptBox["rr", "3"]}], ")"}]}]]}], "+", 
                    RowBox[{"18", " ", 
                    SqrtBox[
                    RowBox[{
                    SuperscriptBox["rr", "13"], " ", 
                    RowBox[{"(", 
                    RowBox[{"mu", "+", 
                    SuperscriptBox["rr", "3"]}], ")"}]}]], " ", 
                    SuperscriptBox["x2", "2"]}]}], ")"}]}], "-", 
                   RowBox[{"3", " ", 
                    SuperscriptBox["rr", "8"], " ", 
                    RowBox[{"(", 
                    RowBox[{
                    SuperscriptBox["tt", "4"], "-", 
                    SuperscriptBox["x1", "4"], "+", 
                    RowBox[{"6", " ", 
                    SuperscriptBox["tt", "2"], " ", 
                    SuperscriptBox["x2", "2"]}], "+", 
                    SuperscriptBox["x2", "4"]}], ")"}]}]}], ")"}]}], "+", 
                RowBox[{"mu", " ", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"13", " ", "rr"}], "+", 
                   RowBox[{"2", " ", 
                    SuperscriptBox["rr", "3"], " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"7", " ", 
                    SuperscriptBox["tt", "2"]}], "-", 
                    RowBox[{"16", " ", 
                    SuperscriptBox["x1", "2"]}], "+", 
                    RowBox[{"7", " ", 
                    SuperscriptBox["x2", "2"]}]}], ")"}]}], "-", 
                   RowBox[{"15", " ", 
                    SuperscriptBox["rr", "5"], " ", 
                    RowBox[{"(", 
                    RowBox[{
                    SuperscriptBox["tt", "4"], "-", 
                    SuperscriptBox["x1", "4"], "+", 
                    RowBox[{"6", " ", 
                    SuperscriptBox["tt", "2"], " ", 
                    SuperscriptBox["x2", "2"]}], "+", 
                    SuperscriptBox["x2", "4"]}], ")"}]}], "+", 
                   RowBox[{"3", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    SqrtBox[
                    FractionBox[
                    RowBox[{"mu", "+", 
                    SuperscriptBox["rr", "3"]}], "rr"]], "+", 
                    RowBox[{
                    SqrtBox[
                    RowBox[{
                    SuperscriptBox["rr", "7"], " ", 
                    RowBox[{"(", 
                    RowBox[{"mu", "+", 
                    SuperscriptBox["rr", "3"]}], ")"}]}]], " ", 
                    SuperscriptBox["tt", "4"]}], "+", 
                    RowBox[{"4", " ", 
                    SqrtBox[
                    RowBox[{
                    SuperscriptBox["rr", "3"], " ", 
                    RowBox[{"(", 
                    RowBox[{"mu", "+", 
                    SuperscriptBox["rr", "3"]}], ")"}]}]], " ", 
                    SuperscriptBox["x1", "2"]}], "-", 
                    RowBox[{
                    SqrtBox[
                    RowBox[{
                    SuperscriptBox["rr", "7"], " ", 
                    RowBox[{"(", 
                    RowBox[{"mu", "+", 
                    SuperscriptBox["rr", "3"]}], ")"}]}]], " ", 
                    SuperscriptBox["x1", "4"]}], "-", 
                    RowBox[{"6", " ", 
                    SqrtBox[
                    RowBox[{
                    SuperscriptBox["rr", "3"], " ", 
                    RowBox[{"(", 
                    RowBox[{"mu", "+", 
                    SuperscriptBox["rr", "3"]}], ")"}]}]], " ", 
                    SuperscriptBox["x2", "2"]}], "+", 
                    RowBox[{
                    SqrtBox[
                    RowBox[{
                    SuperscriptBox["rr", "7"], " ", 
                    RowBox[{"(", 
                    RowBox[{"mu", "+", 
                    SuperscriptBox["rr", "3"]}], ")"}]}]], " ", 
                    SuperscriptBox["x2", "4"]}], "-", 
                    RowBox[{"6", " ", 
                    SuperscriptBox["tt", "2"], " ", 
                    RowBox[{"(", 
                    RowBox[{
                    SqrtBox[
                    RowBox[{
                    SuperscriptBox["rr", "3"], " ", 
                    RowBox[{"(", 
                    RowBox[{"mu", "+", 
                    SuperscriptBox["rr", "3"]}], ")"}]}]], "-", 
                    RowBox[{
                    SqrtBox[
                    RowBox[{
                    SuperscriptBox["rr", "7"], " ", 
                    RowBox[{"(", 
                    RowBox[{"mu", "+", 
                    SuperscriptBox["rr", "3"]}], ")"}]}]], " ", 
                    SuperscriptBox["x2", "2"]}]}], ")"}]}]}], ")"}]}]}], 
                  ")"}]}]}], ")"}]}]}], ")"}]}]}], ",", 
         RowBox[{"-", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{"enne", " ", 
             SuperscriptBox["lambda", "2"], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{
                RowBox[{"-", "2"}], " ", "Ka2", " ", "tt", " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{
                   RowBox[{"-", "22"}], " ", 
                   SuperscriptBox["rr", "6"]}], "+", 
                  RowBox[{"22", " ", 
                   SqrtBox[
                    RowBox[{
                    SuperscriptBox["rr", "9"], " ", 
                    RowBox[{"(", 
                    RowBox[{"mu", "+", 
                    SuperscriptBox["rr", "3"]}], ")"}]}]]}], "+", 
                  RowBox[{"6", " ", 
                   SuperscriptBox["rr", "8"], " ", 
                   RowBox[{"(", 
                    RowBox[{
                    SuperscriptBox["tt", "2"], "+", 
                    SuperscriptBox["x1", "2"], "+", 
                    RowBox[{"3", " ", 
                    SuperscriptBox["x2", "2"]}]}], ")"}]}], "-", 
                  RowBox[{"6", " ", 
                   SqrtBox[
                    RowBox[{
                    SuperscriptBox["rr", "13"], " ", 
                    RowBox[{"(", 
                    RowBox[{"mu", "+", 
                    SuperscriptBox["rr", "3"]}], ")"}]}]], " ", 
                   RowBox[{"(", 
                    RowBox[{
                    SuperscriptBox["tt", "2"], "+", 
                    SuperscriptBox["x1", "2"], "+", 
                    RowBox[{"3", " ", 
                    SuperscriptBox["x2", "2"]}]}], ")"}]}], "-", 
                  RowBox[{
                   SuperscriptBox["mu", "2"], " ", 
                   RowBox[{"(", 
                    RowBox[{"7", "+", 
                    RowBox[{"12", " ", 
                    SuperscriptBox["rr", "2"], " ", 
                    RowBox[{"(", 
                    RowBox[{
                    SuperscriptBox["tt", "2"], "-", 
                    SuperscriptBox["x1", "2"], "+", 
                    RowBox[{"3", " ", 
                    SuperscriptBox["x2", "2"]}]}], ")"}]}]}], ")"}]}], "+", 
                  RowBox[{"mu", " ", 
                   RowBox[{"(", 
                    RowBox[{
                    RowBox[{
                    RowBox[{"-", "29"}], " ", 
                    SuperscriptBox["rr", "3"]}], "+", 
                    RowBox[{"22", " ", 
                    SqrtBox[
                    RowBox[{
                    SuperscriptBox["rr", "3"], " ", 
                    RowBox[{"(", 
                    RowBox[{"mu", "+", 
                    SuperscriptBox["rr", "3"]}], ")"}]}]]}], "-", 
                    RowBox[{"6", " ", 
                    SuperscriptBox["rr", "5"], " ", 
                    RowBox[{"(", 
                    RowBox[{
                    SuperscriptBox["tt", "2"], "-", 
                    RowBox[{"3", " ", 
                    SuperscriptBox["x1", "2"]}], "+", 
                    RowBox[{"3", " ", 
                    SuperscriptBox["x2", "2"]}]}], ")"}]}], "-", 
                    RowBox[{"3", " ", 
                    SqrtBox[
                    RowBox[{
                    SuperscriptBox["rr", "7"], " ", 
                    RowBox[{"(", 
                    RowBox[{"mu", "+", 
                    SuperscriptBox["rr", "3"]}], ")"}]}]], " ", 
                    RowBox[{"(", 
                    RowBox[{
                    SuperscriptBox["tt", "2"], "+", 
                    SuperscriptBox["x1", "2"], "+", 
                    RowBox[{"3", " ", 
                    SuperscriptBox["x2", "2"]}]}], ")"}]}]}], ")"}]}]}], 
                 ")"}]}], "+", 
               RowBox[{"x2", " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"12", " ", "Ka1", " ", 
                   RowBox[{"(", 
                    RowBox[{
                    RowBox[{"8", " ", 
                    SuperscriptBox["mu", "2"], " ", 
                    SuperscriptBox["rr", "2"]}], "-", 
                    RowBox[{"2", " ", 
                    SuperscriptBox["rr", "8"]}], "+", 
                    RowBox[{"2", " ", 
                    SqrtBox[
                    RowBox[{
                    SuperscriptBox["rr", "13"], " ", 
                    RowBox[{"(", 
                    RowBox[{"mu", "+", 
                    SuperscriptBox["rr", "3"]}], ")"}]}]]}], "+", 
                    RowBox[{"mu", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"6", " ", 
                    SuperscriptBox["rr", "5"]}], "+", 
                    SqrtBox[
                    RowBox[{
                    SuperscriptBox["rr", "7"], " ", 
                    RowBox[{"(", 
                    RowBox[{"mu", "+", 
                    SuperscriptBox["rr", "3"]}], ")"}]}]]}], ")"}]}]}], ")"}],
                    " ", "tt", " ", "x1"}], "+", 
                  RowBox[{"enne", " ", 
                   RowBox[{"(", 
                    RowBox[{
                    RowBox[{
                    RowBox[{"-", "36"}], " ", 
                    SuperscriptBox["rr", "6"]}], "+", 
                    RowBox[{"36", " ", 
                    SqrtBox[
                    RowBox[{
                    SuperscriptBox["rr", "9"], " ", 
                    RowBox[{"(", 
                    RowBox[{"mu", "+", 
                    SuperscriptBox["rr", "3"]}], ")"}]}]]}], "+", 
                    RowBox[{"68", " ", 
                    SuperscriptBox["rr", "8"], " ", 
                    RowBox[{"(", 
                    RowBox[{
                    SuperscriptBox["tt", "2"], "-", 
                    SuperscriptBox["x1", "2"], "-", 
                    SuperscriptBox["x2", "2"]}], ")"}]}], "+", 
                    RowBox[{"68", " ", 
                    SqrtBox[
                    RowBox[{
                    SuperscriptBox["rr", "13"], " ", 
                    RowBox[{"(", 
                    RowBox[{"mu", "+", 
                    SuperscriptBox["rr", "3"]}], ")"}]}]], " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", 
                    SuperscriptBox["tt", "2"]}], "+", 
                    SuperscriptBox["x1", "2"], "+", 
                    SuperscriptBox["x2", "2"]}], ")"}]}], "+", 
                    RowBox[{
                    SuperscriptBox["mu", "2"], " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "13"}], "+", 
                    RowBox[{"25", " ", 
                    SuperscriptBox["rr", "2"], " ", 
                    RowBox[{"(", 
                    RowBox[{
                    SuperscriptBox["tt", "2"], "-", 
                    SuperscriptBox["x1", "2"], "-", 
                    SuperscriptBox["x2", "2"]}], ")"}]}]}], ")"}]}], "+", 
                    RowBox[{"mu", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{
                    RowBox[{"-", "49"}], " ", 
                    SuperscriptBox["rr", "3"]}], "+", 
                    RowBox[{"39", " ", 
                    SqrtBox[
                    RowBox[{
                    SuperscriptBox["rr", "3"], " ", 
                    RowBox[{"(", 
                    RowBox[{"mu", "+", 
                    SuperscriptBox["rr", "3"]}], ")"}]}]]}], "+", 
                    RowBox[{"93", " ", 
                    SuperscriptBox["rr", "5"], " ", 
                    RowBox[{"(", 
                    RowBox[{
                    SuperscriptBox["tt", "2"], "-", 
                    SuperscriptBox["x1", "2"], "-", 
                    SuperscriptBox["x2", "2"]}], ")"}]}], "+", 
                    RowBox[{"59", " ", 
                    SqrtBox[
                    RowBox[{
                    SuperscriptBox["rr", "7"], " ", 
                    RowBox[{"(", 
                    RowBox[{"mu", "+", 
                    SuperscriptBox["rr", "3"]}], ")"}]}]], " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", 
                    SuperscriptBox["tt", "2"]}], "+", 
                    SuperscriptBox["x1", "2"], "+", 
                    SuperscriptBox["x2", "2"]}], ")"}]}]}], ")"}]}]}], ")"}]}]
                   }], ")"}]}]}], ")"}]}], ")"}], "/", 
           RowBox[{"(", 
            RowBox[{"64", " ", 
             SuperscriptBox["rr", 
              RowBox[{"5", "/", "2"}]], " ", 
             SuperscriptBox[
              RowBox[{"(", 
               RowBox[{"mu", "+", 
                SuperscriptBox["rr", "3"]}], ")"}], 
              RowBox[{"3", "/", "2"}]]}], ")"}]}]}], ",", 
         RowBox[{
          FractionBox["1", 
           RowBox[{"16", " ", "rr", " ", 
            RowBox[{"(", 
             RowBox[{"mu", "+", 
              SuperscriptBox["rr", "3"]}], ")"}]}]], 
          RowBox[{"enne", " ", 
           SuperscriptBox["lambda", "2"], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"Ka2", " ", "tt", " ", "x1", " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{
                 RowBox[{"-", "8"}], " ", 
                 SuperscriptBox["rr", "6"]}], "+", 
                RowBox[{"8", " ", 
                 SqrtBox[
                  RowBox[{
                   SuperscriptBox["rr", "9"], " ", 
                   RowBox[{"(", 
                    RowBox[{"mu", "+", 
                    SuperscriptBox["rr", "3"]}], ")"}]}]]}], "-", 
                RowBox[{"6", " ", 
                 SuperscriptBox["rr", "8"], " ", 
                 RowBox[{"(", 
                  RowBox[{
                   SuperscriptBox["tt", "2"], "-", 
                   SuperscriptBox["x1", "2"], "+", 
                   RowBox[{"3", " ", 
                    SuperscriptBox["x2", "2"]}]}], ")"}]}], "+", 
                RowBox[{"6", " ", 
                 SqrtBox[
                  RowBox[{
                   SuperscriptBox["rr", "13"], " ", 
                   RowBox[{"(", 
                    RowBox[{"mu", "+", 
                    SuperscriptBox["rr", "3"]}], ")"}]}]], " ", 
                 RowBox[{"(", 
                  RowBox[{
                   SuperscriptBox["tt", "2"], "-", 
                   SuperscriptBox["x1", "2"], "+", 
                   RowBox[{"3", " ", 
                    SuperscriptBox["x2", "2"]}]}], ")"}]}], "+", 
                RowBox[{
                 SuperscriptBox["mu", "2"], " ", 
                 RowBox[{"(", 
                  RowBox[{"3", "-", 
                   RowBox[{"3", " ", 
                    SuperscriptBox["rr", "2"], " ", 
                    RowBox[{"(", 
                    RowBox[{
                    SuperscriptBox["tt", "2"], "-", 
                    SuperscriptBox["x1", "2"], "+", 
                    RowBox[{"3", " ", 
                    SuperscriptBox["x2", "2"]}]}], ")"}]}]}], ")"}]}], "+", 
                RowBox[{"mu", " ", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{
                    RowBox[{"-", "5"}], " ", 
                    SuperscriptBox["rr", "3"]}], "+", 
                   RowBox[{"5", " ", 
                    SqrtBox[
                    RowBox[{
                    SuperscriptBox["rr", "3"], " ", 
                    RowBox[{"(", 
                    RowBox[{"mu", "+", 
                    SuperscriptBox["rr", "3"]}], ")"}]}]]}], "-", 
                   RowBox[{"9", " ", 
                    SuperscriptBox["rr", "5"], " ", 
                    RowBox[{"(", 
                    RowBox[{
                    SuperscriptBox["tt", "2"], "-", 
                    SuperscriptBox["x1", "2"], "+", 
                    RowBox[{"3", " ", 
                    SuperscriptBox["x2", "2"]}]}], ")"}]}], "+", 
                   RowBox[{"6", " ", 
                    SqrtBox[
                    RowBox[{
                    SuperscriptBox["rr", "7"], " ", 
                    RowBox[{"(", 
                    RowBox[{"mu", "+", 
                    SuperscriptBox["rr", "3"]}], ")"}]}]], " ", 
                    RowBox[{"(", 
                    RowBox[{
                    SuperscriptBox["tt", "2"], "-", 
                    SuperscriptBox["x1", "2"], "+", 
                    RowBox[{"3", " ", 
                    SuperscriptBox["x2", "2"]}]}], ")"}]}]}], ")"}]}]}], 
               ")"}]}], "+", 
             RowBox[{"x2", " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"2", " ", "enne", " ", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"2", " ", 
                    SuperscriptBox["mu", "2"]}], "+", 
                   RowBox[{"8", " ", "mu", " ", 
                    SuperscriptBox["rr", "3"]}], "+", 
                   RowBox[{"6", " ", 
                    SuperscriptBox["rr", "6"]}], "-", 
                   RowBox[{"9", " ", "mu", " ", 
                    SqrtBox[
                    RowBox[{
                    SuperscriptBox["rr", "3"], " ", 
                    RowBox[{"(", 
                    RowBox[{"mu", "+", 
                    SuperscriptBox["rr", "3"]}], ")"}]}]]}], "-", 
                   RowBox[{"6", " ", 
                    SqrtBox[
                    RowBox[{
                    SuperscriptBox["rr", "9"], " ", 
                    RowBox[{"(", 
                    RowBox[{"mu", "+", 
                    SuperscriptBox["rr", "3"]}], ")"}]}]]}]}], ")"}], " ", 
                 "x1"}], "+", 
                RowBox[{"Ka1", " ", "tt", " ", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{
                    RowBox[{"-", "8"}], " ", 
                    SuperscriptBox["rr", "6"]}], "+", 
                   RowBox[{"8", " ", 
                    SqrtBox[
                    RowBox[{
                    SuperscriptBox["rr", "9"], " ", 
                    RowBox[{"(", 
                    RowBox[{"mu", "+", 
                    SuperscriptBox["rr", "3"]}], ")"}]}]]}], "-", 
                   RowBox[{"6", " ", 
                    SuperscriptBox["rr", "8"], " ", 
                    RowBox[{"(", 
                    RowBox[{
                    SuperscriptBox["tt", "2"], "+", 
                    RowBox[{"3", " ", 
                    SuperscriptBox["x1", "2"]}], "-", 
                    SuperscriptBox["x2", "2"]}], ")"}]}], "+", 
                   RowBox[{"6", " ", 
                    SqrtBox[
                    RowBox[{
                    SuperscriptBox["rr", "13"], " ", 
                    RowBox[{"(", 
                    RowBox[{"mu", "+", 
                    SuperscriptBox["rr", "3"]}], ")"}]}]], " ", 
                    RowBox[{"(", 
                    RowBox[{
                    SuperscriptBox["tt", "2"], "+", 
                    RowBox[{"3", " ", 
                    SuperscriptBox["x1", "2"]}], "-", 
                    SuperscriptBox["x2", "2"]}], ")"}]}], "+", 
                   RowBox[{
                    SuperscriptBox["mu", "2"], " ", 
                    RowBox[{"(", 
                    RowBox[{"3", "-", 
                    RowBox[{"3", " ", 
                    SuperscriptBox["rr", "2"], " ", 
                    RowBox[{"(", 
                    RowBox[{
                    SuperscriptBox["tt", "2"], "+", 
                    RowBox[{"3", " ", 
                    SuperscriptBox["x1", "2"]}], "-", 
                    SuperscriptBox["x2", "2"]}], ")"}]}]}], ")"}]}], "+", 
                   RowBox[{"mu", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{
                    RowBox[{"-", "5"}], " ", 
                    SuperscriptBox["rr", "3"]}], "+", 
                    RowBox[{"5", " ", 
                    SqrtBox[
                    RowBox[{
                    SuperscriptBox["rr", "3"], " ", 
                    RowBox[{"(", 
                    RowBox[{"mu", "+", 
                    SuperscriptBox["rr", "3"]}], ")"}]}]]}], "-", 
                    RowBox[{"9", " ", 
                    SuperscriptBox["rr", "5"], " ", 
                    RowBox[{"(", 
                    RowBox[{
                    SuperscriptBox["tt", "2"], "+", 
                    RowBox[{"3", " ", 
                    SuperscriptBox["x1", "2"]}], "-", 
                    SuperscriptBox["x2", "2"]}], ")"}]}], "+", 
                    RowBox[{"6", " ", 
                    SqrtBox[
                    RowBox[{
                    SuperscriptBox["rr", "7"], " ", 
                    RowBox[{"(", 
                    RowBox[{"mu", "+", 
                    SuperscriptBox["rr", "3"]}], ")"}]}]], " ", 
                    RowBox[{"(", 
                    RowBox[{
                    SuperscriptBox["tt", "2"], "+", 
                    RowBox[{"3", " ", 
                    SuperscriptBox["x1", "2"]}], "-", 
                    SuperscriptBox["x2", "2"]}], ")"}]}]}], ")"}]}]}], 
                  ")"}]}]}], ")"}]}]}], ")"}]}]}], ",", 
         RowBox[{
          FractionBox["1", 
           RowBox[{"64", " ", 
            SuperscriptBox["rr", "3"], " ", 
            RowBox[{"(", 
             RowBox[{"mu", "+", 
              SuperscriptBox["rr", "3"]}], ")"}]}]], 
          RowBox[{"enne", " ", 
           SuperscriptBox["lambda", "2"], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"enne", " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{
                 RowBox[{"-", 
                  SuperscriptBox["mu", "2"]}], " ", 
                 RowBox[{"(", 
                  RowBox[{"17", "+", 
                   RowBox[{"11", " ", 
                    SuperscriptBox["rr", "4"], " ", 
                    SuperscriptBox[
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", 
                    SuperscriptBox["tt", "2"]}], "+", 
                    SuperscriptBox["x1", "2"], "+", 
                    SuperscriptBox["x2", "2"]}], ")"}], "2"]}], "+", 
                   RowBox[{"4", " ", 
                    SuperscriptBox["rr", "2"], " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{
                    RowBox[{"-", "10"}], " ", 
                    SuperscriptBox["tt", "2"]}], "+", 
                    RowBox[{"7", " ", 
                    SuperscriptBox["x1", "2"]}], "+", 
                    RowBox[{"3", " ", 
                    SuperscriptBox["x2", "2"]}]}], ")"}]}]}], ")"}]}], "+", 
                RowBox[{"mu", " ", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{
                    RowBox[{"-", "37"}], " ", 
                    SuperscriptBox["rr", "3"]}], "+", 
                   RowBox[{"19", " ", 
                    SqrtBox[
                    RowBox[{
                    SuperscriptBox["rr", "3"], " ", 
                    RowBox[{"(", 
                    RowBox[{"mu", "+", 
                    SuperscriptBox["rr", "3"]}], ")"}]}]]}], "+", 
                   RowBox[{"25", " ", 
                    SqrtBox[
                    RowBox[{
                    SuperscriptBox["rr", "11"], " ", 
                    RowBox[{"(", 
                    RowBox[{"mu", "+", 
                    SuperscriptBox["rr", "3"]}], ")"}]}]], " ", 
                    SuperscriptBox["tt", "4"]}], "+", 
                   RowBox[{"116", " ", 
                    SqrtBox[
                    RowBox[{
                    SuperscriptBox["rr", "7"], " ", 
                    RowBox[{"(", 
                    RowBox[{"mu", "+", 
                    SuperscriptBox["rr", "3"]}], ")"}]}]], " ", 
                    SuperscriptBox["x1", "2"]}], "+", 
                   RowBox[{"25", " ", 
                    SqrtBox[
                    RowBox[{
                    SuperscriptBox["rr", "11"], " ", 
                    RowBox[{"(", 
                    RowBox[{"mu", "+", 
                    SuperscriptBox["rr", "3"]}], ")"}]}]], " ", 
                    SuperscriptBox["x1", "4"]}], "+", 
                   RowBox[{"44", " ", 
                    SqrtBox[
                    RowBox[{
                    SuperscriptBox["rr", "7"], " ", 
                    RowBox[{"(", 
                    RowBox[{"mu", "+", 
                    SuperscriptBox["rr", "3"]}], ")"}]}]], " ", 
                    SuperscriptBox["x2", "2"]}], "+", 
                   RowBox[{"50", " ", 
                    SqrtBox[
                    RowBox[{
                    SuperscriptBox["rr", "11"], " ", 
                    RowBox[{"(", 
                    RowBox[{"mu", "+", 
                    SuperscriptBox["rr", "3"]}], ")"}]}]], " ", 
                    SuperscriptBox["x1", "2"], " ", 
                    SuperscriptBox["x2", "2"]}], "+", 
                   RowBox[{"25", " ", 
                    SqrtBox[
                    RowBox[{
                    SuperscriptBox["rr", "11"], " ", 
                    RowBox[{"(", 
                    RowBox[{"mu", "+", 
                    SuperscriptBox["rr", "3"]}], ")"}]}]], " ", 
                    SuperscriptBox["x2", "4"]}], "+", 
                   RowBox[{"4", " ", 
                    SuperscriptBox["rr", "5"], " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"30", " ", 
                    SuperscriptBox["tt", "2"]}], "-", 
                    RowBox[{"31", " ", 
                    SuperscriptBox["x1", "2"]}], "-", 
                    RowBox[{"15", " ", 
                    SuperscriptBox["x2", "2"]}]}], ")"}]}], "-", 
                   RowBox[{"39", " ", 
                    SuperscriptBox["rr", "7"], " ", 
                    SuperscriptBox[
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", 
                    SuperscriptBox["tt", "2"]}], "+", 
                    SuperscriptBox["x1", "2"], "+", 
                    SuperscriptBox["x2", "2"]}], ")"}], "2"]}], "-", 
                   RowBox[{"2", " ", 
                    SuperscriptBox["tt", "2"], " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"36", " ", 
                    SqrtBox[
                    RowBox[{
                    SuperscriptBox["rr", "7"], " ", 
                    RowBox[{"(", 
                    RowBox[{"mu", "+", 
                    SuperscriptBox["rr", "3"]}], ")"}]}]]}], "+", 
                    RowBox[{"25", " ", 
                    SqrtBox[
                    RowBox[{
                    SuperscriptBox["rr", "11"], " ", 
                    RowBox[{"(", 
                    RowBox[{"mu", "+", 
                    SuperscriptBox["rr", "3"]}], ")"}]}]], " ", 
                    RowBox[{"(", 
                    RowBox[{
                    SuperscriptBox["x1", "2"], "+", 
                    SuperscriptBox["x2", "2"]}], ")"}]}]}], ")"}]}]}], 
                  ")"}]}], "+", 
                RowBox[{"4", " ", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{
                    RowBox[{"-", "5"}], " ", 
                    SuperscriptBox["rr", "6"]}], "+", 
                   RowBox[{"5", " ", 
                    SqrtBox[
                    RowBox[{
                    SuperscriptBox["rr", "9"], " ", 
                    RowBox[{"(", 
                    RowBox[{"mu", "+", 
                    SuperscriptBox["rr", "3"]}], ")"}]}]]}], "+", 
                   RowBox[{"7", " ", 
                    SqrtBox[
                    RowBox[{
                    SuperscriptBox["rr", "17"], " ", 
                    RowBox[{"(", 
                    RowBox[{"mu", "+", 
                    SuperscriptBox["rr", "3"]}], ")"}]}]], " ", 
                    SuperscriptBox["tt", "4"]}], "+", 
                   RowBox[{"24", " ", 
                    SqrtBox[
                    RowBox[{
                    SuperscriptBox["rr", "13"], " ", 
                    RowBox[{"(", 
                    RowBox[{"mu", "+", 
                    SuperscriptBox["rr", "3"]}], ")"}]}]], " ", 
                    SuperscriptBox["x1", "2"]}], "+", 
                   RowBox[{"7", " ", 
                    SqrtBox[
                    RowBox[{
                    SuperscriptBox["rr", "17"], " ", 
                    RowBox[{"(", 
                    RowBox[{"mu", "+", 
                    SuperscriptBox["rr", "3"]}], ")"}]}]], " ", 
                    SuperscriptBox["x1", "4"]}], "+", 
                   RowBox[{"12", " ", 
                    SqrtBox[
                    RowBox[{
                    SuperscriptBox["rr", "13"], " ", 
                    RowBox[{"(", 
                    RowBox[{"mu", "+", 
                    SuperscriptBox["rr", "3"]}], ")"}]}]], " ", 
                    SuperscriptBox["x2", "2"]}], "+", 
                   RowBox[{"14", " ", 
                    SqrtBox[
                    RowBox[{
                    SuperscriptBox["rr", "17"], " ", 
                    RowBox[{"(", 
                    RowBox[{"mu", "+", 
                    SuperscriptBox["rr", "3"]}], ")"}]}]], " ", 
                    SuperscriptBox["x1", "2"], " ", 
                    SuperscriptBox["x2", "2"]}], "+", 
                   RowBox[{"7", " ", 
                    SqrtBox[
                    RowBox[{
                    SuperscriptBox["rr", "17"], " ", 
                    RowBox[{"(", 
                    RowBox[{"mu", "+", 
                    SuperscriptBox["rr", "3"]}], ")"}]}]], " ", 
                    SuperscriptBox["x2", "4"]}], "-", 
                   RowBox[{"7", " ", 
                    SuperscriptBox["rr", "10"], " ", 
                    SuperscriptBox[
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", 
                    SuperscriptBox["tt", "2"]}], "+", 
                    SuperscriptBox["x1", "2"], "+", 
                    SuperscriptBox["x2", "2"]}], ")"}], "2"]}], "-", 
                   RowBox[{"2", " ", 
                    SuperscriptBox["tt", "2"], " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"10", " ", 
                    SqrtBox[
                    RowBox[{
                    SuperscriptBox["rr", "13"], " ", 
                    RowBox[{"(", 
                    RowBox[{"mu", "+", 
                    SuperscriptBox["rr", "3"]}], ")"}]}]]}], "+", 
                    RowBox[{"7", " ", 
                    SqrtBox[
                    RowBox[{
                    SuperscriptBox["rr", "17"], " ", 
                    RowBox[{"(", 
                    RowBox[{"mu", "+", 
                    SuperscriptBox["rr", "3"]}], ")"}]}]], " ", 
                    RowBox[{"(", 
                    RowBox[{
                    SuperscriptBox["x1", "2"], "+", 
                    SuperscriptBox["x2", "2"]}], ")"}]}]}], ")"}]}], "+", 
                   RowBox[{"4", " ", 
                    SuperscriptBox["rr", "8"], " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"5", " ", 
                    SuperscriptBox["tt", "2"]}], "-", 
                    RowBox[{"3", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"2", " ", 
                    SuperscriptBox["x1", "2"]}], "+", 
                    SuperscriptBox["x2", "2"]}], ")"}]}]}], ")"}]}]}], 
                  ")"}]}]}], ")"}]}], "+", 
             RowBox[{"4", " ", "tt", " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"Ka1", " ", "x1", " ", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"12", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"3", " ", 
                    SuperscriptBox["rr", "8"]}], "-", 
                    RowBox[{"3", " ", 
                    SqrtBox[
                    RowBox[{
                    SuperscriptBox["rr", "13"], " ", 
                    RowBox[{"(", 
                    RowBox[{"mu", "+", 
                    SuperscriptBox["rr", "3"]}], ")"}]}]]}], "-", 
                    RowBox[{"2", " ", 
                    SuperscriptBox["rr", "10"], " ", 
                    SuperscriptBox["x2", "2"]}], "+", 
                    RowBox[{"2", " ", 
                    SqrtBox[
                    RowBox[{
                    SuperscriptBox["rr", "17"], " ", 
                    RowBox[{"(", 
                    RowBox[{"mu", "+", 
                    SuperscriptBox["rr", "3"]}], ")"}]}]], " ", 
                    SuperscriptBox["x2", "2"]}]}], ")"}]}], "+", 
                   RowBox[{"mu", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"38", " ", 
                    SuperscriptBox["rr", "5"]}], "-", 
                    RowBox[{"32", " ", 
                    SqrtBox[
                    RowBox[{
                    SuperscriptBox["rr", "7"], " ", 
                    RowBox[{"(", 
                    RowBox[{"mu", "+", 
                    SuperscriptBox["rr", "3"]}], ")"}]}]]}], "-", 
                    RowBox[{"3", " ", 
                    SqrtBox[
                    RowBox[{
                    SuperscriptBox["rr", "11"], " ", 
                    RowBox[{"(", 
                    RowBox[{"mu", "+", 
                    SuperscriptBox["rr", "3"]}], ")"}]}]], " ", 
                    RowBox[{"(", 
                    RowBox[{
                    SuperscriptBox["tt", "2"], "+", 
                    SuperscriptBox["x1", "2"], "-", 
                    RowBox[{"7", " ", 
                    SuperscriptBox["x2", "2"]}]}], ")"}]}], "+", 
                    RowBox[{"3", " ", 
                    SuperscriptBox["rr", "7"], " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"5", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    SuperscriptBox["tt", "2"], "+", 
                    SuperscriptBox["x1", "2"]}], ")"}]}], "-", 
                    RowBox[{"7", " ", 
                    SuperscriptBox["x2", "2"]}]}], ")"}]}]}], ")"}]}], "+", 
                   RowBox[{
                    SuperscriptBox["mu", "2"], " ", 
                    SuperscriptBox["rr", "2"], " ", 
                    RowBox[{"(", 
                    RowBox[{"2", "+", 
                    RowBox[{"3", " ", 
                    SuperscriptBox["rr", "2"], " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"5", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    SuperscriptBox["tt", "2"], "+", 
                    SuperscriptBox["x1", "2"]}], ")"}]}], "+", 
                    SuperscriptBox["x2", "2"]}], ")"}]}]}], ")"}]}]}], 
                  ")"}]}], "+", 
                RowBox[{"Ka2", " ", "x2", " ", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"4", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"5", " ", 
                    SuperscriptBox["rr", "8"]}], "-", 
                    RowBox[{"5", " ", 
                    SqrtBox[
                    RowBox[{
                    SuperscriptBox["rr", "13"], " ", 
                    RowBox[{"(", 
                    RowBox[{"mu", "+", 
                    SuperscriptBox["rr", "3"]}], ")"}]}]]}], "-", 
                    RowBox[{"3", " ", 
                    SuperscriptBox["rr", "10"], " ", 
                    RowBox[{"(", 
                    RowBox[{
                    SuperscriptBox["tt", "2"], "-", 
                    SuperscriptBox["x1", "2"], "+", 
                    SuperscriptBox["x2", "2"]}], ")"}]}], "+", 
                    RowBox[{"3", " ", 
                    SqrtBox[
                    RowBox[{
                    SuperscriptBox["rr", "17"], " ", 
                    RowBox[{"(", 
                    RowBox[{"mu", "+", 
                    SuperscriptBox["rr", "3"]}], ")"}]}]], " ", 
                    RowBox[{"(", 
                    RowBox[{
                    SuperscriptBox["tt", "2"], "-", 
                    SuperscriptBox["x1", "2"], "+", 
                    SuperscriptBox["x2", "2"]}], ")"}]}]}], ")"}]}], "+", 
                   RowBox[{"mu", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"28", " ", 
                    SuperscriptBox["rr", "5"]}], "-", 
                    RowBox[{"22", " ", 
                    SqrtBox[
                    RowBox[{
                    SuperscriptBox["rr", "7"], " ", 
                    RowBox[{"(", 
                    RowBox[{"mu", "+", 
                    SuperscriptBox["rr", "3"]}], ")"}]}]]}], "-", 
                    RowBox[{"3", " ", 
                    SuperscriptBox["rr", "7"], " ", 
                    RowBox[{"(", 
                    RowBox[{
                    SuperscriptBox["tt", "2"], "-", 
                    RowBox[{"11", " ", 
                    SuperscriptBox["x1", "2"]}], "+", 
                    SuperscriptBox["x2", "2"]}], ")"}]}], "+", 
                    RowBox[{"3", " ", 
                    SqrtBox[
                    RowBox[{
                    SuperscriptBox["rr", "11"], " ", 
                    RowBox[{"(", 
                    RowBox[{"mu", "+", 
                    SuperscriptBox["rr", "3"]}], ")"}]}]], " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"3", " ", 
                    SuperscriptBox["tt", "2"]}], "-", 
                    RowBox[{"5", " ", 
                    SuperscriptBox["x1", "2"]}], "+", 
                    RowBox[{"3", " ", 
                    SuperscriptBox["x2", "2"]}]}], ")"}]}]}], ")"}]}], "+", 
                   RowBox[{
                    SuperscriptBox["mu", "2"], " ", 
                    SuperscriptBox["rr", "2"], " ", 
                    RowBox[{"(", 
                    RowBox[{"8", "+", 
                    RowBox[{"3", " ", 
                    SuperscriptBox["rr", "2"], " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"3", " ", 
                    SuperscriptBox["tt", "2"]}], "+", 
                    RowBox[{"7", " ", 
                    SuperscriptBox["x1", "2"]}], "+", 
                    RowBox[{"3", " ", 
                    SuperscriptBox["x2", "2"]}]}], ")"}]}]}], ")"}]}]}], 
                  ")"}]}]}], ")"}]}]}], ")"}]}]}]}], "}"}]}], "}"}]}], 
    "}"}]}], ";"}]], "Input",
 CellChangeTimes->{{3.549607369864677*^9, 3.549607386944983*^9}, {
  3.5502283361377993`*^9, 3.5502283567008295`*^9}}]
}, Closed]],

Cell[CellGroupData[{

Cell[TextData[{
 "(*Gauge field ",
 Cell[BoxData[
  FormBox[
   RowBox[{
    SubscriptBox["\[Eta]", "1"], "\[NotEqual]", "0"}], TraditionalForm]], 
  "None"],
 "*)"
}], "Section",
 CellChangeTimes->{{3.550064931346652*^9, 3.550064936373513*^9}, {
  3.550228418576932*^9, 3.550228427172944*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"Gauge4DFor\[Eta]1", "=", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"0", ",", "0", ",", "0", ",", "0"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"0", ",", "0", ",", 
       RowBox[{
        FractionBox["1", 
         RowBox[{"64", " ", 
          SuperscriptBox["rr", "3"], " ", 
          RowBox[{"(", 
           RowBox[{"mu", "+", 
            SuperscriptBox["rr", "3"]}], ")"}]}]], 
        RowBox[{
         SqrtBox[
          FractionBox["3", "2"]], " ", "enne", " ", "Ka3", " ", 
         SuperscriptBox["lambda", "2"], " ", "x2", " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{
            SuperscriptBox["mu", "2"], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "1"}], "+", 
              RowBox[{"3", " ", 
               SuperscriptBox["rr", "2"], " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"-", 
                  SuperscriptBox["tt", "2"]}], "+", 
                 SuperscriptBox["x1", "2"], "+", 
                 SuperscriptBox["x2", "2"]}], ")"}]}]}], ")"}]}], "+", 
           RowBox[{"mu", " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{
               RowBox[{"-", "5"}], " ", 
               SuperscriptBox["rr", "3"]}], "+", 
              RowBox[{"3", " ", 
               SqrtBox[
                RowBox[{
                 SuperscriptBox["rr", "3"], " ", 
                 RowBox[{"(", 
                  RowBox[{"mu", "+", 
                   SuperscriptBox["rr", "3"]}], ")"}]}]]}], "+", 
              RowBox[{"5", " ", 
               SqrtBox[
                RowBox[{
                 SuperscriptBox["rr", "7"], " ", 
                 RowBox[{"(", 
                  RowBox[{"mu", "+", 
                   SuperscriptBox["rr", "3"]}], ")"}]}]], " ", 
               SuperscriptBox["tt", "2"]}], "-", 
              RowBox[{"5", " ", 
               SqrtBox[
                RowBox[{
                 SuperscriptBox["rr", "7"], " ", 
                 RowBox[{"(", 
                  RowBox[{"mu", "+", 
                   SuperscriptBox["rr", "3"]}], ")"}]}]], " ", 
               SuperscriptBox["x1", "2"]}], "-", 
              RowBox[{"5", " ", 
               SqrtBox[
                RowBox[{
                 SuperscriptBox["rr", "7"], " ", 
                 RowBox[{"(", 
                  RowBox[{"mu", "+", 
                   SuperscriptBox["rr", "3"]}], ")"}]}]], " ", 
               SuperscriptBox["x2", "2"]}], "+", 
              RowBox[{"7", " ", 
               SuperscriptBox["rr", "5"], " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"-", 
                  SuperscriptBox["tt", "2"]}], "+", 
                 SuperscriptBox["x1", "2"], "+", 
                 SuperscriptBox["x2", "2"]}], ")"}]}]}], ")"}]}], "+", 
           RowBox[{"4", " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", 
               SuperscriptBox["rr", "6"]}], "+", 
              SqrtBox[
               RowBox[{
                SuperscriptBox["rr", "9"], " ", 
                RowBox[{"(", 
                 RowBox[{"mu", "+", 
                  SuperscriptBox["rr", "3"]}], ")"}]}]], "+", 
              RowBox[{
               SqrtBox[
                RowBox[{
                 SuperscriptBox["rr", "13"], " ", 
                 RowBox[{"(", 
                  RowBox[{"mu", "+", 
                   SuperscriptBox["rr", "3"]}], ")"}]}]], " ", 
               SuperscriptBox["tt", "2"]}], "-", 
              RowBox[{
               SqrtBox[
                RowBox[{
                 SuperscriptBox["rr", "13"], " ", 
                 RowBox[{"(", 
                  RowBox[{"mu", "+", 
                   SuperscriptBox["rr", "3"]}], ")"}]}]], " ", 
               SuperscriptBox["x1", "2"]}], "-", 
              RowBox[{
               SqrtBox[
                RowBox[{
                 SuperscriptBox["rr", "13"], " ", 
                 RowBox[{"(", 
                  RowBox[{"mu", "+", 
                   SuperscriptBox["rr", "3"]}], ")"}]}]], " ", 
               SuperscriptBox["x2", "2"]}], "+", 
              RowBox[{
               SuperscriptBox["rr", "8"], " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"-", 
                  SuperscriptBox["tt", "2"]}], "+", 
                 SuperscriptBox["x1", "2"], "+", 
                 SuperscriptBox["x2", "2"]}], ")"}]}]}], ")"}]}]}], ")"}]}]}],
        ",", 
       RowBox[{"-", 
        RowBox[{
         FractionBox["1", 
          RowBox[{"64", " ", 
           SuperscriptBox["rr", "3"], " ", 
           RowBox[{"(", 
            RowBox[{"mu", "+", 
             SuperscriptBox["rr", "3"]}], ")"}]}]], 
         SqrtBox[
          FractionBox["3", "2"]], " ", "enne", " ", "Ka3", " ", 
         SuperscriptBox["lambda", "2"], " ", "x1", " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{
            SuperscriptBox["mu", "2"], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "1"}], "+", 
              RowBox[{"3", " ", 
               SuperscriptBox["rr", "2"], " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"-", 
                  SuperscriptBox["tt", "2"]}], "+", 
                 SuperscriptBox["x1", "2"], "+", 
                 SuperscriptBox["x2", "2"]}], ")"}]}]}], ")"}]}], "+", 
           RowBox[{"mu", " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{
               RowBox[{"-", "5"}], " ", 
               SuperscriptBox["rr", "3"]}], "+", 
              RowBox[{"3", " ", 
               SqrtBox[
                RowBox[{
                 SuperscriptBox["rr", "3"], " ", 
                 RowBox[{"(", 
                  RowBox[{"mu", "+", 
                   SuperscriptBox["rr", "3"]}], ")"}]}]]}], "+", 
              RowBox[{"5", " ", 
               SqrtBox[
                RowBox[{
                 SuperscriptBox["rr", "7"], " ", 
                 RowBox[{"(", 
                  RowBox[{"mu", "+", 
                   SuperscriptBox["rr", "3"]}], ")"}]}]], " ", 
               SuperscriptBox["tt", "2"]}], "-", 
              RowBox[{"5", " ", 
               SqrtBox[
                RowBox[{
                 SuperscriptBox["rr", "7"], " ", 
                 RowBox[{"(", 
                  RowBox[{"mu", "+", 
                   SuperscriptBox["rr", "3"]}], ")"}]}]], " ", 
               SuperscriptBox["x1", "2"]}], "-", 
              RowBox[{"5", " ", 
               SqrtBox[
                RowBox[{
                 SuperscriptBox["rr", "7"], " ", 
                 RowBox[{"(", 
                  RowBox[{"mu", "+", 
                   SuperscriptBox["rr", "3"]}], ")"}]}]], " ", 
               SuperscriptBox["x2", "2"]}], "+", 
              RowBox[{"7", " ", 
               SuperscriptBox["rr", "5"], " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"-", 
                  SuperscriptBox["tt", "2"]}], "+", 
                 SuperscriptBox["x1", "2"], "+", 
                 SuperscriptBox["x2", "2"]}], ")"}]}]}], ")"}]}], "+", 
           RowBox[{"4", " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", 
               SuperscriptBox["rr", "6"]}], "+", 
              SqrtBox[
               RowBox[{
                SuperscriptBox["rr", "9"], " ", 
                RowBox[{"(", 
                 RowBox[{"mu", "+", 
                  SuperscriptBox["rr", "3"]}], ")"}]}]], "+", 
              RowBox[{
               SqrtBox[
                RowBox[{
                 SuperscriptBox["rr", "13"], " ", 
                 RowBox[{"(", 
                  RowBox[{"mu", "+", 
                   SuperscriptBox["rr", "3"]}], ")"}]}]], " ", 
               SuperscriptBox["tt", "2"]}], "-", 
              RowBox[{
               SqrtBox[
                RowBox[{
                 SuperscriptBox["rr", "13"], " ", 
                 RowBox[{"(", 
                  RowBox[{"mu", "+", 
                   SuperscriptBox["rr", "3"]}], ")"}]}]], " ", 
               SuperscriptBox["x1", "2"]}], "-", 
              RowBox[{
               SqrtBox[
                RowBox[{
                 SuperscriptBox["rr", "13"], " ", 
                 RowBox[{"(", 
                  RowBox[{"mu", "+", 
                   SuperscriptBox["rr", "3"]}], ")"}]}]], " ", 
               SuperscriptBox["x2", "2"]}], "+", 
              RowBox[{
               SuperscriptBox["rr", "8"], " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"-", 
                  SuperscriptBox["tt", "2"]}], "+", 
                 SuperscriptBox["x1", "2"], "+", 
                 SuperscriptBox["x2", "2"]}], ")"}]}]}], ")"}]}]}], 
          ")"}]}]}]}], "}"}]}], "}"}]}], ";"}]], "Input",
 CellChangeTimes->{{3.550064272414466*^9, 3.550064297718917*^9}, {
  3.550206185672296*^9, 3.550206189383925*^9}, {3.550206239876181*^9, 
  3.550206242337694*^9}, {3.5502283926968956`*^9, 3.550228413715925*^9}}]
}, Closed]],

Cell[CellGroupData[{

Cell[TextData[{
 "(*Gravitino field ",
 Cell[BoxData[
  FormBox[
   RowBox[{
    SubscriptBox["\[Eta]", "1"], "\[NotEqual]", "0"}], TraditionalForm]], 
  "None"],
 "*)"
}], "Section",
 CellChangeTimes->{{3.5500649143739843`*^9, 3.55006492218931*^9}, {
  3.550228441526964*^9, 3.5502284430019665`*^9}, {3.550246913027433*^9, 
  3.5502469134776278`*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"Gravitino5D", "=", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{
       RowBox[{
        RowBox[{"-", 
         FractionBox[
          RowBox[{
          "ARsigma3", " ", "AZeps", " ", "BRsigma0", " ", "BZeta", " ", 
           "mu"}], 
          RowBox[{"4", " ", 
           SuperscriptBox["rr", 
            RowBox[{"5", "/", "2"}]]}]]}], "+", 
        FractionBox[
         RowBox[{
         "ARsigma2i", " ", "AZeps", " ", "BRsigma0", " ", "BZeta", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", 
             SuperscriptBox["rr", 
              RowBox[{"3", "/", "2"}]]}], "+", 
            SqrtBox[
             RowBox[{"mu", "+", 
              SuperscriptBox["rr", "3"]}]]}], ")"}]}], 
         RowBox[{"2", " ", "rr"}]], "+", 
        FractionBox[
         RowBox[{
         "ARsigma0", " ", "AZeps", " ", "BRsigma0", " ", "BZeta", " ", "mu", 
          " ", "tt"}], 
         RowBox[{"4", " ", 
          SuperscriptBox["rr", 
           RowBox[{"3", "/", "2"}]]}]], "+", 
        RowBox[{
         FractionBox["1", "2"], " ", "ARsigma1", " ", "AZeps", " ", 
         "BRsigma0", " ", "BZeta", " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", 
            SuperscriptBox["rr", 
             RowBox[{"3", "/", "2"}]]}], "+", 
           SqrtBox[
            RowBox[{"mu", "+", 
             SuperscriptBox["rr", "3"]}]]}], ")"}], " ", "tt"}], "+", 
        FractionBox[
         RowBox[{
         "ARsigma0", " ", "AZeps", " ", "BRsigma1", " ", "BZeta", " ", "mu", 
          " ", "x1"}], 
         RowBox[{"4", " ", 
          SuperscriptBox["rr", 
           RowBox[{"3", "/", "2"}]]}]], "+", 
        RowBox[{
         FractionBox["1", "2"], " ", "ARsigma1", " ", "AZeps", " ", 
         "BRsigma1", " ", "BZeta", " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", 
            SuperscriptBox["rr", 
             RowBox[{"3", "/", "2"}]]}], "+", 
           SqrtBox[
            RowBox[{"mu", "+", 
             SuperscriptBox["rr", "3"]}]]}], ")"}], " ", "x1"}], "+", 
        FractionBox[
         RowBox[{
         "ARsigma0", " ", "AZeps", " ", "BRsigma2", " ", "BZeta", " ", "mu", 
          " ", "x2"}], 
         RowBox[{"4", " ", 
          SuperscriptBox["rr", 
           RowBox[{"3", "/", "2"}]]}]], "+", 
        RowBox[{
         FractionBox["1", "2"], " ", "ARsigma1", " ", "AZeps", " ", 
         "BRsigma2", " ", "BZeta", " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", 
            SuperscriptBox["rr", 
             RowBox[{"3", "/", "2"}]]}], "+", 
           SqrtBox[
            RowBox[{"mu", "+", 
             SuperscriptBox["rr", "3"]}]]}], ")"}], " ", "x2"}]}], ",", 
       RowBox[{
        RowBox[{"-", 
         FractionBox[
          RowBox[{
          "ARsigma1", " ", "AZeps", " ", "BRsigma0", " ", "BZeta", " ", 
           RowBox[{"(", 
            RowBox[{
             FractionBox["mu", 
              SuperscriptBox["rr", 
               RowBox[{"3", "/", "2"}]]], "+", 
             SuperscriptBox["rr", 
              RowBox[{"3", "/", "2"}]], "-", 
             SqrtBox[
              RowBox[{"mu", "+", 
               SuperscriptBox["rr", "3"]}]]}], ")"}]}], 
          RowBox[{"2", " ", 
           RowBox[{"(", 
            RowBox[{"mu", "+", 
             SuperscriptBox["rr", "3"]}], ")"}]}]]}], "-", 
        FractionBox[
         RowBox[{
         "ARsigma2i", " ", "AZeps", " ", "BRsigma0", " ", "BZeta", " ", 
          RowBox[{"(", 
           RowBox[{"mu", "+", 
            SuperscriptBox["rr", "3"], "-", 
            SqrtBox[
             RowBox[{
              SuperscriptBox["rr", "3"], " ", 
              RowBox[{"(", 
               RowBox[{"mu", "+", 
                SuperscriptBox["rr", "3"]}], ")"}]}]]}], ")"}], " ", "tt"}], 
         RowBox[{"2", " ", 
          SqrtBox["rr"], " ", 
          RowBox[{"(", 
           RowBox[{"mu", "+", 
            SuperscriptBox["rr", "3"]}], ")"}]}]], "-", 
        FractionBox[
         RowBox[{
         "ARsigma2i", " ", "AZeps", " ", "BRsigma1", " ", "BZeta", " ", 
          RowBox[{"(", 
           RowBox[{"mu", "+", 
            SuperscriptBox["rr", "3"], "-", 
            SqrtBox[
             RowBox[{
              SuperscriptBox["rr", "3"], " ", 
              RowBox[{"(", 
               RowBox[{"mu", "+", 
                SuperscriptBox["rr", "3"]}], ")"}]}]]}], ")"}], " ", "x1"}], 
         RowBox[{"2", " ", 
          SqrtBox["rr"], " ", 
          RowBox[{"(", 
           RowBox[{"mu", "+", 
            SuperscriptBox["rr", "3"]}], ")"}]}]], "-", 
        FractionBox[
         RowBox[{
         "ARsigma2i", " ", "AZeps", " ", "BRsigma2", " ", "BZeta", " ", 
          RowBox[{"(", 
           RowBox[{"mu", "+", 
            SuperscriptBox["rr", "3"], "-", 
            SqrtBox[
             RowBox[{
              SuperscriptBox["rr", "3"], " ", 
              RowBox[{"(", 
               RowBox[{"mu", "+", 
                SuperscriptBox["rr", "3"]}], ")"}]}]]}], ")"}], " ", "x2"}], 
         RowBox[{"2", " ", 
          SqrtBox["rr"], " ", 
          RowBox[{"(", 
           RowBox[{"mu", "+", 
            SuperscriptBox["rr", "3"]}], ")"}]}]]}], ",", 
       RowBox[{
        FractionBox[
         RowBox[{
         "ARsigma2i", " ", "AZeps", " ", "BRsigma1", " ", "BZeta", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", 
             SuperscriptBox["rr", 
              RowBox[{"3", "/", "2"}]]}], "+", 
            SqrtBox[
             RowBox[{"mu", "+", 
              SuperscriptBox["rr", "3"]}]]}], ")"}]}], 
         RowBox[{"2", " ", "rr"}]], "+", 
        RowBox[{
         FractionBox["1", "2"], " ", "ARsigma1", " ", "AZeps", " ", 
         "BRsigma1", " ", "BZeta", " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", 
            SuperscriptBox["rr", 
             RowBox[{"3", "/", "2"}]]}], "+", 
           SqrtBox[
            RowBox[{"mu", "+", 
             SuperscriptBox["rr", "3"]}]]}], ")"}], " ", "tt"}], "+", 
        RowBox[{
         FractionBox["1", "2"], " ", "ARsigma1", " ", "AZeps", " ", 
         "BRsigma0", " ", "BZeta", " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", 
            SuperscriptBox["rr", 
             RowBox[{"3", "/", "2"}]]}], "+", 
           SqrtBox[
            RowBox[{"mu", "+", 
             SuperscriptBox["rr", "3"]}]]}], ")"}], " ", "x1"}], "+", 
        RowBox[{
         FractionBox["1", "2"], " ", "ARsigma1", " ", "AZeps", " ", 
         "BRsigma3", " ", "BZeta", " ", "Imag", " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", 
            SuperscriptBox["rr", 
             RowBox[{"3", "/", "2"}]]}], "+", 
           SqrtBox[
            RowBox[{"mu", "+", 
             SuperscriptBox["rr", "3"]}]]}], ")"}], " ", "x2"}]}], ",", 
       RowBox[{
        FractionBox[
         RowBox[{
         "ARsigma2i", " ", "AZeps", " ", "BRsigma2", " ", "BZeta", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", 
             SuperscriptBox["rr", 
              RowBox[{"3", "/", "2"}]]}], "+", 
            SqrtBox[
             RowBox[{"mu", "+", 
              SuperscriptBox["rr", "3"]}]]}], ")"}]}], 
         RowBox[{"2", " ", "rr"}]], "+", 
        RowBox[{
         FractionBox["1", "2"], " ", "ARsigma1", " ", "AZeps", " ", 
         "BRsigma2", " ", "BZeta", " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", 
            SuperscriptBox["rr", 
             RowBox[{"3", "/", "2"}]]}], "+", 
           SqrtBox[
            RowBox[{"mu", "+", 
             SuperscriptBox["rr", "3"]}]]}], ")"}], " ", "tt"}], "+", 
        RowBox[{
         FractionBox["1", "2"], " ", "ARsigma1", " ", "AZeps", " ", 
         "BRsigma3", " ", "BZeta", " ", "Imag", " ", 
         RowBox[{"(", 
          RowBox[{
           SuperscriptBox["rr", 
            RowBox[{"3", "/", "2"}]], "-", 
           SqrtBox[
            RowBox[{"mu", "+", 
             SuperscriptBox["rr", "3"]}]]}], ")"}], " ", "x1"}], "+", 
        RowBox[{
         FractionBox["1", "2"], " ", "ARsigma1", " ", "AZeps", " ", 
         "BRsigma0", " ", "BZeta", " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", 
            SuperscriptBox["rr", 
             RowBox[{"3", "/", "2"}]]}], "+", 
           SqrtBox[
            RowBox[{"mu", "+", 
             SuperscriptBox["rr", "3"]}]]}], ")"}], " ", "x2"}]}]}], "}"}], 
     ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{
        RowBox[{
         FractionBox["1", 
          RowBox[{"32", " ", 
           SuperscriptBox["rr", 
            RowBox[{"7", "/", "2"}]]}]], 
         RowBox[{
         "ARsigma2i", " ", "AZeps", " ", "BRsigma2", " ", "BZeta", " ", 
          "Imag", " ", "Ka3", " ", "lambda", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{
             RowBox[{"-", "4"}], " ", 
             SuperscriptBox["rr", "4"]}], "+", 
            RowBox[{"4", " ", 
             SqrtBox[
              RowBox[{
               SuperscriptBox["rr", "5"], " ", 
               RowBox[{"(", 
                RowBox[{"mu", "+", 
                 SuperscriptBox["rr", "3"]}], ")"}]}]]}], "+", 
            RowBox[{"mu", " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{
                RowBox[{"-", "3"}], " ", "rr"}], "+", 
               SqrtBox[
                FractionBox[
                 RowBox[{"mu", "+", 
                  SuperscriptBox["rr", "3"]}], "rr"]]}], ")"}]}]}], ")"}], 
          " ", "x1"}]}], "+", 
        RowBox[{
         FractionBox["1", 
          RowBox[{"16", " ", 
           SuperscriptBox["rr", 
            RowBox[{"5", "/", "2"}]]}]], 
         RowBox[{
         "ARsigma0", " ", "AZeps", " ", "BRsigma3", " ", "BZeta", " ", "Imag",
           " ", "Ka2", " ", "lambda", " ", 
          RowBox[{"(", 
           RowBox[{"mu", "+", 
            RowBox[{"4", " ", 
             SuperscriptBox["rr", "3"]}]}], ")"}], " ", 
          RowBox[{"(", 
           RowBox[{"rr", "-", 
            SqrtBox[
             FractionBox[
              RowBox[{"mu", "+", 
               SuperscriptBox["rr", "3"]}], "rr"]]}], ")"}], " ", "tt", " ", 
          "x1"}]}], "+", 
        RowBox[{
         FractionBox["1", 
          RowBox[{"16", " ", 
           SuperscriptBox["rr", 
            RowBox[{"5", "/", "2"}]]}]], 
         RowBox[{
         "ARsigma0", " ", "AZeps", " ", "BRsigma1", " ", "BZeta", " ", "enne",
           " ", "lambda", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{
             RowBox[{"-", "3"}], " ", "mu", " ", "rr"}], "-", 
            RowBox[{"10", " ", 
             SuperscriptBox["rr", "4"]}], "+", 
            RowBox[{"6", " ", "mu", " ", 
             SqrtBox[
              FractionBox[
               RowBox[{"mu", "+", 
                SuperscriptBox["rr", "3"]}], "rr"]]}], "+", 
            RowBox[{"10", " ", 
             SqrtBox[
              RowBox[{
               SuperscriptBox["rr", "5"], " ", 
               RowBox[{"(", 
                RowBox[{"mu", "+", 
                 SuperscriptBox["rr", "3"]}], ")"}]}]]}]}], ")"}], " ", "tt", 
          " ", "x1"}]}], "-", 
        RowBox[{
         FractionBox["1", 
          RowBox[{"16", " ", 
           SuperscriptBox["rr", 
            RowBox[{"5", "/", "2"}]]}]], 
         RowBox[{
         "ARsigma0", " ", "AZeps", " ", "BRsigma0", " ", "BZeta", " ", "Ka1", 
          " ", "lambda", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"8", " ", 
             SuperscriptBox["rr", "4"]}], "-", 
            RowBox[{"8", " ", 
             SqrtBox[
              RowBox[{
               SuperscriptBox["rr", "5"], " ", 
               RowBox[{"(", 
                RowBox[{"mu", "+", 
                 SuperscriptBox["rr", "3"]}], ")"}]}]]}], "+", 
            RowBox[{"mu", " ", 
             RowBox[{"(", 
              RowBox[{"rr", "-", 
               RowBox[{"5", " ", 
                SqrtBox[
                 FractionBox[
                  RowBox[{"mu", "+", 
                   SuperscriptBox["rr", "3"]}], "rr"]]}]}], ")"}]}]}], ")"}], 
          " ", "tt", " ", "x1"}]}], "+", 
        RowBox[{
         FractionBox["1", 
          RowBox[{"16", " ", 
           SuperscriptBox["rr", 
            RowBox[{"5", "/", "2"}]]}]], 
         RowBox[{
         "ARsigma1", " ", "AZeps", " ", "BRsigma3", " ", "BZeta", " ", "Imag",
           " ", "Ka2", " ", "lambda", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{
             RowBox[{"-", "2"}], " ", 
             SuperscriptBox["rr", "4"]}], "+", 
            RowBox[{"2", " ", 
             SqrtBox[
              RowBox[{
               SuperscriptBox["rr", "5"], " ", 
               RowBox[{"(", 
                RowBox[{"mu", "+", 
                 SuperscriptBox["rr", "3"]}], ")"}]}]]}], "+", 
            RowBox[{"mu", " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{
                RowBox[{"-", "4"}], " ", "rr"}], "+", 
               SqrtBox[
                FractionBox[
                 RowBox[{"mu", "+", 
                  SuperscriptBox["rr", "3"]}], "rr"]]}], ")"}]}]}], ")"}], 
          " ", "tt", " ", "x1"}]}], "+", 
        RowBox[{
         FractionBox["1", 
          RowBox[{"32", " ", 
           SuperscriptBox["rr", 
            RowBox[{"5", "/", "2"}]]}]], 
         RowBox[{
         "ARsigma1", " ", "AZeps", " ", "BRsigma2", " ", "BZeta", " ", "Imag",
           " ", "Ka3", " ", "lambda", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{
             RowBox[{"-", "4"}], " ", 
             SuperscriptBox["rr", "4"]}], "+", 
            RowBox[{"4", " ", 
             SqrtBox[
              RowBox[{
               SuperscriptBox["rr", "5"], " ", 
               RowBox[{"(", 
                RowBox[{"mu", "+", 
                 SuperscriptBox["rr", "3"]}], ")"}]}]]}], "+", 
            RowBox[{"mu", " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{
                RowBox[{"-", "3"}], " ", "rr"}], "+", 
               SqrtBox[
                FractionBox[
                 RowBox[{"mu", "+", 
                  SuperscriptBox["rr", "3"]}], "rr"]]}], ")"}]}]}], ")"}], 
          " ", "tt", " ", "x1"}]}], "+", 
        RowBox[{
         FractionBox["1", 
          RowBox[{"8", " ", 
           SuperscriptBox["rr", 
            RowBox[{"5", "/", "2"}]]}]], 
         RowBox[{
         "ARsigma1", " ", "AZeps", " ", "BRsigma1", " ", "BZeta", " ", "enne",
           " ", "lambda", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"2", " ", 
             SuperscriptBox["rr", "4"]}], "-", 
            RowBox[{"2", " ", 
             SqrtBox[
              RowBox[{
               SuperscriptBox["rr", "5"], " ", 
               RowBox[{"(", 
                RowBox[{"mu", "+", 
                 SuperscriptBox["rr", "3"]}], ")"}]}]]}], "+", 
            RowBox[{"mu", " ", 
             RowBox[{"(", 
              RowBox[{"rr", "+", 
               SqrtBox[
                FractionBox[
                 RowBox[{"mu", "+", 
                  SuperscriptBox["rr", "3"]}], "rr"]]}], ")"}]}]}], ")"}], 
          " ", "tt", " ", "x1"}]}], "+", 
        RowBox[{
         FractionBox["1", 
          RowBox[{"16", " ", 
           SuperscriptBox["rr", 
            RowBox[{"5", "/", "2"}]]}]], 
         RowBox[{
         "ARsigma1", " ", "AZeps", " ", "BRsigma0", " ", "BZeta", " ", "Ka1", 
          " ", "lambda", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"8", " ", 
             SuperscriptBox["rr", "4"]}], "-", 
            RowBox[{"8", " ", 
             SqrtBox[
              RowBox[{
               SuperscriptBox["rr", "5"], " ", 
               RowBox[{"(", 
                RowBox[{"mu", "+", 
                 SuperscriptBox["rr", "3"]}], ")"}]}]]}], "+", 
            RowBox[{"mu", " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"3", " ", "rr"}], "+", 
               SqrtBox[
                FractionBox[
                 RowBox[{"mu", "+", 
                  SuperscriptBox["rr", "3"]}], "rr"]]}], ")"}]}]}], ")"}], 
          " ", "tt", " ", "x1"}]}], "+", 
        RowBox[{
         FractionBox["1", 
          RowBox[{"16", " ", 
           SuperscriptBox["rr", 
            RowBox[{"7", "/", "2"}]]}]], 
         RowBox[{
         "ARsigma3", " ", "AZeps", " ", "BRsigma1", " ", "BZeta", " ", "enne",
           " ", "lambda", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"4", " ", 
             SuperscriptBox["rr", "4"]}], "-", 
            RowBox[{"4", " ", 
             SqrtBox[
              RowBox[{
               SuperscriptBox["rr", "5"], " ", 
               RowBox[{"(", 
                RowBox[{"mu", "+", 
                 SuperscriptBox["rr", "3"]}], ")"}]}]]}], "+", 
            RowBox[{"2", " ", 
             SuperscriptBox["rr", "6"], " ", 
             SuperscriptBox["tt", "2"]}], "-", 
            RowBox[{"2", " ", 
             SqrtBox[
              RowBox[{
               SuperscriptBox["rr", "9"], " ", 
               RowBox[{"(", 
                RowBox[{"mu", "+", 
                 SuperscriptBox["rr", "3"]}], ")"}]}]], " ", 
             SuperscriptBox["tt", "2"]}], "+", 
            RowBox[{"mu", " ", 
             RowBox[{"(", 
              RowBox[{"rr", "-", 
               SqrtBox[
                FractionBox[
                 RowBox[{"mu", "+", 
                  SuperscriptBox["rr", "3"]}], "rr"]], "+", 
               RowBox[{"2", " ", 
                SuperscriptBox["rr", "3"], " ", 
                SuperscriptBox["tt", "2"]}], "-", 
               RowBox[{
                SqrtBox[
                 RowBox[{
                  SuperscriptBox["rr", "3"], " ", 
                  RowBox[{"(", 
                   RowBox[{"mu", "+", 
                    SuperscriptBox["rr", "3"]}], ")"}]}]], " ", 
                SuperscriptBox["tt", "2"]}]}], ")"}]}]}], ")"}], " ", 
          "x1"}]}], "+", 
        RowBox[{
         FractionBox["1", 
          RowBox[{"32", " ", 
           SuperscriptBox["rr", 
            RowBox[{"7", "/", "2"}]]}]], 
         RowBox[{
         "ARsigma2i", " ", "AZeps", " ", "BRsigma1", " ", "BZeta", " ", 
          "Imag", " ", "Ka3", " ", "lambda", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"3", " ", "mu", " ", "rr"}], "+", 
            RowBox[{"4", " ", 
             SuperscriptBox["rr", "4"]}], "-", 
            RowBox[{"mu", " ", 
             SqrtBox[
              FractionBox[
               RowBox[{"mu", "+", 
                SuperscriptBox["rr", "3"]}], "rr"]]}], "-", 
            RowBox[{"4", " ", 
             SqrtBox[
              RowBox[{
               SuperscriptBox["rr", "5"], " ", 
               RowBox[{"(", 
                RowBox[{"mu", "+", 
                 SuperscriptBox["rr", "3"]}], ")"}]}]]}]}], ")"}], " ", 
          "x2"}]}], "+", 
        RowBox[{
         FractionBox["1", 
          RowBox[{"16", " ", 
           SuperscriptBox["rr", 
            RowBox[{"5", "/", "2"}]]}]], 
         RowBox[{
         "ARsigma0", " ", "AZeps", " ", "BRsigma3", " ", "BZeta", " ", "Imag",
           " ", "Ka1", " ", "lambda", " ", 
          RowBox[{"(", 
           RowBox[{"mu", "+", 
            RowBox[{"4", " ", 
             SuperscriptBox["rr", "3"]}]}], ")"}], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "rr"}], "+", 
            SqrtBox[
             FractionBox[
              RowBox[{"mu", "+", 
               SuperscriptBox["rr", "3"]}], "rr"]]}], ")"}], " ", "tt", " ", 
          "x2"}]}], "+", 
        RowBox[{
         FractionBox["1", 
          RowBox[{"32", " ", 
           SuperscriptBox["rr", 
            RowBox[{"5", "/", "2"}]]}]], 
         RowBox[{
         "ARsigma1", " ", "AZeps", " ", "BRsigma1", " ", "BZeta", " ", "Imag",
           " ", "Ka3", " ", "lambda", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"3", " ", "mu", " ", "rr"}], "+", 
            RowBox[{"4", " ", 
             SuperscriptBox["rr", "4"]}], "-", 
            RowBox[{"mu", " ", 
             SqrtBox[
              FractionBox[
               RowBox[{"mu", "+", 
                SuperscriptBox["rr", "3"]}], "rr"]]}], "-", 
            RowBox[{"4", " ", 
             SqrtBox[
              RowBox[{
               SuperscriptBox["rr", "5"], " ", 
               RowBox[{"(", 
                RowBox[{"mu", "+", 
                 SuperscriptBox["rr", "3"]}], ")"}]}]]}]}], ")"}], " ", "tt", 
          " ", "x2"}]}], "+", 
        RowBox[{
         FractionBox["1", 
          RowBox[{"16", " ", 
           SuperscriptBox["rr", 
            RowBox[{"5", "/", "2"}]]}]], 
         RowBox[{
         "ARsigma1", " ", "AZeps", " ", "BRsigma3", " ", "BZeta", " ", "Imag",
           " ", "Ka1", " ", "lambda", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"4", " ", "mu", " ", "rr"}], "+", 
            RowBox[{"2", " ", 
             SuperscriptBox["rr", "4"]}], "-", 
            RowBox[{"mu", " ", 
             SqrtBox[
              FractionBox[
               RowBox[{"mu", "+", 
                SuperscriptBox["rr", "3"]}], "rr"]]}], "-", 
            RowBox[{"2", " ", 
             SqrtBox[
              RowBox[{
               SuperscriptBox["rr", "5"], " ", 
               RowBox[{"(", 
                RowBox[{"mu", "+", 
                 SuperscriptBox["rr", "3"]}], ")"}]}]]}]}], ")"}], " ", "tt", 
          " ", "x2"}]}], "+", 
        RowBox[{
         FractionBox["1", 
          RowBox[{"16", " ", 
           SuperscriptBox["rr", 
            RowBox[{"5", "/", "2"}]]}]], 
         RowBox[{
         "ARsigma0", " ", "AZeps", " ", "BRsigma2", " ", "BZeta", " ", "enne",
           " ", "lambda", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{
             RowBox[{"-", "3"}], " ", "mu", " ", "rr"}], "-", 
            RowBox[{"10", " ", 
             SuperscriptBox["rr", "4"]}], "+", 
            RowBox[{"6", " ", "mu", " ", 
             SqrtBox[
              FractionBox[
               RowBox[{"mu", "+", 
                SuperscriptBox["rr", "3"]}], "rr"]]}], "+", 
            RowBox[{"10", " ", 
             SqrtBox[
              RowBox[{
               SuperscriptBox["rr", "5"], " ", 
               RowBox[{"(", 
                RowBox[{"mu", "+", 
                 SuperscriptBox["rr", "3"]}], ")"}]}]]}]}], ")"}], " ", "tt", 
          " ", "x2"}]}], "-", 
        RowBox[{
         FractionBox["1", 
          RowBox[{"16", " ", 
           SuperscriptBox["rr", 
            RowBox[{"5", "/", "2"}]]}]], 
         RowBox[{
         "ARsigma0", " ", "AZeps", " ", "BRsigma0", " ", "BZeta", " ", "Ka2", 
          " ", "lambda", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"8", " ", 
             SuperscriptBox["rr", "4"]}], "-", 
            RowBox[{"8", " ", 
             SqrtBox[
              RowBox[{
               SuperscriptBox["rr", "5"], " ", 
               RowBox[{"(", 
                RowBox[{"mu", "+", 
                 SuperscriptBox["rr", "3"]}], ")"}]}]]}], "+", 
            RowBox[{"mu", " ", 
             RowBox[{"(", 
              RowBox[{"rr", "-", 
               RowBox[{"5", " ", 
                SqrtBox[
                 FractionBox[
                  RowBox[{"mu", "+", 
                   SuperscriptBox["rr", "3"]}], "rr"]]}]}], ")"}]}]}], ")"}], 
          " ", "tt", " ", "x2"}]}], "+", 
        RowBox[{
         FractionBox["1", 
          RowBox[{"8", " ", 
           SuperscriptBox["rr", 
            RowBox[{"5", "/", "2"}]]}]], 
         RowBox[{
         "ARsigma1", " ", "AZeps", " ", "BRsigma2", " ", "BZeta", " ", "enne",
           " ", "lambda", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"2", " ", 
             SuperscriptBox["rr", "4"]}], "-", 
            RowBox[{"2", " ", 
             SqrtBox[
              RowBox[{
               SuperscriptBox["rr", "5"], " ", 
               RowBox[{"(", 
                RowBox[{"mu", "+", 
                 SuperscriptBox["rr", "3"]}], ")"}]}]]}], "+", 
            RowBox[{"mu", " ", 
             RowBox[{"(", 
              RowBox[{"rr", "+", 
               SqrtBox[
                FractionBox[
                 RowBox[{"mu", "+", 
                  SuperscriptBox["rr", "3"]}], "rr"]]}], ")"}]}]}], ")"}], 
          " ", "tt", " ", "x2"}]}], "+", 
        RowBox[{
         FractionBox["1", 
          RowBox[{"16", " ", 
           SuperscriptBox["rr", 
            RowBox[{"5", "/", "2"}]]}]], 
         RowBox[{
         "ARsigma1", " ", "AZeps", " ", "BRsigma0", " ", "BZeta", " ", "Ka2", 
          " ", "lambda", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"8", " ", 
             SuperscriptBox["rr", "4"]}], "-", 
            RowBox[{"8", " ", 
             SqrtBox[
              RowBox[{
               SuperscriptBox["rr", "5"], " ", 
               RowBox[{"(", 
                RowBox[{"mu", "+", 
                 SuperscriptBox["rr", "3"]}], ")"}]}]]}], "+", 
            RowBox[{"mu", " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"3", " ", "rr"}], "+", 
               SqrtBox[
                FractionBox[
                 RowBox[{"mu", "+", 
                  SuperscriptBox["rr", "3"]}], "rr"]]}], ")"}]}]}], ")"}], 
          " ", "tt", " ", "x2"}]}], "+", 
        RowBox[{
         FractionBox["1", 
          RowBox[{"16", " ", 
           SuperscriptBox["rr", 
            RowBox[{"7", "/", "2"}]]}]], 
         RowBox[{
         "ARsigma3", " ", "AZeps", " ", "BRsigma2", " ", "BZeta", " ", "enne",
           " ", "lambda", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"4", " ", 
             SuperscriptBox["rr", "4"]}], "-", 
            RowBox[{"4", " ", 
             SqrtBox[
              RowBox[{
               SuperscriptBox["rr", "5"], " ", 
               RowBox[{"(", 
                RowBox[{"mu", "+", 
                 SuperscriptBox["rr", "3"]}], ")"}]}]]}], "+", 
            RowBox[{"2", " ", 
             SuperscriptBox["rr", "6"], " ", 
             SuperscriptBox["tt", "2"]}], "-", 
            RowBox[{"2", " ", 
             SqrtBox[
              RowBox[{
               SuperscriptBox["rr", "9"], " ", 
               RowBox[{"(", 
                RowBox[{"mu", "+", 
                 SuperscriptBox["rr", "3"]}], ")"}]}]], " ", 
             SuperscriptBox["tt", "2"]}], "+", 
            RowBox[{"mu", " ", 
             RowBox[{"(", 
              RowBox[{"rr", "-", 
               SqrtBox[
                FractionBox[
                 RowBox[{"mu", "+", 
                  SuperscriptBox["rr", "3"]}], "rr"]], "+", 
               RowBox[{"2", " ", 
                SuperscriptBox["rr", "3"], " ", 
                SuperscriptBox["tt", "2"]}], "-", 
               RowBox[{
                SqrtBox[
                 RowBox[{
                  SuperscriptBox["rr", "3"], " ", 
                  RowBox[{"(", 
                   RowBox[{"mu", "+", 
                    SuperscriptBox["rr", "3"]}], ")"}]}]], " ", 
                SuperscriptBox["tt", "2"]}]}], ")"}]}]}], ")"}], " ", 
          "x2"}]}], "+", 
        RowBox[{
         FractionBox["1", 
          RowBox[{"16", " ", 
           SuperscriptBox["rr", 
            RowBox[{"5", "/", "2"}]]}]], 
         RowBox[{
         "ARsigma1", " ", "AZeps", " ", "BRsigma2", " ", "BZeta", " ", "Ka1", 
          " ", "lambda", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{
             RowBox[{"-", "2"}], " ", "mu", " ", "rr"}], "+", 
            RowBox[{"2", " ", 
             SuperscriptBox["rr", "4"]}], "+", 
            RowBox[{"3", " ", "mu", " ", 
             SqrtBox[
              FractionBox[
               RowBox[{"mu", "+", 
                SuperscriptBox["rr", "3"]}], "rr"]]}], "-", 
            RowBox[{"2", " ", 
             SqrtBox[
              RowBox[{
               SuperscriptBox["rr", "5"], " ", 
               RowBox[{"(", 
                RowBox[{"mu", "+", 
                 SuperscriptBox["rr", "3"]}], ")"}]}]]}]}], ")"}], " ", "x1", 
          " ", "x2"}]}], "+", 
        RowBox[{
         FractionBox["1", 
          RowBox[{"16", " ", 
           SuperscriptBox["rr", 
            RowBox[{"5", "/", "2"}]]}]], 
         RowBox[{
         "ARsigma1", " ", "AZeps", " ", "BRsigma1", " ", "BZeta", " ", "Ka2", 
          " ", "lambda", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{
             RowBox[{"-", "2"}], " ", "mu", " ", "rr"}], "+", 
            RowBox[{"2", " ", 
             SuperscriptBox["rr", "4"]}], "+", 
            RowBox[{"3", " ", "mu", " ", 
             SqrtBox[
              FractionBox[
               RowBox[{"mu", "+", 
                SuperscriptBox["rr", "3"]}], "rr"]]}], "-", 
            RowBox[{"2", " ", 
             SqrtBox[
              RowBox[{
               SuperscriptBox["rr", "5"], " ", 
               RowBox[{"(", 
                RowBox[{"mu", "+", 
                 SuperscriptBox["rr", "3"]}], ")"}]}]]}]}], ")"}], " ", "x1", 
          " ", "x2"}]}], "+", 
        RowBox[{
         FractionBox["1", 
          RowBox[{"16", " ", 
           SuperscriptBox["rr", 
            RowBox[{"5", "/", "2"}]]}]], 
         RowBox[{
         "ARsigma0", " ", "AZeps", " ", "BRsigma2", " ", "BZeta", " ", "Ka1", 
          " ", "lambda", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{
             RowBox[{"-", "2"}], " ", "mu", " ", "rr"}], "-", 
            RowBox[{"6", " ", 
             SuperscriptBox["rr", "4"]}], "+", 
            RowBox[{"5", " ", "mu", " ", 
             SqrtBox[
              FractionBox[
               RowBox[{"mu", "+", 
                SuperscriptBox["rr", "3"]}], "rr"]]}], "+", 
            RowBox[{"6", " ", 
             SqrtBox[
              RowBox[{
               SuperscriptBox["rr", "5"], " ", 
               RowBox[{"(", 
                RowBox[{"mu", "+", 
                 SuperscriptBox["rr", "3"]}], ")"}]}]]}]}], ")"}], " ", "x1", 
          " ", "x2"}]}], "+", 
        RowBox[{
         FractionBox["1", 
          RowBox[{"16", " ", 
           SuperscriptBox["rr", 
            RowBox[{"5", "/", "2"}]]}]], 
         RowBox[{
         "ARsigma0", " ", "AZeps", " ", "BRsigma1", " ", "BZeta", " ", "Ka2", 
          " ", "lambda", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{
             RowBox[{"-", "2"}], " ", "mu", " ", "rr"}], "-", 
            RowBox[{"6", " ", 
             SuperscriptBox["rr", "4"]}], "+", 
            RowBox[{"5", " ", "mu", " ", 
             SqrtBox[
              FractionBox[
               RowBox[{"mu", "+", 
                SuperscriptBox["rr", "3"]}], "rr"]]}], "+", 
            RowBox[{"6", " ", 
             SqrtBox[
              RowBox[{
               SuperscriptBox["rr", "5"], " ", 
               RowBox[{"(", 
                RowBox[{"mu", "+", 
                 SuperscriptBox["rr", "3"]}], ")"}]}]]}]}], ")"}], " ", "x1", 
          " ", "x2"}]}], "+", 
        RowBox[{
         FractionBox["1", 
          RowBox[{"16", " ", 
           SuperscriptBox["rr", 
            RowBox[{"3", "/", "2"}]]}]], 
         RowBox[{
         "3", " ", "ARsigma2i", " ", "AZeps", " ", "BRsigma2", " ", "BZeta", 
          " ", "Ka1", " ", "lambda", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "mu"}], "+", 
            RowBox[{"4", " ", 
             SuperscriptBox["rr", "3"]}]}], ")"}], " ", 
          RowBox[{"(", 
           RowBox[{"rr", "-", 
            SqrtBox[
             FractionBox[
              RowBox[{"mu", "+", 
               SuperscriptBox["rr", "3"]}], "rr"]]}], ")"}], " ", "tt", " ", 
          "x1", " ", "x2"}]}], "+", 
        RowBox[{
         FractionBox["1", 
          RowBox[{"16", " ", 
           SuperscriptBox["rr", 
            RowBox[{"3", "/", "2"}]]}]], 
         RowBox[{
         "3", " ", "ARsigma2i", " ", "AZeps", " ", "BRsigma1", " ", "BZeta", 
          " ", "Ka2", " ", "lambda", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "mu"}], "+", 
            RowBox[{"4", " ", 
             SuperscriptBox["rr", "3"]}]}], ")"}], " ", 
          RowBox[{"(", 
           RowBox[{"rr", "-", 
            SqrtBox[
             FractionBox[
              RowBox[{"mu", "+", 
               SuperscriptBox["rr", "3"]}], "rr"]]}], ")"}], " ", "tt", " ", 
          "x1", " ", "x2"}]}], "+", 
        RowBox[{
         FractionBox["1", 
          RowBox[{"16", " ", 
           SuperscriptBox["rr", 
            RowBox[{"3", "/", "2"}]]}]], 
         RowBox[{
         "ARsigma3", " ", "AZeps", " ", "BRsigma2", " ", "BZeta", " ", "Ka1", 
          " ", "lambda", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"2", " ", "mu", " ", "rr"}], "+", 
            RowBox[{"2", " ", 
             SuperscriptBox["rr", "4"]}], "-", 
            RowBox[{"mu", " ", 
             SqrtBox[
              FractionBox[
               RowBox[{"mu", "+", 
                SuperscriptBox["rr", "3"]}], "rr"]]}], "-", 
            RowBox[{"2", " ", 
             SqrtBox[
              RowBox[{
               SuperscriptBox["rr", "5"], " ", 
               RowBox[{"(", 
                RowBox[{"mu", "+", 
                 SuperscriptBox["rr", "3"]}], ")"}]}]]}]}], ")"}], " ", "tt", 
          " ", "x1", " ", "x2"}]}], "+", 
        RowBox[{
         FractionBox["1", 
          RowBox[{"16", " ", 
           SuperscriptBox["rr", 
            RowBox[{"3", "/", "2"}]]}]], 
         RowBox[{
         "ARsigma3", " ", "AZeps", " ", "BRsigma1", " ", "BZeta", " ", "Ka2", 
          " ", "lambda", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"2", " ", "mu", " ", "rr"}], "+", 
            RowBox[{"2", " ", 
             SuperscriptBox["rr", "4"]}], "-", 
            RowBox[{"mu", " ", 
             SqrtBox[
              FractionBox[
               RowBox[{"mu", "+", 
                SuperscriptBox["rr", "3"]}], "rr"]]}], "-", 
            RowBox[{"2", " ", 
             SqrtBox[
              RowBox[{
               SuperscriptBox["rr", "5"], " ", 
               RowBox[{"(", 
                RowBox[{"mu", "+", 
                 SuperscriptBox["rr", "3"]}], ")"}]}]]}]}], ")"}], " ", "tt", 
          " ", "x1", " ", "x2"}]}], "+", 
        RowBox[{
         FractionBox["1", 
          RowBox[{"32", " ", 
           SuperscriptBox["rr", 
            RowBox[{"5", "/", "2"}]]}]], 
         RowBox[{
         "ARsigma1", " ", "AZeps", " ", "BRsigma3", " ", "BZeta", " ", "Ka3", 
          " ", "lambda", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{
             RowBox[{"-", "4"}], " ", 
             SuperscriptBox["rr", "4"]}], "+", 
            RowBox[{"4", " ", 
             SqrtBox[
              RowBox[{
               SuperscriptBox["rr", "5"], " ", 
               RowBox[{"(", 
                RowBox[{"mu", "+", 
                 SuperscriptBox["rr", "3"]}], ")"}]}]]}], "+", 
            RowBox[{"mu", " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{
                RowBox[{"-", "3"}], " ", "rr"}], "+", 
               SqrtBox[
                FractionBox[
                 RowBox[{"mu", "+", 
                  SuperscriptBox["rr", "3"]}], "rr"]]}], ")"}]}]}], ")"}], 
          " ", 
          RowBox[{"(", 
           RowBox[{
            SuperscriptBox["x1", "2"], "+", 
            SuperscriptBox["x2", "2"]}], ")"}]}]}], "+", 
        RowBox[{
         FractionBox["1", 
          RowBox[{"32", " ", 
           SuperscriptBox["rr", 
            RowBox[{"7", "/", "2"}]]}]], 
         RowBox[{
         "ARsigma3", " ", "AZeps", " ", "BRsigma3", " ", "BZeta", " ", "Imag",
           " ", "Ka2", " ", "lambda", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"2", " ", "mu", " ", "rr"}], "+", 
            RowBox[{"2", " ", 
             SuperscriptBox["rr", "4"]}], "-", 
            RowBox[{"mu", " ", 
             SqrtBox[
              FractionBox[
               RowBox[{"mu", "+", 
                SuperscriptBox["rr", "3"]}], "rr"]]}], "-", 
            RowBox[{"2", " ", 
             SqrtBox[
              RowBox[{
               SuperscriptBox["rr", "5"], " ", 
               RowBox[{"(", 
                RowBox[{"mu", "+", 
                 SuperscriptBox["rr", "3"]}], ")"}]}]]}]}], ")"}], " ", "x1", 
          " ", 
          RowBox[{"(", 
           RowBox[{"1", "+", 
            RowBox[{
             SuperscriptBox["rr", "2"], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", 
                SuperscriptBox["tt", "2"]}], "+", 
               SuperscriptBox["x1", "2"], "+", 
               SuperscriptBox["x2", "2"]}], ")"}]}]}], ")"}]}]}], "+", 
        RowBox[{
         FractionBox["1", 
          RowBox[{"32", " ", 
           SuperscriptBox["rr", 
            RowBox[{"7", "/", "2"}]]}]], 
         RowBox[{
         "ARsigma3", " ", "AZeps", " ", "BRsigma3", " ", "BZeta", " ", "Imag",
           " ", "Ka1", " ", "lambda", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{
             RowBox[{"-", "2"}], " ", 
             SuperscriptBox["rr", "4"]}], "+", 
            RowBox[{"2", " ", 
             SqrtBox[
              RowBox[{
               SuperscriptBox["rr", "5"], " ", 
               RowBox[{"(", 
                RowBox[{"mu", "+", 
                 SuperscriptBox["rr", "3"]}], ")"}]}]]}], "+", 
            RowBox[{"mu", " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{
                RowBox[{"-", "2"}], " ", "rr"}], "+", 
               SqrtBox[
                FractionBox[
                 RowBox[{"mu", "+", 
                  SuperscriptBox["rr", "3"]}], "rr"]]}], ")"}]}]}], ")"}], 
          " ", "x2", " ", 
          RowBox[{"(", 
           RowBox[{"1", "+", 
            RowBox[{
             SuperscriptBox["rr", "2"], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", 
                SuperscriptBox["tt", "2"]}], "+", 
               SuperscriptBox["x1", "2"], "+", 
               SuperscriptBox["x2", "2"]}], ")"}]}]}], ")"}]}]}], "+", 
        RowBox[{
         FractionBox["1", 
          RowBox[{"16", " ", 
           SuperscriptBox["rr", 
            RowBox[{"5", "/", "2"}]]}]], 
         RowBox[{
         "ARsigma0", " ", "AZeps", " ", "BRsigma0", " ", "BZeta", " ", "enne",
           " ", "lambda", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{
             RowBox[{"-", "mu"}], " ", "rr", " ", 
             RowBox[{"(", 
              RowBox[{
               SuperscriptBox["x1", "2"], "+", 
               SuperscriptBox["x2", "2"]}], ")"}]}], "-", 
            RowBox[{"4", " ", 
             SuperscriptBox["rr", "4"], " ", 
             RowBox[{"(", 
              RowBox[{
               SuperscriptBox["tt", "2"], "+", 
               SuperscriptBox["x1", "2"], "+", 
               SuperscriptBox["x2", "2"]}], ")"}]}], "+", 
            RowBox[{"4", " ", 
             SqrtBox[
              RowBox[{
               SuperscriptBox["rr", "5"], " ", 
               RowBox[{"(", 
                RowBox[{"mu", "+", 
                 SuperscriptBox["rr", "3"]}], ")"}]}]], " ", 
             RowBox[{"(", 
              RowBox[{
               SuperscriptBox["tt", "2"], "+", 
               SuperscriptBox["x1", "2"], "+", 
               SuperscriptBox["x2", "2"]}], ")"}]}], "+", 
            RowBox[{"mu", " ", 
             SqrtBox[
              FractionBox[
               RowBox[{"mu", "+", 
                SuperscriptBox["rr", "3"]}], "rr"]], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"4", " ", 
                SuperscriptBox["tt", "2"]}], "+", 
               SuperscriptBox["x1", "2"], "+", 
               SuperscriptBox["x2", "2"]}], ")"}]}]}], ")"}]}]}], "-", 
        RowBox[{
         FractionBox["1", 
          RowBox[{"32", " ", 
           SuperscriptBox["rr", 
            RowBox[{"7", "/", "2"}]]}]], 
         RowBox[{
         "ARsigma3", " ", "AZeps", " ", "BRsigma1", " ", "BZeta", " ", "Ka1", 
          " ", "lambda", " ", "tt", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{
             RowBox[{"-", "6"}], " ", 
             SuperscriptBox["rr", "4"]}], "+", 
            RowBox[{"6", " ", 
             SqrtBox[
              RowBox[{
               SuperscriptBox["rr", "5"], " ", 
               RowBox[{"(", 
                RowBox[{"mu", "+", 
                 SuperscriptBox["rr", "3"]}], ")"}]}]]}], "+", 
            RowBox[{"2", " ", 
             SqrtBox[
              RowBox[{
               SuperscriptBox["rr", "9"], " ", 
               RowBox[{"(", 
                RowBox[{"mu", "+", 
                 SuperscriptBox["rr", "3"]}], ")"}]}]], " ", 
             SuperscriptBox["tt", "2"]}], "+", 
            RowBox[{"2", " ", 
             SqrtBox[
              RowBox[{
               SuperscriptBox["rr", "9"], " ", 
               RowBox[{"(", 
                RowBox[{"mu", "+", 
                 SuperscriptBox["rr", "3"]}], ")"}]}]], " ", 
             SuperscriptBox["x1", "2"]}], "-", 
            RowBox[{"2", " ", 
             SqrtBox[
              RowBox[{
               SuperscriptBox["rr", "9"], " ", 
               RowBox[{"(", 
                RowBox[{"mu", "+", 
                 SuperscriptBox["rr", "3"]}], ")"}]}]], " ", 
             SuperscriptBox["x2", "2"]}], "-", 
            RowBox[{"2", " ", "mu", " ", 
             SuperscriptBox["rr", "3"], " ", 
             RowBox[{"(", 
              RowBox[{
               SuperscriptBox["tt", "2"], "+", 
               SuperscriptBox["x1", "2"], "-", 
               SuperscriptBox["x2", "2"]}], ")"}]}], "-", 
            RowBox[{"2", " ", 
             SuperscriptBox["rr", "6"], " ", 
             RowBox[{"(", 
              RowBox[{
               SuperscriptBox["tt", "2"], "+", 
               SuperscriptBox["x1", "2"], "-", 
               SuperscriptBox["x2", "2"]}], ")"}]}], "+", 
            RowBox[{"mu", " ", 
             RowBox[{"(", 
              RowBox[{
               SqrtBox[
                FractionBox[
                 RowBox[{"mu", "+", 
                  SuperscriptBox["rr", "3"]}], "rr"]], "+", 
               RowBox[{
                SqrtBox[
                 RowBox[{
                  SuperscriptBox["rr", "3"], " ", 
                  RowBox[{"(", 
                   RowBox[{"mu", "+", 
                    SuperscriptBox["rr", "3"]}], ")"}]}]], " ", 
                SuperscriptBox["tt", "2"]}], "+", 
               RowBox[{
                SqrtBox[
                 RowBox[{
                  SuperscriptBox["rr", "3"], " ", 
                  RowBox[{"(", 
                   RowBox[{"mu", "+", 
                    SuperscriptBox["rr", "3"]}], ")"}]}]], " ", 
                SuperscriptBox["x1", "2"]}], "-", 
               RowBox[{
                SqrtBox[
                 RowBox[{
                  SuperscriptBox["rr", "3"], " ", 
                  RowBox[{"(", 
                   RowBox[{"mu", "+", 
                    SuperscriptBox["rr", "3"]}], ")"}]}]], " ", 
                SuperscriptBox["x2", "2"]}]}], ")"}]}]}], ")"}]}]}], "-", 
        RowBox[{
         FractionBox["1", 
          RowBox[{"32", " ", 
           SuperscriptBox["rr", 
            RowBox[{"7", "/", "2"}]]}]], 
         RowBox[{
         "ARsigma3", " ", "AZeps", " ", "BRsigma2", " ", "BZeta", " ", "Ka2", 
          " ", "lambda", " ", "tt", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{
             RowBox[{"-", "6"}], " ", 
             SuperscriptBox["rr", "4"]}], "+", 
            RowBox[{"6", " ", 
             SqrtBox[
              RowBox[{
               SuperscriptBox["rr", "5"], " ", 
               RowBox[{"(", 
                RowBox[{"mu", "+", 
                 SuperscriptBox["rr", "3"]}], ")"}]}]]}], "+", 
            RowBox[{"2", " ", 
             SqrtBox[
              RowBox[{
               SuperscriptBox["rr", "9"], " ", 
               RowBox[{"(", 
                RowBox[{"mu", "+", 
                 SuperscriptBox["rr", "3"]}], ")"}]}]], " ", 
             SuperscriptBox["tt", "2"]}], "-", 
            RowBox[{"2", " ", 
             SqrtBox[
              RowBox[{
               SuperscriptBox["rr", "9"], " ", 
               RowBox[{"(", 
                RowBox[{"mu", "+", 
                 SuperscriptBox["rr", "3"]}], ")"}]}]], " ", 
             SuperscriptBox["x1", "2"]}], "+", 
            RowBox[{"2", " ", 
             SqrtBox[
              RowBox[{
               SuperscriptBox["rr", "9"], " ", 
               RowBox[{"(", 
                RowBox[{"mu", "+", 
                 SuperscriptBox["rr", "3"]}], ")"}]}]], " ", 
             SuperscriptBox["x2", "2"]}], "-", 
            RowBox[{"2", " ", "mu", " ", 
             SuperscriptBox["rr", "3"], " ", 
             RowBox[{"(", 
              RowBox[{
               SuperscriptBox["tt", "2"], "-", 
               SuperscriptBox["x1", "2"], "+", 
               SuperscriptBox["x2", "2"]}], ")"}]}], "-", 
            RowBox[{"2", " ", 
             SuperscriptBox["rr", "6"], " ", 
             RowBox[{"(", 
              RowBox[{
               SuperscriptBox["tt", "2"], "-", 
               SuperscriptBox["x1", "2"], "+", 
               SuperscriptBox["x2", "2"]}], ")"}]}], "+", 
            RowBox[{"mu", " ", 
             RowBox[{"(", 
              RowBox[{
               SqrtBox[
                FractionBox[
                 RowBox[{"mu", "+", 
                  SuperscriptBox["rr", "3"]}], "rr"]], "+", 
               RowBox[{
                SqrtBox[
                 RowBox[{
                  SuperscriptBox["rr", "3"], " ", 
                  RowBox[{"(", 
                   RowBox[{"mu", "+", 
                    SuperscriptBox["rr", "3"]}], ")"}]}]], " ", 
                SuperscriptBox["tt", "2"]}], "-", 
               RowBox[{
                SqrtBox[
                 RowBox[{
                  SuperscriptBox["rr", "3"], " ", 
                  RowBox[{"(", 
                   RowBox[{"mu", "+", 
                    SuperscriptBox["rr", "3"]}], ")"}]}]], " ", 
                SuperscriptBox["x1", "2"]}], "+", 
               RowBox[{
                SqrtBox[
                 RowBox[{
                  SuperscriptBox["rr", "3"], " ", 
                  RowBox[{"(", 
                   RowBox[{"mu", "+", 
                    SuperscriptBox["rr", "3"]}], ")"}]}]], " ", 
                SuperscriptBox["x2", "2"]}]}], ")"}]}]}], ")"}]}]}], "-", 
        RowBox[{
         FractionBox["1", 
          RowBox[{"16", " ", 
           SuperscriptBox["rr", 
            RowBox[{"7", "/", "2"}]]}]], 
         RowBox[{
         "ARsigma3", " ", "AZeps", " ", "BRsigma0", " ", "BZeta", " ", "enne",
           " ", "lambda", " ", "tt", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{
             RowBox[{"-", "4"}], " ", 
             SuperscriptBox["rr", "4"]}], "+", 
            RowBox[{"4", " ", 
             SqrtBox[
              RowBox[{
               SuperscriptBox["rr", "5"], " ", 
               RowBox[{"(", 
                RowBox[{"mu", "+", 
                 SuperscriptBox["rr", "3"]}], ")"}]}]]}], "+", 
            RowBox[{"2", " ", 
             SqrtBox[
              RowBox[{
               SuperscriptBox["rr", "9"], " ", 
               RowBox[{"(", 
                RowBox[{"mu", "+", 
                 SuperscriptBox["rr", "3"]}], ")"}]}]], " ", 
             SuperscriptBox["x1", "2"]}], "+", 
            RowBox[{"2", " ", 
             SqrtBox[
              RowBox[{
               SuperscriptBox["rr", "9"], " ", 
               RowBox[{"(", 
                RowBox[{"mu", "+", 
                 SuperscriptBox["rr", "3"]}], ")"}]}]], " ", 
             SuperscriptBox["x2", "2"]}], "-", 
            RowBox[{"2", " ", "mu", " ", 
             SuperscriptBox["rr", "3"], " ", 
             RowBox[{"(", 
              RowBox[{
               SuperscriptBox["x1", "2"], "+", 
               SuperscriptBox["x2", "2"]}], ")"}]}], "-", 
            RowBox[{"2", " ", 
             SuperscriptBox["rr", "6"], " ", 
             RowBox[{"(", 
              RowBox[{
               SuperscriptBox["x1", "2"], "+", 
               SuperscriptBox["x2", "2"]}], ")"}]}], "+", 
            RowBox[{"mu", " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"4", " ", 
                SqrtBox[
                 FractionBox[
                  RowBox[{"mu", "+", 
                   SuperscriptBox["rr", "3"]}], "rr"]]}], "+", 
               RowBox[{
                SqrtBox[
                 RowBox[{
                  SuperscriptBox["rr", "3"], " ", 
                  RowBox[{"(", 
                   RowBox[{"mu", "+", 
                    SuperscriptBox["rr", "3"]}], ")"}]}]], " ", 
                SuperscriptBox["x1", "2"]}], "+", 
               RowBox[{
                SqrtBox[
                 RowBox[{
                  SuperscriptBox["rr", "3"], " ", 
                  RowBox[{"(", 
                   RowBox[{"mu", "+", 
                    SuperscriptBox["rr", "3"]}], ")"}]}]], " ", 
                SuperscriptBox["x2", "2"]}]}], ")"}]}]}], ")"}]}]}], "+", 
        RowBox[{
         FractionBox["1", 
          RowBox[{"16", " ", 
           SuperscriptBox["rr", 
            RowBox[{"7", "/", "2"}]]}]], 
         RowBox[{
         "ARsigma2i", " ", "AZeps", " ", "BRsigma3", " ", "BZeta", " ", 
          "Imag", " ", "Ka2", " ", "lambda", " ", "x1", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"2", " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", 
                SuperscriptBox["rr", "6"]}], "+", 
               SqrtBox[
                RowBox[{
                 SuperscriptBox["rr", "9"], " ", 
                 RowBox[{"(", 
                  RowBox[{"mu", "+", 
                   SuperscriptBox["rr", "3"]}], ")"}]}]]}], ")"}], " ", 
             RowBox[{"(", 
              RowBox[{
               SuperscriptBox["tt", "2"], "-", 
               SuperscriptBox["x1", "2"], "-", 
               SuperscriptBox["x2", "2"]}], ")"}]}], "+", 
            RowBox[{"mu", " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "rr"}], "+", 
               RowBox[{"2", " ", 
                SqrtBox[
                 FractionBox[
                  RowBox[{"mu", "+", 
                   SuperscriptBox["rr", "3"]}], "rr"]]}], "-", 
               RowBox[{
                SqrtBox[
                 RowBox[{
                  SuperscriptBox["rr", "3"], " ", 
                  RowBox[{"(", 
                   RowBox[{"mu", "+", 
                    SuperscriptBox["rr", "3"]}], ")"}]}]], " ", 
                SuperscriptBox["tt", "2"]}], "+", 
               RowBox[{
                SqrtBox[
                 RowBox[{
                  SuperscriptBox["rr", "3"], " ", 
                  RowBox[{"(", 
                   RowBox[{"mu", "+", 
                    SuperscriptBox["rr", "3"]}], ")"}]}]], " ", 
                SuperscriptBox["x1", "2"]}], "+", 
               RowBox[{
                SqrtBox[
                 RowBox[{
                  SuperscriptBox["rr", "3"], " ", 
                  RowBox[{"(", 
                   RowBox[{"mu", "+", 
                    SuperscriptBox["rr", "3"]}], ")"}]}]], " ", 
                SuperscriptBox["x2", "2"]}], "+", 
               RowBox[{
                SuperscriptBox["rr", "3"], " ", 
                RowBox[{"(", 
                 RowBox[{
                  SuperscriptBox["tt", "2"], "-", 
                  SuperscriptBox["x1", "2"], "-", 
                  SuperscriptBox["x2", "2"]}], ")"}]}]}], ")"}]}]}], 
           ")"}]}]}], "+", 
        RowBox[{
         FractionBox["1", 
          RowBox[{"32", " ", 
           SuperscriptBox["rr", 
            RowBox[{"7", "/", "2"}]]}]], 
         RowBox[{
         "ARsigma3", " ", "AZeps", " ", "BRsigma1", " ", "BZeta", " ", "Imag",
           " ", "Ka3", " ", "lambda", " ", "x2", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"mu", " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"5", " ", "rr"}], "-", 
               RowBox[{"2", " ", 
                SqrtBox[
                 FractionBox[
                  RowBox[{"mu", "+", 
                   SuperscriptBox["rr", "3"]}], "rr"]]}], "-", 
               RowBox[{"2", " ", 
                SqrtBox[
                 RowBox[{
                  SuperscriptBox["rr", "3"], " ", 
                  RowBox[{"(", 
                   RowBox[{"mu", "+", 
                    SuperscriptBox["rr", "3"]}], ")"}]}]], " ", 
                SuperscriptBox["tt", "2"]}], "+", 
               RowBox[{"2", " ", 
                SqrtBox[
                 RowBox[{
                  SuperscriptBox["rr", "3"], " ", 
                  RowBox[{"(", 
                   RowBox[{"mu", "+", 
                    SuperscriptBox["rr", "3"]}], ")"}]}]], " ", 
                SuperscriptBox["x1", "2"]}], "+", 
               RowBox[{"2", " ", 
                SqrtBox[
                 RowBox[{
                  SuperscriptBox["rr", "3"], " ", 
                  RowBox[{"(", 
                   RowBox[{"mu", "+", 
                    SuperscriptBox["rr", "3"]}], ")"}]}]], " ", 
                SuperscriptBox["x2", "2"]}], "+", 
               RowBox[{
                SuperscriptBox["rr", "3"], " ", 
                RowBox[{"(", 
                 RowBox[{
                  SuperscriptBox["tt", "2"], "-", 
                  SuperscriptBox["x1", "2"], "-", 
                  SuperscriptBox["x2", "2"]}], ")"}]}]}], ")"}]}], "-", 
            RowBox[{"2", " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{
                RowBox[{"-", "3"}], " ", 
                SuperscriptBox["rr", "4"]}], "+", 
               RowBox[{"3", " ", 
                SqrtBox[
                 RowBox[{
                  SuperscriptBox["rr", "5"], " ", 
                  RowBox[{"(", 
                   RowBox[{"mu", "+", 
                    SuperscriptBox["rr", "3"]}], ")"}]}]]}], "-", 
               RowBox[{
                SqrtBox[
                 RowBox[{
                  SuperscriptBox["rr", "9"], " ", 
                  RowBox[{"(", 
                   RowBox[{"mu", "+", 
                    SuperscriptBox["rr", "3"]}], ")"}]}]], " ", 
                SuperscriptBox["tt", "2"]}], "+", 
               RowBox[{
                SqrtBox[
                 RowBox[{
                  SuperscriptBox["rr", "9"], " ", 
                  RowBox[{"(", 
                   RowBox[{"mu", "+", 
                    SuperscriptBox["rr", "3"]}], ")"}]}]], " ", 
                SuperscriptBox["x1", "2"]}], "+", 
               RowBox[{
                SqrtBox[
                 RowBox[{
                  SuperscriptBox["rr", "9"], " ", 
                  RowBox[{"(", 
                   RowBox[{"mu", "+", 
                    SuperscriptBox["rr", "3"]}], ")"}]}]], " ", 
                SuperscriptBox["x2", "2"]}], "+", 
               RowBox[{
                SuperscriptBox["rr", "6"], " ", 
                RowBox[{"(", 
                 RowBox[{
                  SuperscriptBox["tt", "2"], "-", 
                  SuperscriptBox["x1", "2"], "-", 
                  SuperscriptBox["x2", "2"]}], ")"}]}]}], ")"}]}]}], 
           ")"}]}]}], "-", 
        RowBox[{
         FractionBox["1", 
          RowBox[{"32", " ", 
           SuperscriptBox["rr", 
            RowBox[{"9", "/", "2"}]]}]], 
         RowBox[{
         "ARsigma0", " ", "AZeps", " ", "BRsigma1", " ", "BZeta", " ", "Ka1", 
          " ", "lambda", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"mu", " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{
                RowBox[{"-", "2"}], " ", "rr"}], "+", 
               SqrtBox[
                FractionBox[
                 RowBox[{"mu", "+", 
                  SuperscriptBox["rr", "3"]}], "rr"]], "-", 
               RowBox[{"3", " ", 
                SqrtBox[
                 RowBox[{
                  SuperscriptBox["rr", "3"], " ", 
                  RowBox[{"(", 
                   RowBox[{"mu", "+", 
                    SuperscriptBox["rr", "3"]}], ")"}]}]], " ", 
                SuperscriptBox["tt", "2"]}], "-", 
               RowBox[{"9", " ", 
                SqrtBox[
                 RowBox[{
                  SuperscriptBox["rr", "3"], " ", 
                  RowBox[{"(", 
                   RowBox[{"mu", "+", 
                    SuperscriptBox["rr", "3"]}], ")"}]}]], " ", 
                SuperscriptBox["x1", "2"]}], "+", 
               RowBox[{
                SqrtBox[
                 RowBox[{
                  SuperscriptBox["rr", "3"], " ", 
                  RowBox[{"(", 
                   RowBox[{"mu", "+", 
                    SuperscriptBox["rr", "3"]}], ")"}]}]], " ", 
                SuperscriptBox["x2", "2"]}], "+", 
               RowBox[{"2", " ", 
                SuperscriptBox["rr", "3"], " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"2", " ", 
                   SuperscriptBox["tt", "2"]}], "+", 
                  SuperscriptBox["x1", "2"], "-", 
                  SuperscriptBox["x2", "2"]}], ")"}]}]}], ")"}]}], "+", 
            RowBox[{"2", " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", 
                SuperscriptBox["rr", "4"]}], "+", 
               SqrtBox[
                RowBox[{
                 SuperscriptBox["rr", "5"], " ", 
                 RowBox[{"(", 
                  RowBox[{"mu", "+", 
                   SuperscriptBox["rr", "3"]}], ")"}]}]], "-", 
               RowBox[{"5", " ", 
                SqrtBox[
                 RowBox[{
                  SuperscriptBox["rr", "9"], " ", 
                  RowBox[{"(", 
                   RowBox[{"mu", "+", 
                    SuperscriptBox["rr", "3"]}], ")"}]}]], " ", 
                SuperscriptBox["tt", "2"]}], "-", 
               RowBox[{"5", " ", 
                SqrtBox[
                 RowBox[{
                  SuperscriptBox["rr", "9"], " ", 
                  RowBox[{"(", 
                   RowBox[{"mu", "+", 
                    SuperscriptBox["rr", "3"]}], ")"}]}]], " ", 
                SuperscriptBox["x1", "2"]}], "+", 
               RowBox[{
                SqrtBox[
                 RowBox[{
                  SuperscriptBox["rr", "9"], " ", 
                  RowBox[{"(", 
                   RowBox[{"mu", "+", 
                    SuperscriptBox["rr", "3"]}], ")"}]}]], " ", 
                SuperscriptBox["x2", "2"]}], "+", 
               RowBox[{
                SuperscriptBox["rr", "6"], " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"5", " ", 
                   SuperscriptBox["tt", "2"]}], "+", 
                  RowBox[{"5", " ", 
                   SuperscriptBox["x1", "2"]}], "-", 
                  SuperscriptBox["x2", "2"]}], ")"}]}]}], ")"}]}]}], 
           ")"}]}]}], "+", 
        RowBox[{
         FractionBox["1", 
          RowBox[{"16", " ", 
           SuperscriptBox["rr", 
            RowBox[{"7", "/", "2"}]]}]], 
         RowBox[{
         "ARsigma2i", " ", "AZeps", " ", "BRsigma1", " ", "BZeta", " ", "Ka1",
           " ", "lambda", " ", 
          RowBox[{"(", 
           RowBox[{"rr", "-", 
            SqrtBox[
             FractionBox[
              RowBox[{"mu", "+", 
               SuperscriptBox["rr", "3"]}], "rr"]]}], ")"}], " ", "tt", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"2", " ", 
             SuperscriptBox["rr", "3"], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "1"}], "+", 
               RowBox[{
                SuperscriptBox["rr", "2"], " ", 
                RowBox[{"(", 
                 RowBox[{
                  SuperscriptBox["tt", "2"], "+", 
                  RowBox[{"5", " ", 
                   SuperscriptBox["x1", "2"]}], "-", 
                  SuperscriptBox["x2", "2"]}], ")"}]}]}], ")"}]}], "+", 
            RowBox[{"mu", " ", 
             RowBox[{"(", 
              RowBox[{"1", "+", 
               RowBox[{
                SuperscriptBox["rr", "2"], " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"-", 
                   SuperscriptBox["tt", "2"]}], "-", 
                  RowBox[{"2", " ", 
                   SuperscriptBox["x1", "2"]}], "+", 
                  SuperscriptBox["x2", "2"]}], ")"}]}]}], ")"}]}]}], 
           ")"}]}]}], "+", 
        RowBox[{
         FractionBox["1", 
          RowBox[{"16", " ", 
           SuperscriptBox["rr", 
            RowBox[{"7", "/", "2"}]]}]], 
         RowBox[{
         "ARsigma2i", " ", "AZeps", " ", "BRsigma3", " ", "BZeta", " ", 
          "Imag", " ", "Ka1", " ", "lambda", " ", "x2", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{
             RowBox[{"-", "2"}], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", 
                SuperscriptBox["rr", "6"]}], "+", 
               SqrtBox[
                RowBox[{
                 SuperscriptBox["rr", "9"], " ", 
                 RowBox[{"(", 
                  RowBox[{"mu", "+", 
                   SuperscriptBox["rr", "3"]}], ")"}]}]]}], ")"}], " ", 
             RowBox[{"(", 
              RowBox[{
               SuperscriptBox["tt", "2"], "-", 
               SuperscriptBox["x1", "2"], "-", 
               SuperscriptBox["x2", "2"]}], ")"}]}], "+", 
            RowBox[{"mu", " ", 
             RowBox[{"(", 
              RowBox[{"rr", "-", 
               RowBox[{"2", " ", 
                SqrtBox[
                 FractionBox[
                  RowBox[{"mu", "+", 
                   SuperscriptBox["rr", "3"]}], "rr"]]}], "+", 
               RowBox[{
                SqrtBox[
                 RowBox[{
                  SuperscriptBox["rr", "3"], " ", 
                  RowBox[{"(", 
                   RowBox[{"mu", "+", 
                    SuperscriptBox["rr", "3"]}], ")"}]}]], " ", 
                SuperscriptBox["tt", "2"]}], "-", 
               RowBox[{
                SqrtBox[
                 RowBox[{
                  SuperscriptBox["rr", "3"], " ", 
                  RowBox[{"(", 
                   RowBox[{"mu", "+", 
                    SuperscriptBox["rr", "3"]}], ")"}]}]], " ", 
                SuperscriptBox["x1", "2"]}], "-", 
               RowBox[{
                SqrtBox[
                 RowBox[{
                  SuperscriptBox["rr", "3"], " ", 
                  RowBox[{"(", 
                   RowBox[{"mu", "+", 
                    SuperscriptBox["rr", "3"]}], ")"}]}]], " ", 
                SuperscriptBox["x2", "2"]}], "+", 
               RowBox[{
                SuperscriptBox["rr", "3"], " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"-", 
                   SuperscriptBox["tt", "2"]}], "+", 
                  SuperscriptBox["x1", "2"], "+", 
                  SuperscriptBox["x2", "2"]}], ")"}]}]}], ")"}]}]}], 
           ")"}]}]}], "-", 
        RowBox[{
         FractionBox["1", 
          RowBox[{"32", " ", 
           SuperscriptBox["rr", 
            RowBox[{"7", "/", "2"}]]}]], 
         RowBox[{
         "ARsigma3", " ", "AZeps", " ", "BRsigma0", " ", "BZeta", " ", "Ka1", 
          " ", "lambda", " ", "x1", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"mu", " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"2", " ", "rr"}], "+", 
               RowBox[{"7", " ", 
                SqrtBox[
                 FractionBox[
                  RowBox[{"mu", "+", 
                   SuperscriptBox["rr", "3"]}], "rr"]]}], "+", 
               RowBox[{
                SqrtBox[
                 RowBox[{
                  SuperscriptBox["rr", "3"], " ", 
                  RowBox[{"(", 
                   RowBox[{"mu", "+", 
                    SuperscriptBox["rr", "3"]}], ")"}]}]], " ", 
                SuperscriptBox["tt", "2"]}], "+", 
               RowBox[{
                SqrtBox[
                 RowBox[{
                  SuperscriptBox["rr", "3"], " ", 
                  RowBox[{"(", 
                   RowBox[{"mu", "+", 
                    SuperscriptBox["rr", "3"]}], ")"}]}]], " ", 
                SuperscriptBox["x1", "2"]}], "+", 
               RowBox[{
                SqrtBox[
                 RowBox[{
                  SuperscriptBox["rr", "3"], " ", 
                  RowBox[{"(", 
                   RowBox[{"mu", "+", 
                    SuperscriptBox["rr", "3"]}], ")"}]}]], " ", 
                SuperscriptBox["x2", "2"]}], "-", 
               RowBox[{"2", " ", 
                SuperscriptBox["rr", "3"], " ", 
                RowBox[{"(", 
                 RowBox[{
                  SuperscriptBox["tt", "2"], "+", 
                  SuperscriptBox["x1", "2"], "+", 
                  SuperscriptBox["x2", "2"]}], ")"}]}]}], ")"}]}], "+", 
            RowBox[{"2", " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{
                RowBox[{"-", "3"}], " ", 
                SuperscriptBox["rr", "4"]}], "+", 
               RowBox[{"3", " ", 
                SqrtBox[
                 RowBox[{
                  SuperscriptBox["rr", "5"], " ", 
                  RowBox[{"(", 
                   RowBox[{"mu", "+", 
                    SuperscriptBox["rr", "3"]}], ")"}]}]]}], "+", 
               RowBox[{
                SqrtBox[
                 RowBox[{
                  SuperscriptBox["rr", "9"], " ", 
                  RowBox[{"(", 
                   RowBox[{"mu", "+", 
                    SuperscriptBox["rr", "3"]}], ")"}]}]], " ", 
                SuperscriptBox["tt", "2"]}], "+", 
               RowBox[{
                SqrtBox[
                 RowBox[{
                  SuperscriptBox["rr", "9"], " ", 
                  RowBox[{"(", 
                   RowBox[{"mu", "+", 
                    SuperscriptBox["rr", "3"]}], ")"}]}]], " ", 
                SuperscriptBox["x1", "2"]}], "+", 
               RowBox[{
                SqrtBox[
                 RowBox[{
                  SuperscriptBox["rr", "9"], " ", 
                  RowBox[{"(", 
                   RowBox[{"mu", "+", 
                    SuperscriptBox["rr", "3"]}], ")"}]}]], " ", 
                SuperscriptBox["x2", "2"]}], "-", 
               RowBox[{
                SuperscriptBox["rr", "6"], " ", 
                RowBox[{"(", 
                 RowBox[{
                  SuperscriptBox["tt", "2"], "+", 
                  SuperscriptBox["x1", "2"], "+", 
                  SuperscriptBox["x2", "2"]}], ")"}]}]}], ")"}]}]}], 
           ")"}]}]}], "-", 
        RowBox[{
         FractionBox["1", 
          RowBox[{"32", " ", 
           SuperscriptBox["rr", 
            RowBox[{"7", "/", "2"}]]}]], 
         RowBox[{
         "ARsigma3", " ", "AZeps", " ", "BRsigma0", " ", "BZeta", " ", "Ka2", 
          " ", "lambda", " ", "x2", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"mu", " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"2", " ", "rr"}], "+", 
               RowBox[{"7", " ", 
                SqrtBox[
                 FractionBox[
                  RowBox[{"mu", "+", 
                   SuperscriptBox["rr", "3"]}], "rr"]]}], "+", 
               RowBox[{
                SqrtBox[
                 RowBox[{
                  SuperscriptBox["rr", "3"], " ", 
                  RowBox[{"(", 
                   RowBox[{"mu", "+", 
                    SuperscriptBox["rr", "3"]}], ")"}]}]], " ", 
                SuperscriptBox["tt", "2"]}], "+", 
               RowBox[{
                SqrtBox[
                 RowBox[{
                  SuperscriptBox["rr", "3"], " ", 
                  RowBox[{"(", 
                   RowBox[{"mu", "+", 
                    SuperscriptBox["rr", "3"]}], ")"}]}]], " ", 
                SuperscriptBox["x1", "2"]}], "+", 
               RowBox[{
                SqrtBox[
                 RowBox[{
                  SuperscriptBox["rr", "3"], " ", 
                  RowBox[{"(", 
                   RowBox[{"mu", "+", 
                    SuperscriptBox["rr", "3"]}], ")"}]}]], " ", 
                SuperscriptBox["x2", "2"]}], "-", 
               RowBox[{"2", " ", 
                SuperscriptBox["rr", "3"], " ", 
                RowBox[{"(", 
                 RowBox[{
                  SuperscriptBox["tt", "2"], "+", 
                  SuperscriptBox["x1", "2"], "+", 
                  SuperscriptBox["x2", "2"]}], ")"}]}]}], ")"}]}], "+", 
            RowBox[{"2", " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{
                RowBox[{"-", "3"}], " ", 
                SuperscriptBox["rr", "4"]}], "+", 
               RowBox[{"3", " ", 
                SqrtBox[
                 RowBox[{
                  SuperscriptBox["rr", "5"], " ", 
                  RowBox[{"(", 
                   RowBox[{"mu", "+", 
                    SuperscriptBox["rr", "3"]}], ")"}]}]]}], "+", 
               RowBox[{
                SqrtBox[
                 RowBox[{
                  SuperscriptBox["rr", "9"], " ", 
                  RowBox[{"(", 
                   RowBox[{"mu", "+", 
                    SuperscriptBox["rr", "3"]}], ")"}]}]], " ", 
                SuperscriptBox["tt", "2"]}], "+", 
               RowBox[{
                SqrtBox[
                 RowBox[{
                  SuperscriptBox["rr", "9"], " ", 
                  RowBox[{"(", 
                   RowBox[{"mu", "+", 
                    SuperscriptBox["rr", "3"]}], ")"}]}]], " ", 
                SuperscriptBox["x1", "2"]}], "+", 
               RowBox[{
                SqrtBox[
                 RowBox[{
                  SuperscriptBox["rr", "9"], " ", 
                  RowBox[{"(", 
                   RowBox[{"mu", "+", 
                    SuperscriptBox["rr", "3"]}], ")"}]}]], " ", 
                SuperscriptBox["x2", "2"]}], "-", 
               RowBox[{
                SuperscriptBox["rr", "6"], " ", 
                RowBox[{"(", 
                 RowBox[{
                  SuperscriptBox["tt", "2"], "+", 
                  SuperscriptBox["x1", "2"], "+", 
                  SuperscriptBox["x2", "2"]}], ")"}]}]}], ")"}]}]}], 
           ")"}]}]}], "+", 
        RowBox[{
         FractionBox["1", 
          RowBox[{"32", " ", 
           SuperscriptBox["rr", 
            RowBox[{"9", "/", "2"}]]}]], 
         RowBox[{
         "ARsigma1", " ", "AZeps", " ", "BRsigma0", " ", "BZeta", " ", "enne",
           " ", "lambda", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"mu", " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{
                RowBox[{"-", "5"}], " ", "rr"}], "+", 
               SqrtBox[
                FractionBox[
                 RowBox[{"mu", "+", 
                  SuperscriptBox["rr", "3"]}], "rr"]], "+", 
               RowBox[{
                SqrtBox[
                 RowBox[{
                  SuperscriptBox["rr", "3"], " ", 
                  RowBox[{"(", 
                   RowBox[{"mu", "+", 
                    SuperscriptBox["rr", "3"]}], ")"}]}]], " ", 
                SuperscriptBox["tt", "2"]}], "+", 
               RowBox[{
                SqrtBox[
                 RowBox[{
                  SuperscriptBox["rr", "3"], " ", 
                  RowBox[{"(", 
                   RowBox[{"mu", "+", 
                    SuperscriptBox["rr", "3"]}], ")"}]}]], " ", 
                SuperscriptBox["x1", "2"]}], "+", 
               RowBox[{
                SqrtBox[
                 RowBox[{
                  SuperscriptBox["rr", "3"], " ", 
                  RowBox[{"(", 
                   RowBox[{"mu", "+", 
                    SuperscriptBox["rr", "3"]}], ")"}]}]], " ", 
                SuperscriptBox["x2", "2"]}], "+", 
               RowBox[{"3", " ", 
                SuperscriptBox["rr", "3"], " ", 
                RowBox[{"(", 
                 RowBox[{
                  SuperscriptBox["tt", "2"], "+", 
                  SuperscriptBox["x1", "2"], "+", 
                  SuperscriptBox["x2", "2"]}], ")"}]}]}], ")"}]}], "+", 
            RowBox[{"8", " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", 
                SuperscriptBox["rr", "4"]}], "+", 
               SqrtBox[
                RowBox[{
                 SuperscriptBox["rr", "5"], " ", 
                 RowBox[{"(", 
                  RowBox[{"mu", "+", 
                   SuperscriptBox["rr", "3"]}], ")"}]}]], "-", 
               RowBox[{
                SqrtBox[
                 RowBox[{
                  SuperscriptBox["rr", "9"], " ", 
                  RowBox[{"(", 
                   RowBox[{"mu", "+", 
                    SuperscriptBox["rr", "3"]}], ")"}]}]], " ", 
                SuperscriptBox["tt", "2"]}], "-", 
               RowBox[{
                SqrtBox[
                 RowBox[{
                  SuperscriptBox["rr", "9"], " ", 
                  RowBox[{"(", 
                   RowBox[{"mu", "+", 
                    SuperscriptBox["rr", "3"]}], ")"}]}]], " ", 
                SuperscriptBox["x1", "2"]}], "-", 
               RowBox[{
                SqrtBox[
                 RowBox[{
                  SuperscriptBox["rr", "9"], " ", 
                  RowBox[{"(", 
                   RowBox[{"mu", "+", 
                    SuperscriptBox["rr", "3"]}], ")"}]}]], " ", 
                SuperscriptBox["x2", "2"]}], "+", 
               RowBox[{
                SuperscriptBox["rr", "6"], " ", 
                RowBox[{"(", 
                 RowBox[{
                  SuperscriptBox["tt", "2"], "+", 
                  SuperscriptBox["x1", "2"], "+", 
                  SuperscriptBox["x2", "2"]}], ")"}]}]}], ")"}]}]}], 
           ")"}]}]}], "+", 
        RowBox[{
         FractionBox["1", 
          RowBox[{"16", " ", 
           SuperscriptBox["rr", 
            RowBox[{"7", "/", "2"}]]}]], 
         RowBox[{
         "ARsigma2i", " ", "AZeps", " ", "BRsigma0", " ", "BZeta", " ", "Ka1",
           " ", "lambda", " ", 
          RowBox[{"(", 
           RowBox[{"rr", "-", 
            SqrtBox[
             FractionBox[
              RowBox[{"mu", "+", 
               SuperscriptBox["rr", "3"]}], "rr"]]}], ")"}], " ", "x1", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{
             RowBox[{"-", "mu"}], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "1"}], "+", 
               RowBox[{
                SuperscriptBox["rr", "2"], " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"2", " ", 
                   SuperscriptBox["tt", "2"]}], "+", 
                  SuperscriptBox["x1", "2"], "+", 
                  SuperscriptBox["x2", "2"]}], ")"}]}]}], ")"}]}], "+", 
            RowBox[{"2", " ", 
             SuperscriptBox["rr", "3"], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "1"}], "+", 
               RowBox[{
                SuperscriptBox["rr", "2"], " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"5", " ", 
                   SuperscriptBox["tt", "2"]}], "+", 
                  SuperscriptBox["x1", "2"], "+", 
                  SuperscriptBox["x2", "2"]}], ")"}]}]}], ")"}]}]}], 
           ")"}]}]}], "+", 
        RowBox[{
         FractionBox["1", 
          RowBox[{"16", " ", 
           SuperscriptBox["rr", 
            RowBox[{"7", "/", "2"}]]}]], 
         RowBox[{
         "ARsigma2i", " ", "AZeps", " ", "BRsigma0", " ", "BZeta", " ", "Ka2",
           " ", "lambda", " ", 
          RowBox[{"(", 
           RowBox[{"rr", "-", 
            SqrtBox[
             FractionBox[
              RowBox[{"mu", "+", 
               SuperscriptBox["rr", "3"]}], "rr"]]}], ")"}], " ", "x2", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{
             RowBox[{"-", "mu"}], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "1"}], "+", 
               RowBox[{
                SuperscriptBox["rr", "2"], " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"2", " ", 
                   SuperscriptBox["tt", "2"]}], "+", 
                  SuperscriptBox["x1", "2"], "+", 
                  SuperscriptBox["x2", "2"]}], ")"}]}]}], ")"}]}], "+", 
            RowBox[{"2", " ", 
             SuperscriptBox["rr", "3"], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "1"}], "+", 
               RowBox[{
                SuperscriptBox["rr", "2"], " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"5", " ", 
                   SuperscriptBox["tt", "2"]}], "+", 
                  SuperscriptBox["x1", "2"], "+", 
                  SuperscriptBox["x2", "2"]}], ")"}]}]}], ")"}]}]}], 
           ")"}]}]}], "+", 
        RowBox[{
         FractionBox["1", 
          RowBox[{"32", " ", 
           SuperscriptBox["rr", 
            RowBox[{"7", "/", "2"}]]}]], 
         RowBox[{
         "ARsigma2i", " ", "AZeps", " ", "BRsigma1", " ", "BZeta", " ", 
          "enne", " ", "lambda", " ", 
          RowBox[{"(", 
           RowBox[{"rr", "-", 
            SqrtBox[
             FractionBox[
              RowBox[{"mu", "+", 
               SuperscriptBox["rr", "3"]}], "rr"]]}], ")"}], " ", "x1", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"8", " ", 
             SuperscriptBox["rr", "3"], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "1"}], "+", 
               RowBox[{
                SuperscriptBox["rr", "2"], " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"2", " ", 
                   SuperscriptBox["tt", "2"]}], "+", 
                  SuperscriptBox["x1", "2"], "+", 
                  SuperscriptBox["x2", "2"]}], ")"}]}]}], ")"}]}], "-", 
            RowBox[{"mu", " ", 
             RowBox[{"(", 
              RowBox[{"1", "+", 
               RowBox[{
                SuperscriptBox["rr", "2"], " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"5", " ", 
                   SuperscriptBox["tt", "2"]}], "+", 
                  SuperscriptBox["x1", "2"], "+", 
                  SuperscriptBox["x2", "2"]}], ")"}]}]}], ")"}]}]}], 
           ")"}]}]}], "+", 
        RowBox[{
         FractionBox["1", 
          RowBox[{"32", " ", 
           SuperscriptBox["rr", 
            RowBox[{"7", "/", "2"}]]}]], 
         RowBox[{
         "ARsigma2i", " ", "AZeps", " ", "BRsigma2", " ", "BZeta", " ", 
          "enne", " ", "lambda", " ", 
          RowBox[{"(", 
           RowBox[{"rr", "-", 
            SqrtBox[
             FractionBox[
              RowBox[{"mu", "+", 
               SuperscriptBox["rr", "3"]}], "rr"]]}], ")"}], " ", "x2", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"8", " ", 
             SuperscriptBox["rr", "3"], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "1"}], "+", 
               RowBox[{
                SuperscriptBox["rr", "2"], " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"2", " ", 
                   SuperscriptBox["tt", "2"]}], "+", 
                  SuperscriptBox["x1", "2"], "+", 
                  SuperscriptBox["x2", "2"]}], ")"}]}]}], ")"}]}], "-", 
            RowBox[{"mu", " ", 
             RowBox[{"(", 
              RowBox[{"1", "+", 
               RowBox[{
                SuperscriptBox["rr", "2"], " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"5", " ", 
                   SuperscriptBox["tt", "2"]}], "+", 
                  SuperscriptBox["x1", "2"], "+", 
                  SuperscriptBox["x2", "2"]}], ")"}]}]}], ")"}]}]}], 
           ")"}]}]}], "+", 
        RowBox[{
         FractionBox["1", 
          RowBox[{"16", " ", 
           SuperscriptBox["rr", 
            RowBox[{"9", "/", "2"}]]}]], 
         RowBox[{
         "ARsigma1", " ", "AZeps", " ", "BRsigma2", " ", "BZeta", " ", "Ka2", 
          " ", "lambda", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"2", " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", 
                SuperscriptBox["rr", "4"]}], "+", 
               SqrtBox[
                RowBox[{
                 SuperscriptBox["rr", "5"], " ", 
                 RowBox[{"(", 
                  RowBox[{"mu", "+", 
                   SuperscriptBox["rr", "3"]}], ")"}]}]], "-", 
               RowBox[{
                SqrtBox[
                 RowBox[{
                  SuperscriptBox["rr", "9"], " ", 
                  RowBox[{"(", 
                   RowBox[{"mu", "+", 
                    SuperscriptBox["rr", "3"]}], ")"}]}]], " ", 
                SuperscriptBox["tt", "2"]}], "-", 
               RowBox[{
                SqrtBox[
                 RowBox[{
                  SuperscriptBox["rr", "9"], " ", 
                  RowBox[{"(", 
                   RowBox[{"mu", "+", 
                    SuperscriptBox["rr", "3"]}], ")"}]}]], " ", 
                SuperscriptBox["x2", "2"]}], "+", 
               RowBox[{
                SuperscriptBox["rr", "6"], " ", 
                RowBox[{"(", 
                 RowBox[{
                  SuperscriptBox["tt", "2"], "+", 
                  SuperscriptBox["x2", "2"]}], ")"}]}]}], ")"}]}], "+", 
            RowBox[{"mu", " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "rr"}], "-", 
               SqrtBox[
                FractionBox[
                 RowBox[{"mu", "+", 
                  SuperscriptBox["rr", "3"]}], "rr"]], "+", 
               RowBox[{
                SqrtBox[
                 RowBox[{
                  SuperscriptBox["rr", "3"], " ", 
                  RowBox[{"(", 
                   RowBox[{"mu", "+", 
                    SuperscriptBox["rr", "3"]}], ")"}]}]], " ", 
                SuperscriptBox["tt", "2"]}], "-", 
               RowBox[{"2", " ", 
                SqrtBox[
                 RowBox[{
                  SuperscriptBox["rr", "3"], " ", 
                  RowBox[{"(", 
                   RowBox[{"mu", "+", 
                    SuperscriptBox["rr", "3"]}], ")"}]}]], " ", 
                SuperscriptBox["x1", "2"]}], "+", 
               RowBox[{
                SqrtBox[
                 RowBox[{
                  SuperscriptBox["rr", "3"], " ", 
                  RowBox[{"(", 
                   RowBox[{"mu", "+", 
                    SuperscriptBox["rr", "3"]}], ")"}]}]], " ", 
                SuperscriptBox["x2", "2"]}], "+", 
               RowBox[{
                SuperscriptBox["rr", "3"], " ", 
                RowBox[{"(", 
                 RowBox[{
                  SuperscriptBox["tt", "2"], "+", 
                  RowBox[{"3", " ", 
                   SuperscriptBox["x1", "2"]}], "+", 
                  SuperscriptBox["x2", "2"]}], ")"}]}]}], ")"}]}]}], 
           ")"}]}]}], "+", 
        RowBox[{
         FractionBox["1", 
          RowBox[{"16", " ", 
           SuperscriptBox["rr", 
            RowBox[{"9", "/", "2"}]]}]], 
         RowBox[{
         "ARsigma1", " ", "AZeps", " ", "BRsigma1", " ", "BZeta", " ", "Ka1", 
          " ", "lambda", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"2", " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", 
                SuperscriptBox["rr", "4"]}], "+", 
               SqrtBox[
                RowBox[{
                 SuperscriptBox["rr", "5"], " ", 
                 RowBox[{"(", 
                  RowBox[{"mu", "+", 
                   SuperscriptBox["rr", "3"]}], ")"}]}]], "-", 
               RowBox[{
                SqrtBox[
                 RowBox[{
                  SuperscriptBox["rr", "9"], " ", 
                  RowBox[{"(", 
                   RowBox[{"mu", "+", 
                    SuperscriptBox["rr", "3"]}], ")"}]}]], " ", 
                SuperscriptBox["tt", "2"]}], "-", 
               RowBox[{
                SqrtBox[
                 RowBox[{
                  SuperscriptBox["rr", "9"], " ", 
                  RowBox[{"(", 
                   RowBox[{"mu", "+", 
                    SuperscriptBox["rr", "3"]}], ")"}]}]], " ", 
                SuperscriptBox["x1", "2"]}], "+", 
               RowBox[{
                SuperscriptBox["rr", "6"], " ", 
                RowBox[{"(", 
                 RowBox[{
                  SuperscriptBox["tt", "2"], "+", 
                  SuperscriptBox["x1", "2"]}], ")"}]}]}], ")"}]}], "+", 
            RowBox[{"mu", " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "rr"}], "-", 
               SqrtBox[
                FractionBox[
                 RowBox[{"mu", "+", 
                  SuperscriptBox["rr", "3"]}], "rr"]], "+", 
               RowBox[{
                SqrtBox[
                 RowBox[{
                  SuperscriptBox["rr", "3"], " ", 
                  RowBox[{"(", 
                   RowBox[{"mu", "+", 
                    SuperscriptBox["rr", "3"]}], ")"}]}]], " ", 
                SuperscriptBox["tt", "2"]}], "+", 
               RowBox[{
                SqrtBox[
                 RowBox[{
                  SuperscriptBox["rr", "3"], " ", 
                  RowBox[{"(", 
                   RowBox[{"mu", "+", 
                    SuperscriptBox["rr", "3"]}], ")"}]}]], " ", 
                SuperscriptBox["x1", "2"]}], "-", 
               RowBox[{"2", " ", 
                SqrtBox[
                 RowBox[{
                  SuperscriptBox["rr", "3"], " ", 
                  RowBox[{"(", 
                   RowBox[{"mu", "+", 
                    SuperscriptBox["rr", "3"]}], ")"}]}]], " ", 
                SuperscriptBox["x2", "2"]}], "+", 
               RowBox[{
                SuperscriptBox["rr", "3"], " ", 
                RowBox[{"(", 
                 RowBox[{
                  SuperscriptBox["tt", "2"], "+", 
                  SuperscriptBox["x1", "2"], "+", 
                  RowBox[{"3", " ", 
                   SuperscriptBox["x2", "2"]}]}], ")"}]}]}], ")"}]}]}], 
           ")"}]}]}], "+", 
        RowBox[{
         FractionBox["1", 
          RowBox[{"16", " ", 
           SuperscriptBox["rr", 
            RowBox[{"7", "/", "2"}]]}]], 
         RowBox[{
         "ARsigma2i", " ", "AZeps", " ", "BRsigma2", " ", "BZeta", " ", "Ka2",
           " ", "lambda", " ", 
          RowBox[{"(", 
           RowBox[{"rr", "-", 
            SqrtBox[
             FractionBox[
              RowBox[{"mu", "+", 
               SuperscriptBox["rr", "3"]}], "rr"]]}], ")"}], " ", "tt", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"mu", " ", 
             RowBox[{"(", 
              RowBox[{"1", "+", 
               RowBox[{
                SuperscriptBox["rr", "2"], " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"-", 
                   SuperscriptBox["tt", "2"]}], "+", 
                  SuperscriptBox["x1", "2"], "-", 
                  RowBox[{"2", " ", 
                   SuperscriptBox["x2", "2"]}]}], ")"}]}]}], ")"}]}], "+", 
            RowBox[{"2", " ", 
             SuperscriptBox["rr", "3"], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "1"}], "+", 
               RowBox[{
                SuperscriptBox["rr", "2"], " ", 
                RowBox[{"(", 
                 RowBox[{
                  SuperscriptBox["tt", "2"], "-", 
                  SuperscriptBox["x1", "2"], "+", 
                  RowBox[{"5", " ", 
                   SuperscriptBox["x2", "2"]}]}], ")"}]}]}], ")"}]}]}], 
           ")"}]}]}], "-", 
        RowBox[{
         FractionBox["1", 
          RowBox[{"32", " ", 
           SuperscriptBox["rr", 
            RowBox[{"9", "/", "2"}]]}]], 
         RowBox[{
         "ARsigma0", " ", "AZeps", " ", "BRsigma2", " ", "BZeta", " ", "Ka2", 
          " ", "lambda", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"mu", " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{
                RowBox[{"-", "2"}], " ", "rr"}], "+", 
               SqrtBox[
                FractionBox[
                 RowBox[{"mu", "+", 
                  SuperscriptBox["rr", "3"]}], "rr"]], "-", 
               RowBox[{"3", " ", 
                SqrtBox[
                 RowBox[{
                  SuperscriptBox["rr", "3"], " ", 
                  RowBox[{"(", 
                   RowBox[{"mu", "+", 
                    SuperscriptBox["rr", "3"]}], ")"}]}]], " ", 
                SuperscriptBox["tt", "2"]}], "+", 
               RowBox[{
                SqrtBox[
                 RowBox[{
                  SuperscriptBox["rr", "3"], " ", 
                  RowBox[{"(", 
                   RowBox[{"mu", "+", 
                    SuperscriptBox["rr", "3"]}], ")"}]}]], " ", 
                SuperscriptBox["x1", "2"]}], "-", 
               RowBox[{"9", " ", 
                SqrtBox[
                 RowBox[{
                  SuperscriptBox["rr", "3"], " ", 
                  RowBox[{"(", 
                   RowBox[{"mu", "+", 
                    SuperscriptBox["rr", "3"]}], ")"}]}]], " ", 
                SuperscriptBox["x2", "2"]}], "+", 
               RowBox[{"2", " ", 
                SuperscriptBox["rr", "3"], " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"2", " ", 
                   SuperscriptBox["tt", "2"]}], "-", 
                  SuperscriptBox["x1", "2"], "+", 
                  SuperscriptBox["x2", "2"]}], ")"}]}]}], ")"}]}], "+", 
            RowBox[{"2", " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", 
                SuperscriptBox["rr", "4"]}], "+", 
               SqrtBox[
                RowBox[{
                 SuperscriptBox["rr", "5"], " ", 
                 RowBox[{"(", 
                  RowBox[{"mu", "+", 
                   SuperscriptBox["rr", "3"]}], ")"}]}]], "-", 
               RowBox[{"5", " ", 
                SqrtBox[
                 RowBox[{
                  SuperscriptBox["rr", "9"], " ", 
                  RowBox[{"(", 
                   RowBox[{"mu", "+", 
                    SuperscriptBox["rr", "3"]}], ")"}]}]], " ", 
                SuperscriptBox["tt", "2"]}], "+", 
               RowBox[{
                SqrtBox[
                 RowBox[{
                  SuperscriptBox["rr", "9"], " ", 
                  RowBox[{"(", 
                   RowBox[{"mu", "+", 
                    SuperscriptBox["rr", "3"]}], ")"}]}]], " ", 
                SuperscriptBox["x1", "2"]}], "-", 
               RowBox[{"5", " ", 
                SqrtBox[
                 RowBox[{
                  SuperscriptBox["rr", "9"], " ", 
                  RowBox[{"(", 
                   RowBox[{"mu", "+", 
                    SuperscriptBox["rr", "3"]}], ")"}]}]], " ", 
                SuperscriptBox["x2", "2"]}], "+", 
               RowBox[{
                SuperscriptBox["rr", "6"], " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"5", " ", 
                   SuperscriptBox["tt", "2"]}], "-", 
                  SuperscriptBox["x1", "2"], "+", 
                  RowBox[{"5", " ", 
                   SuperscriptBox["x2", "2"]}]}], ")"}]}]}], ")"}]}]}], 
           ")"}]}]}], "-", 
        RowBox[{
         FractionBox["1", 
          RowBox[{"32", " ", 
           SuperscriptBox["rr", 
            RowBox[{"9", "/", "2"}]]}]], 
         RowBox[{
         "ARsigma0", " ", "AZeps", " ", "BRsigma3", " ", "BZeta", " ", "Ka3", 
          " ", "lambda", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"2", " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{
                RowBox[{"-", "3"}], " ", 
                SuperscriptBox["rr", "4"]}], "+", 
               RowBox[{"3", " ", 
                SqrtBox[
                 RowBox[{
                  SuperscriptBox["rr", "5"], " ", 
                  RowBox[{"(", 
                   RowBox[{"mu", "+", 
                    SuperscriptBox["rr", "3"]}], ")"}]}]]}], "-", 
               RowBox[{
                SqrtBox[
                 RowBox[{
                  SuperscriptBox["rr", "9"], " ", 
                  RowBox[{"(", 
                   RowBox[{"mu", "+", 
                    SuperscriptBox["rr", "3"]}], ")"}]}]], " ", 
                SuperscriptBox["tt", "2"]}], "+", 
               RowBox[{
                SqrtBox[
                 RowBox[{
                  SuperscriptBox["rr", "9"], " ", 
                  RowBox[{"(", 
                   RowBox[{"mu", "+", 
                    SuperscriptBox["rr", "3"]}], ")"}]}]], " ", 
                SuperscriptBox["x1", "2"]}], "+", 
               RowBox[{
                SqrtBox[
                 RowBox[{
                  SuperscriptBox["rr", "9"], " ", 
                  RowBox[{"(", 
                   RowBox[{"mu", "+", 
                    SuperscriptBox["rr", "3"]}], ")"}]}]], " ", 
                SuperscriptBox["x2", "2"]}], "+", 
               RowBox[{
                SuperscriptBox["rr", "6"], " ", 
                RowBox[{"(", 
                 RowBox[{
                  SuperscriptBox["tt", "2"], "-", 
                  SuperscriptBox["x1", "2"], "-", 
                  SuperscriptBox["x2", "2"]}], ")"}]}]}], ")"}]}], "+", 
            RowBox[{"mu", " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{
                RowBox[{"-", "5"}], " ", "rr"}], "+", 
               RowBox[{
                SuperscriptBox["rr", "3"], " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"-", 
                   SuperscriptBox["tt", "2"]}], "+", 
                  SuperscriptBox["x1", "2"], "+", 
                  SuperscriptBox["x2", "2"]}], ")"}]}], "+", 
               RowBox[{"2", " ", 
                RowBox[{"(", 
                 RowBox[{
                  SqrtBox[
                   FractionBox[
                    RowBox[{"mu", "+", 
                    SuperscriptBox["rr", "3"]}], "rr"]], "+", 
                  RowBox[{
                   SqrtBox[
                    RowBox[{
                    SuperscriptBox["rr", "3"], " ", 
                    RowBox[{"(", 
                    RowBox[{"mu", "+", 
                    SuperscriptBox["rr", "3"]}], ")"}]}]], " ", 
                   SuperscriptBox["tt", "2"]}], "-", 
                  RowBox[{
                   SqrtBox[
                    RowBox[{
                    SuperscriptBox["rr", "3"], " ", 
                    RowBox[{"(", 
                    RowBox[{"mu", "+", 
                    SuperscriptBox["rr", "3"]}], ")"}]}]], " ", 
                   SuperscriptBox["x1", "2"]}], "-", 
                  RowBox[{
                   SqrtBox[
                    RowBox[{
                    SuperscriptBox["rr", "3"], " ", 
                    RowBox[{"(", 
                    RowBox[{"mu", "+", 
                    SuperscriptBox["rr", "3"]}], ")"}]}]], " ", 
                   SuperscriptBox["x2", "2"]}]}], ")"}]}]}], ")"}]}]}], 
           ")"}]}]}], "+", 
        RowBox[{
         FractionBox["1", 
          RowBox[{"32", " ", 
           SuperscriptBox["rr", 
            RowBox[{"7", "/", "2"}]]}]], 
         RowBox[{
         "ARsigma3", " ", "AZeps", " ", "BRsigma3", " ", "BZeta", " ", "Ka3", 
          " ", "lambda", " ", "tt", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"2", " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{
                RowBox[{"-", "3"}], " ", 
                SuperscriptBox["rr", "4"]}], "+", 
               RowBox[{"3", " ", 
                SqrtBox[
                 RowBox[{
                  SuperscriptBox["rr", "5"], " ", 
                  RowBox[{"(", 
                   RowBox[{"mu", "+", 
                    SuperscriptBox["rr", "3"]}], ")"}]}]]}], "-", 
               RowBox[{
                SqrtBox[
                 RowBox[{
                  SuperscriptBox["rr", "9"], " ", 
                  RowBox[{"(", 
                   RowBox[{"mu", "+", 
                    SuperscriptBox["rr", "3"]}], ")"}]}]], " ", 
                SuperscriptBox["tt", "2"]}], "+", 
               RowBox[{
                SqrtBox[
                 RowBox[{
                  SuperscriptBox["rr", "9"], " ", 
                  RowBox[{"(", 
                   RowBox[{"mu", "+", 
                    SuperscriptBox["rr", "3"]}], ")"}]}]], " ", 
                SuperscriptBox["x1", "2"]}], "+", 
               RowBox[{
                SqrtBox[
                 RowBox[{
                  SuperscriptBox["rr", "9"], " ", 
                  RowBox[{"(", 
                   RowBox[{"mu", "+", 
                    SuperscriptBox["rr", "3"]}], ")"}]}]], " ", 
                SuperscriptBox["x2", "2"]}], "+", 
               RowBox[{
                SuperscriptBox["rr", "6"], " ", 
                RowBox[{"(", 
                 RowBox[{
                  SuperscriptBox["tt", "2"], "-", 
                  SuperscriptBox["x1", "2"], "-", 
                  SuperscriptBox["x2", "2"]}], ")"}]}]}], ")"}]}], "+", 
            RowBox[{"mu", " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{
                RowBox[{"-", "5"}], " ", "rr"}], "+", 
               RowBox[{
                SuperscriptBox["rr", "3"], " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"-", 
                   SuperscriptBox["tt", "2"]}], "+", 
                  SuperscriptBox["x1", "2"], "+", 
                  SuperscriptBox["x2", "2"]}], ")"}]}], "+", 
               RowBox[{"2", " ", 
                RowBox[{"(", 
                 RowBox[{
                  SqrtBox[
                   FractionBox[
                    RowBox[{"mu", "+", 
                    SuperscriptBox["rr", "3"]}], "rr"]], "+", 
                  RowBox[{
                   SqrtBox[
                    RowBox[{
                    SuperscriptBox["rr", "3"], " ", 
                    RowBox[{"(", 
                    RowBox[{"mu", "+", 
                    SuperscriptBox["rr", "3"]}], ")"}]}]], " ", 
                   SuperscriptBox["tt", "2"]}], "-", 
                  RowBox[{
                   SqrtBox[
                    RowBox[{
                    SuperscriptBox["rr", "3"], " ", 
                    RowBox[{"(", 
                    RowBox[{"mu", "+", 
                    SuperscriptBox["rr", "3"]}], ")"}]}]], " ", 
                   SuperscriptBox["x1", "2"]}], "-", 
                  RowBox[{
                   SqrtBox[
                    RowBox[{
                    SuperscriptBox["rr", "3"], " ", 
                    RowBox[{"(", 
                    RowBox[{"mu", "+", 
                    SuperscriptBox["rr", "3"]}], ")"}]}]], " ", 
                   SuperscriptBox["x2", "2"]}]}], ")"}]}]}], ")"}]}]}], 
           ")"}]}]}], "+", 
        RowBox[{
         FractionBox["1", 
          RowBox[{"32", " ", 
           SuperscriptBox["rr", 
            RowBox[{"7", "/", "2"}]]}]], 
         RowBox[{
         "ARsigma3", " ", "AZeps", " ", "BRsigma2", " ", "BZeta", " ", "Imag",
           " ", "Ka3", " ", "lambda", " ", "x1", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"2", " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{
                RowBox[{"-", "3"}], " ", 
                SuperscriptBox["rr", "4"]}], "+", 
               RowBox[{"3", " ", 
                SqrtBox[
                 RowBox[{
                  SuperscriptBox["rr", "5"], " ", 
                  RowBox[{"(", 
                   RowBox[{"mu", "+", 
                    SuperscriptBox["rr", "3"]}], ")"}]}]]}], "-", 
               RowBox[{
                SqrtBox[
                 RowBox[{
                  SuperscriptBox["rr", "9"], " ", 
                  RowBox[{"(", 
                   RowBox[{"mu", "+", 
                    SuperscriptBox["rr", "3"]}], ")"}]}]], " ", 
                SuperscriptBox["tt", "2"]}], "+", 
               RowBox[{
                SqrtBox[
                 RowBox[{
                  SuperscriptBox["rr", "9"], " ", 
                  RowBox[{"(", 
                   RowBox[{"mu", "+", 
                    SuperscriptBox["rr", "3"]}], ")"}]}]], " ", 
                SuperscriptBox["x1", "2"]}], "+", 
               RowBox[{
                SqrtBox[
                 RowBox[{
                  SuperscriptBox["rr", "9"], " ", 
                  RowBox[{"(", 
                   RowBox[{"mu", "+", 
                    SuperscriptBox["rr", "3"]}], ")"}]}]], " ", 
                SuperscriptBox["x2", "2"]}], "+", 
               RowBox[{
                SuperscriptBox["rr", "6"], " ", 
                RowBox[{"(", 
                 RowBox[{
                  SuperscriptBox["tt", "2"], "-", 
                  SuperscriptBox["x1", "2"], "-", 
                  SuperscriptBox["x2", "2"]}], ")"}]}]}], ")"}]}], "+", 
            RowBox[{"mu", " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{
                RowBox[{"-", "5"}], " ", "rr"}], "+", 
               RowBox[{
                SuperscriptBox["rr", "3"], " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"-", 
                   SuperscriptBox["tt", "2"]}], "+", 
                  SuperscriptBox["x1", "2"], "+", 
                  SuperscriptBox["x2", "2"]}], ")"}]}], "+", 
               RowBox[{"2", " ", 
                RowBox[{"(", 
                 RowBox[{
                  SqrtBox[
                   FractionBox[
                    RowBox[{"mu", "+", 
                    SuperscriptBox["rr", "3"]}], "rr"]], "+", 
                  RowBox[{
                   SqrtBox[
                    RowBox[{
                    SuperscriptBox["rr", "3"], " ", 
                    RowBox[{"(", 
                    RowBox[{"mu", "+", 
                    SuperscriptBox["rr", "3"]}], ")"}]}]], " ", 
                   SuperscriptBox["tt", "2"]}], "-", 
                  RowBox[{
                   SqrtBox[
                    RowBox[{
                    SuperscriptBox["rr", "3"], " ", 
                    RowBox[{"(", 
                    RowBox[{"mu", "+", 
                    SuperscriptBox["rr", "3"]}], ")"}]}]], " ", 
                   SuperscriptBox["x1", "2"]}], "-", 
                  RowBox[{
                   SqrtBox[
                    RowBox[{
                    SuperscriptBox["rr", "3"], " ", 
                    RowBox[{"(", 
                    RowBox[{"mu", "+", 
                    SuperscriptBox["rr", "3"]}], ")"}]}]], " ", 
                   SuperscriptBox["x2", "2"]}]}], ")"}]}]}], ")"}]}]}], 
           ")"}]}]}], "+", 
        RowBox[{
         FractionBox["1", 
          RowBox[{"32", " ", 
           SuperscriptBox["rr", 
            RowBox[{"7", "/", "2"}]]}]], 
         RowBox[{
         "ARsigma2i", " ", "AZeps", " ", "BRsigma0", " ", "BZeta", " ", 
          "enne", " ", "lambda", " ", 
          RowBox[{"(", 
           RowBox[{"rr", "-", 
            SqrtBox[
             FractionBox[
              RowBox[{"mu", "+", 
               SuperscriptBox["rr", "3"]}], "rr"]]}], ")"}], " ", "tt", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"8", " ", 
             SuperscriptBox["rr", "3"], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "1"}], "+", 
               RowBox[{
                SuperscriptBox["rr", "2"], " ", 
                RowBox[{"(", 
                 RowBox[{
                  SuperscriptBox["tt", "2"], "+", 
                  RowBox[{"2", " ", 
                   RowBox[{"(", 
                    RowBox[{
                    SuperscriptBox["x1", "2"], "+", 
                    SuperscriptBox["x2", "2"]}], ")"}]}]}], ")"}]}]}], 
              ")"}]}], "-", 
            RowBox[{"mu", " ", 
             RowBox[{"(", 
              RowBox[{"1", "+", 
               RowBox[{
                SuperscriptBox["rr", "2"], " ", 
                RowBox[{"(", 
                 RowBox[{
                  SuperscriptBox["tt", "2"], "+", 
                  RowBox[{"5", " ", 
                   RowBox[{"(", 
                    RowBox[{
                    SuperscriptBox["x1", "2"], "+", 
                    SuperscriptBox["x2", "2"]}], ")"}]}]}], ")"}]}]}], 
              ")"}]}]}], ")"}]}]}]}], ",", 
       RowBox[{
        RowBox[{
         RowBox[{"(", 
          RowBox[{
          "ARsigma0", " ", "AZeps", " ", "BRsigma3", " ", "BZeta", " ", "Ka3",
            " ", "lambda", " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{
              RowBox[{"-", "2"}], " ", 
              SuperscriptBox["rr", "4"]}], "+", 
             RowBox[{"2", " ", 
              SqrtBox[
               RowBox[{
                SuperscriptBox["rr", "5"], " ", 
                RowBox[{"(", 
                 RowBox[{"mu", "+", 
                  SuperscriptBox["rr", "3"]}], ")"}]}]]}], "+", 
             RowBox[{"mu", " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{
                 RowBox[{"-", "2"}], " ", "rr"}], "+", 
                SqrtBox[
                 FractionBox[
                  RowBox[{"mu", "+", 
                   SuperscriptBox["rr", "3"]}], "rr"]]}], ")"}]}]}], ")"}], 
           " ", "tt"}], ")"}], "/", 
         RowBox[{"(", 
          RowBox[{"16", " ", 
           SuperscriptBox["rr", 
            RowBox[{"5", "/", "2"}]], " ", 
           RowBox[{"(", 
            RowBox[{"mu", "+", 
             SuperscriptBox["rr", "3"]}], ")"}]}], ")"}]}], "+", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{
          "ARsigma3", " ", "AZeps", " ", "BRsigma3", " ", "BZeta", " ", "Ka3",
            " ", "lambda", " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"2", " ", "mu", " ", "rr"}], "+", 
             RowBox[{"2", " ", 
              SuperscriptBox["rr", "4"]}], "-", 
             RowBox[{"mu", " ", 
              SqrtBox[
               FractionBox[
                RowBox[{"mu", "+", 
                 SuperscriptBox["rr", "3"]}], "rr"]]}], "-", 
             RowBox[{"2", " ", 
              SqrtBox[
               RowBox[{
                SuperscriptBox["rr", "5"], " ", 
                RowBox[{"(", 
                 RowBox[{"mu", "+", 
                  SuperscriptBox["rr", "3"]}], ")"}]}]]}]}], ")"}], " ", 
           SuperscriptBox["tt", "2"]}], ")"}], "/", 
         RowBox[{"(", 
          RowBox[{"16", " ", 
           SuperscriptBox["rr", 
            RowBox[{"3", "/", "2"}]], " ", 
           RowBox[{"(", 
            RowBox[{"mu", "+", 
             SuperscriptBox["rr", "3"]}], ")"}]}], ")"}]}], "-", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{
          "ARsigma1", " ", "AZeps", " ", "BRsigma2", " ", "BZeta", " ", 
           "Imag", " ", "Ka3", " ", "lambda", " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"4", " ", 
              SuperscriptBox["rr", "4"]}], "-", 
             RowBox[{"4", " ", 
              SqrtBox[
               RowBox[{
                SuperscriptBox["rr", "5"], " ", 
                RowBox[{"(", 
                 RowBox[{"mu", "+", 
                  SuperscriptBox["rr", "3"]}], ")"}]}]]}], "+", 
             RowBox[{"mu", " ", 
              RowBox[{"(", 
               RowBox[{"rr", "+", 
                SqrtBox[
                 FractionBox[
                  RowBox[{"mu", "+", 
                   SuperscriptBox["rr", "3"]}], "rr"]]}], ")"}]}]}], ")"}], 
           " ", "x1"}], ")"}], "/", 
         RowBox[{"(", 
          RowBox[{"32", " ", 
           SuperscriptBox["rr", 
            RowBox[{"5", "/", "2"}]], " ", 
           RowBox[{"(", 
            RowBox[{"mu", "+", 
             SuperscriptBox["rr", "3"]}], ")"}]}], ")"}]}], "+", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{
          "ARsigma3", " ", "AZeps", " ", "BRsigma0", " ", "BZeta", " ", "Ka1",
            " ", "lambda", " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"9", " ", "mu"}], "+", 
             RowBox[{"8", " ", 
              SuperscriptBox["rr", "3"]}]}], ")"}], " ", 
           RowBox[{"(", 
            RowBox[{"rr", "-", 
             SqrtBox[
              FractionBox[
               RowBox[{"mu", "+", 
                SuperscriptBox["rr", "3"]}], "rr"]]}], ")"}], " ", "tt", " ", 
           "x1"}], ")"}], "/", 
         RowBox[{"(", 
          RowBox[{"32", " ", 
           SuperscriptBox["rr", 
            RowBox[{"3", "/", "2"}]], " ", 
           RowBox[{"(", 
            RowBox[{"mu", "+", 
             SuperscriptBox["rr", "3"]}], ")"}]}], ")"}]}], "+", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{
          "ARsigma3", " ", "AZeps", " ", "BRsigma3", " ", "BZeta", " ", 
           "Imag", " ", "Ka2", " ", "lambda", " ", "mu", " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "rr"}], "+", 
             SqrtBox[
              FractionBox[
               RowBox[{"mu", "+", 
                SuperscriptBox["rr", "3"]}], "rr"]]}], ")"}], " ", "tt", " ", 
           "x1"}], ")"}], "/", 
         RowBox[{"(", 
          RowBox[{"32", " ", 
           SuperscriptBox["rr", 
            RowBox[{"3", "/", "2"}]], " ", 
           RowBox[{"(", 
            RowBox[{"mu", "+", 
             SuperscriptBox["rr", "3"]}], ")"}]}], ")"}]}], "+", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{
          "ARsigma3", " ", "AZeps", " ", "BRsigma1", " ", "BZeta", " ", 
           "enne", " ", "lambda", " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"17", " ", "mu", " ", "rr"}], "+", 
             RowBox[{"16", " ", 
              SuperscriptBox["rr", "4"]}], "-", 
             RowBox[{"5", " ", "mu", " ", 
              SqrtBox[
               FractionBox[
                RowBox[{"mu", "+", 
                 SuperscriptBox["rr", "3"]}], "rr"]]}], "-", 
             RowBox[{"16", " ", 
              SqrtBox[
               RowBox[{
                SuperscriptBox["rr", "5"], " ", 
                RowBox[{"(", 
                 RowBox[{"mu", "+", 
                  SuperscriptBox["rr", "3"]}], ")"}]}]]}]}], ")"}], " ", "tt",
            " ", "x1"}], ")"}], "/", 
         RowBox[{"(", 
          RowBox[{"32", " ", 
           SuperscriptBox["rr", 
            RowBox[{"3", "/", "2"}]], " ", 
           RowBox[{"(", 
            RowBox[{"mu", "+", 
             SuperscriptBox["rr", "3"]}], ")"}]}], ")"}]}], "+", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{
          "ARsigma3", " ", "AZeps", " ", "BRsigma2", " ", "BZeta", " ", 
           "Imag", " ", "Ka3", " ", "lambda", " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"2", " ", "mu", " ", "rr"}], "+", 
             RowBox[{"2", " ", 
              SuperscriptBox["rr", "4"]}], "-", 
             RowBox[{"mu", " ", 
              SqrtBox[
               FractionBox[
                RowBox[{"mu", "+", 
                 SuperscriptBox["rr", "3"]}], "rr"]]}], "-", 
             RowBox[{"2", " ", 
              SqrtBox[
               RowBox[{
                SuperscriptBox["rr", "5"], " ", 
                RowBox[{"(", 
                 RowBox[{"mu", "+", 
                  SuperscriptBox["rr", "3"]}], ")"}]}]]}]}], ")"}], " ", "tt",
            " ", "x1"}], ")"}], "/", 
         RowBox[{"(", 
          RowBox[{"16", " ", 
           SuperscriptBox["rr", 
            RowBox[{"3", "/", "2"}]], " ", 
           RowBox[{"(", 
            RowBox[{"mu", "+", 
             SuperscriptBox["rr", "3"]}], ")"}]}], ")"}]}], "+", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{
          "ARsigma2i", " ", "AZeps", " ", "BRsigma3", " ", "BZeta", " ", 
           "Imag", " ", "Ka2", " ", "lambda", " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{
              RowBox[{"-", "2"}], " ", 
              SuperscriptBox["rr", "4"]}], "+", 
             RowBox[{"2", " ", 
              SqrtBox[
               RowBox[{
                SuperscriptBox["rr", "5"], " ", 
                RowBox[{"(", 
                 RowBox[{"mu", "+", 
                  SuperscriptBox["rr", "3"]}], ")"}]}]]}], "+", 
             RowBox[{"mu", " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{
                 RowBox[{"-", "2"}], " ", "rr"}], "+", 
                SqrtBox[
                 FractionBox[
                  RowBox[{"mu", "+", 
                   SuperscriptBox["rr", "3"]}], "rr"]]}], ")"}]}]}], ")"}], 
           " ", "tt", " ", "x1"}], ")"}], "/", 
         RowBox[{"(", 
          RowBox[{"16", " ", 
           SuperscriptBox["rr", 
            RowBox[{"3", "/", "2"}]], " ", 
           RowBox[{"(", 
            RowBox[{"mu", "+", 
             SuperscriptBox["rr", "3"]}], ")"}]}], ")"}]}], "-", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{
          "ARsigma2i", " ", "AZeps", " ", "BRsigma2", " ", "BZeta", " ", 
           "Imag", " ", "Ka3", " ", "lambda", " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"4", " ", 
              SuperscriptBox["rr", "4"]}], "-", 
             RowBox[{"4", " ", 
              SqrtBox[
               RowBox[{
                SuperscriptBox["rr", "5"], " ", 
                RowBox[{"(", 
                 RowBox[{"mu", "+", 
                  SuperscriptBox["rr", "3"]}], ")"}]}]]}], "+", 
             RowBox[{"mu", " ", 
              RowBox[{"(", 
               RowBox[{"rr", "+", 
                SqrtBox[
                 FractionBox[
                  RowBox[{"mu", "+", 
                   SuperscriptBox["rr", "3"]}], "rr"]]}], ")"}]}]}], ")"}], 
           " ", "tt", " ", "x1"}], ")"}], "/", 
         RowBox[{"(", 
          RowBox[{"32", " ", 
           SuperscriptBox["rr", 
            RowBox[{"3", "/", "2"}]], " ", 
           RowBox[{"(", 
            RowBox[{"mu", "+", 
             SuperscriptBox["rr", "3"]}], ")"}]}], ")"}]}], "+", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{
          "ARsigma2i", " ", "AZeps", " ", "BRsigma1", " ", "BZeta", " ", 
           "enne", " ", "lambda", " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"2", " ", 
              SuperscriptBox["rr", "4"]}], "-", 
             RowBox[{"2", " ", 
              SqrtBox[
               RowBox[{
                SuperscriptBox["rr", "5"], " ", 
                RowBox[{"(", 
                 RowBox[{"mu", "+", 
                  SuperscriptBox["rr", "3"]}], ")"}]}]]}], "+", 
             RowBox[{"mu", " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"2", " ", "rr"}], "+", 
                SqrtBox[
                 FractionBox[
                  RowBox[{"mu", "+", 
                   SuperscriptBox["rr", "3"]}], "rr"]]}], ")"}]}]}], ")"}], 
           " ", "tt", " ", "x1"}], ")"}], "/", 
         RowBox[{"(", 
          RowBox[{"8", " ", 
           SuperscriptBox["rr", 
            RowBox[{"3", "/", "2"}]], " ", 
           RowBox[{"(", 
            RowBox[{"mu", "+", 
             SuperscriptBox["rr", "3"]}], ")"}]}], ")"}]}], "+", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{
          "ARsigma2i", " ", "AZeps", " ", "BRsigma0", " ", "BZeta", " ", 
           "Ka1", " ", "lambda", " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"8", " ", 
              SuperscriptBox["rr", "4"]}], "-", 
             RowBox[{"8", " ", 
              SqrtBox[
               RowBox[{
                SuperscriptBox["rr", "5"], " ", 
                RowBox[{"(", 
                 RowBox[{"mu", "+", 
                  SuperscriptBox["rr", "3"]}], ")"}]}]]}], "+", 
             RowBox[{"mu", " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"5", " ", "rr"}], "+", 
                SqrtBox[
                 FractionBox[
                  RowBox[{"mu", "+", 
                   SuperscriptBox["rr", "3"]}], "rr"]]}], ")"}]}]}], ")"}], 
           " ", "tt", " ", "x1"}], ")"}], "/", 
         RowBox[{"(", 
          RowBox[{"16", " ", 
           SuperscriptBox["rr", 
            RowBox[{"3", "/", "2"}]], " ", 
           RowBox[{"(", 
            RowBox[{"mu", "+", 
             SuperscriptBox["rr", "3"]}], ")"}]}], ")"}]}], "+", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{
          "ARsigma1", " ", "AZeps", " ", "BRsigma1", " ", "BZeta", " ", 
           "Imag", " ", "Ka3", " ", "lambda", " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"4", " ", 
              SuperscriptBox["rr", "4"]}], "-", 
             RowBox[{"4", " ", 
              SqrtBox[
               RowBox[{
                SuperscriptBox["rr", "5"], " ", 
                RowBox[{"(", 
                 RowBox[{"mu", "+", 
                  SuperscriptBox["rr", "3"]}], ")"}]}]]}], "+", 
             RowBox[{"mu", " ", 
              RowBox[{"(", 
               RowBox[{"rr", "+", 
                SqrtBox[
                 FractionBox[
                  RowBox[{"mu", "+", 
                   SuperscriptBox["rr", "3"]}], "rr"]]}], ")"}]}]}], ")"}], 
           " ", "x2"}], ")"}], "/", 
         RowBox[{"(", 
          RowBox[{"32", " ", 
           SuperscriptBox["rr", 
            RowBox[{"5", "/", "2"}]], " ", 
           RowBox[{"(", 
            RowBox[{"mu", "+", 
             SuperscriptBox["rr", "3"]}], ")"}]}], ")"}]}], "+", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{
          "ARsigma3", " ", "AZeps", " ", "BRsigma3", " ", "BZeta", " ", 
           "Imag", " ", "Ka1", " ", "lambda", " ", "mu", " ", 
           RowBox[{"(", 
            RowBox[{"rr", "-", 
             SqrtBox[
              FractionBox[
               RowBox[{"mu", "+", 
                SuperscriptBox["rr", "3"]}], "rr"]]}], ")"}], " ", "tt", " ", 
           "x2"}], ")"}], "/", 
         RowBox[{"(", 
          RowBox[{"32", " ", 
           SuperscriptBox["rr", 
            RowBox[{"3", "/", "2"}]], " ", 
           RowBox[{"(", 
            RowBox[{"mu", "+", 
             SuperscriptBox["rr", "3"]}], ")"}]}], ")"}]}], "+", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{
          "ARsigma3", " ", "AZeps", " ", "BRsigma0", " ", "BZeta", " ", "Ka2",
            " ", "lambda", " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"9", " ", "mu"}], "+", 
             RowBox[{"8", " ", 
              SuperscriptBox["rr", "3"]}]}], ")"}], " ", 
           RowBox[{"(", 
            RowBox[{"rr", "-", 
             SqrtBox[
              FractionBox[
               RowBox[{"mu", "+", 
                SuperscriptBox["rr", "3"]}], "rr"]]}], ")"}], " ", "tt", " ", 
           "x2"}], ")"}], "/", 
         RowBox[{"(", 
          RowBox[{"32", " ", 
           SuperscriptBox["rr", 
            RowBox[{"3", "/", "2"}]], " ", 
           RowBox[{"(", 
            RowBox[{"mu", "+", 
             SuperscriptBox["rr", "3"]}], ")"}]}], ")"}]}], "+", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{
          "ARsigma3", " ", "AZeps", " ", "BRsigma2", " ", "BZeta", " ", 
           "enne", " ", "lambda", " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"17", " ", "mu", " ", "rr"}], "+", 
             RowBox[{"16", " ", 
              SuperscriptBox["rr", "4"]}], "-", 
             RowBox[{"5", " ", "mu", " ", 
              SqrtBox[
               FractionBox[
                RowBox[{"mu", "+", 
                 SuperscriptBox["rr", "3"]}], "rr"]]}], "-", 
             RowBox[{"16", " ", 
              SqrtBox[
               RowBox[{
                SuperscriptBox["rr", "5"], " ", 
                RowBox[{"(", 
                 RowBox[{"mu", "+", 
                  SuperscriptBox["rr", "3"]}], ")"}]}]]}]}], ")"}], " ", "tt",
            " ", "x2"}], ")"}], "/", 
         RowBox[{"(", 
          RowBox[{"32", " ", 
           SuperscriptBox["rr", 
            RowBox[{"3", "/", "2"}]], " ", 
           RowBox[{"(", 
            RowBox[{"mu", "+", 
             SuperscriptBox["rr", "3"]}], ")"}]}], ")"}]}], "+", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{
          "ARsigma2i", " ", "AZeps", " ", "BRsigma3", " ", "BZeta", " ", 
           "Imag", " ", "Ka1", " ", "lambda", " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"2", " ", "mu", " ", "rr"}], "+", 
             RowBox[{"2", " ", 
              SuperscriptBox["rr", "4"]}], "-", 
             RowBox[{"mu", " ", 
              SqrtBox[
               FractionBox[
                RowBox[{"mu", "+", 
                 SuperscriptBox["rr", "3"]}], "rr"]]}], "-", 
             RowBox[{"2", " ", 
              SqrtBox[
               RowBox[{
                SuperscriptBox["rr", "5"], " ", 
                RowBox[{"(", 
                 RowBox[{"mu", "+", 
                  SuperscriptBox["rr", "3"]}], ")"}]}]]}]}], ")"}], " ", "tt",
            " ", "x2"}], ")"}], "/", 
         RowBox[{"(", 
          RowBox[{"16", " ", 
           SuperscriptBox["rr", 
            RowBox[{"3", "/", "2"}]], " ", 
           RowBox[{"(", 
            RowBox[{"mu", "+", 
             SuperscriptBox["rr", "3"]}], ")"}]}], ")"}]}], "+", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{
          "ARsigma3", " ", "AZeps", " ", "BRsigma1", " ", "BZeta", " ", 
           "Imag", " ", "Ka3", " ", "lambda", " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{
              RowBox[{"-", "2"}], " ", 
              SuperscriptBox["rr", "4"]}], "+", 
             RowBox[{"2", " ", 
              SqrtBox[
               RowBox[{
                SuperscriptBox["rr", "5"], " ", 
                RowBox[{"(", 
                 RowBox[{"mu", "+", 
                  SuperscriptBox["rr", "3"]}], ")"}]}]]}], "+", 
             RowBox[{"mu", " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{
                 RowBox[{"-", "2"}], " ", "rr"}], "+", 
                SqrtBox[
                 FractionBox[
                  RowBox[{"mu", "+", 
                   SuperscriptBox["rr", "3"]}], "rr"]]}], ")"}]}]}], ")"}], 
           " ", "tt", " ", "x2"}], ")"}], "/", 
         RowBox[{"(", 
          RowBox[{"16", " ", 
           SuperscriptBox["rr", 
            RowBox[{"3", "/", "2"}]], " ", 
           RowBox[{"(", 
            RowBox[{"mu", "+", 
             SuperscriptBox["rr", "3"]}], ")"}]}], ")"}]}], "+", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{
          "ARsigma2i", " ", "AZeps", " ", "BRsigma1", " ", "BZeta", " ", 
           "Imag", " ", "Ka3", " ", "lambda", " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"4", " ", 
              SuperscriptBox["rr", "4"]}], "-", 
             RowBox[{"4", " ", 
              SqrtBox[
               RowBox[{
                SuperscriptBox["rr", "5"], " ", 
                RowBox[{"(", 
                 RowBox[{"mu", "+", 
                  SuperscriptBox["rr", "3"]}], ")"}]}]]}], "+", 
             RowBox[{"mu", " ", 
              RowBox[{"(", 
               RowBox[{"rr", "+", 
                SqrtBox[
                 FractionBox[
                  RowBox[{"mu", "+", 
                   SuperscriptBox["rr", "3"]}], "rr"]]}], ")"}]}]}], ")"}], 
           " ", "tt", " ", "x2"}], ")"}], "/", 
         RowBox[{"(", 
          RowBox[{"32", " ", 
           SuperscriptBox["rr", 
            RowBox[{"3", "/", "2"}]], " ", 
           RowBox[{"(", 
            RowBox[{"mu", "+", 
             SuperscriptBox["rr", "3"]}], ")"}]}], ")"}]}], "+", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{
          "ARsigma2i", " ", "AZeps", " ", "BRsigma2", " ", "BZeta", " ", 
           "enne", " ", "lambda", " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"2", " ", 
              SuperscriptBox["rr", "4"]}], "-", 
             RowBox[{"2", " ", 
              SqrtBox[
               RowBox[{
                SuperscriptBox["rr", "5"], " ", 
                RowBox[{"(", 
                 RowBox[{"mu", "+", 
                  SuperscriptBox["rr", "3"]}], ")"}]}]]}], "+", 
             RowBox[{"mu", " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"2", " ", "rr"}], "+", 
                SqrtBox[
                 FractionBox[
                  RowBox[{"mu", "+", 
                   SuperscriptBox["rr", "3"]}], "rr"]]}], ")"}]}]}], ")"}], 
           " ", "tt", " ", "x2"}], ")"}], "/", 
         RowBox[{"(", 
          RowBox[{"8", " ", 
           SuperscriptBox["rr", 
            RowBox[{"3", "/", "2"}]], " ", 
           RowBox[{"(", 
            RowBox[{"mu", "+", 
             SuperscriptBox["rr", "3"]}], ")"}]}], ")"}]}], "+", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{
          "ARsigma2i", " ", "AZeps", " ", "BRsigma0", " ", "BZeta", " ", 
           "Ka2", " ", "lambda", " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"8", " ", 
              SuperscriptBox["rr", "4"]}], "-", 
             RowBox[{"8", " ", 
              SqrtBox[
               RowBox[{
                SuperscriptBox["rr", "5"], " ", 
                RowBox[{"(", 
                 RowBox[{"mu", "+", 
                  SuperscriptBox["rr", "3"]}], ")"}]}]]}], "+", 
             RowBox[{"mu", " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"5", " ", "rr"}], "+", 
                SqrtBox[
                 FractionBox[
                  RowBox[{"mu", "+", 
                   SuperscriptBox["rr", "3"]}], "rr"]]}], ")"}]}]}], ")"}], 
           " ", "tt", " ", "x2"}], ")"}], "/", 
         RowBox[{"(", 
          RowBox[{"16", " ", 
           SuperscriptBox["rr", 
            RowBox[{"3", "/", "2"}]], " ", 
           RowBox[{"(", 
            RowBox[{"mu", "+", 
             SuperscriptBox["rr", "3"]}], ")"}]}], ")"}]}], "+", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{
          "ARsigma3", " ", "AZeps", " ", "BRsigma2", " ", "BZeta", " ", "Ka1",
            " ", "lambda", " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"4", " ", "mu", " ", "rr"}], "+", 
             RowBox[{"4", " ", 
              SuperscriptBox["rr", "4"]}], "-", 
             RowBox[{"mu", " ", 
              SqrtBox[
               FractionBox[
                RowBox[{"mu", "+", 
                 SuperscriptBox["rr", "3"]}], "rr"]]}], "-", 
             RowBox[{"4", " ", 
              SqrtBox[
               RowBox[{
                SuperscriptBox["rr", "5"], " ", 
                RowBox[{"(", 
                 RowBox[{"mu", "+", 
                  SuperscriptBox["rr", "3"]}], ")"}]}]]}]}], ")"}], " ", "x1",
            " ", "x2"}], ")"}], "/", 
         RowBox[{"(", 
          RowBox[{"8", " ", 
           SuperscriptBox["rr", 
            RowBox[{"3", "/", "2"}]], " ", 
           RowBox[{"(", 
            RowBox[{"mu", "+", 
             SuperscriptBox["rr", "3"]}], ")"}]}], ")"}]}], "+", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{
          "ARsigma3", " ", "AZeps", " ", "BRsigma1", " ", "BZeta", " ", "Ka2",
            " ", "lambda", " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"4", " ", "mu", " ", "rr"}], "+", 
             RowBox[{"4", " ", 
              SuperscriptBox["rr", "4"]}], "-", 
             RowBox[{"mu", " ", 
              SqrtBox[
               FractionBox[
                RowBox[{"mu", "+", 
                 SuperscriptBox["rr", "3"]}], "rr"]]}], "-", 
             RowBox[{"4", " ", 
              SqrtBox[
               RowBox[{
                SuperscriptBox["rr", "5"], " ", 
                RowBox[{"(", 
                 RowBox[{"mu", "+", 
                  SuperscriptBox["rr", "3"]}], ")"}]}]]}]}], ")"}], " ", "x1",
            " ", "x2"}], ")"}], "/", 
         RowBox[{"(", 
          RowBox[{"8", " ", 
           SuperscriptBox["rr", 
            RowBox[{"3", "/", "2"}]], " ", 
           RowBox[{"(", 
            RowBox[{"mu", "+", 
             SuperscriptBox["rr", "3"]}], ")"}]}], ")"}]}], "+", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{
          "ARsigma2i", " ", "AZeps", " ", "BRsigma2", " ", "BZeta", " ", 
           "Ka1", " ", "lambda", " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"2", " ", "mu", " ", "rr"}], "+", 
             RowBox[{"2", " ", 
              SuperscriptBox["rr", "4"]}], "+", 
             RowBox[{"3", " ", "mu", " ", 
              SqrtBox[
               FractionBox[
                RowBox[{"mu", "+", 
                 SuperscriptBox["rr", "3"]}], "rr"]]}], "-", 
             RowBox[{"2", " ", 
              SqrtBox[
               RowBox[{
                SuperscriptBox["rr", "5"], " ", 
                RowBox[{"(", 
                 RowBox[{"mu", "+", 
                  SuperscriptBox["rr", "3"]}], ")"}]}]]}]}], ")"}], " ", "x1",
            " ", "x2"}], ")"}], "/", 
         RowBox[{"(", 
          RowBox[{"16", " ", 
           SuperscriptBox["rr", 
            RowBox[{"3", "/", "2"}]], " ", 
           RowBox[{"(", 
            RowBox[{"mu", "+", 
             SuperscriptBox["rr", "3"]}], ")"}]}], ")"}]}], "+", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{
          "ARsigma2i", " ", "AZeps", " ", "BRsigma1", " ", "BZeta", " ", 
           "Ka2", " ", "lambda", " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"2", " ", "mu", " ", "rr"}], "+", 
             RowBox[{"2", " ", 
              SuperscriptBox["rr", "4"]}], "+", 
             RowBox[{"3", " ", "mu", " ", 
              SqrtBox[
               FractionBox[
                RowBox[{"mu", "+", 
                 SuperscriptBox["rr", "3"]}], "rr"]]}], "-", 
             RowBox[{"2", " ", 
              SqrtBox[
               RowBox[{
                SuperscriptBox["rr", "5"], " ", 
                RowBox[{"(", 
                 RowBox[{"mu", "+", 
                  SuperscriptBox["rr", "3"]}], ")"}]}]]}]}], ")"}], " ", "x1",
            " ", "x2"}], ")"}], "/", 
         RowBox[{"(", 
          RowBox[{"16", " ", 
           SuperscriptBox["rr", 
            RowBox[{"3", "/", "2"}]], " ", 
           RowBox[{"(", 
            RowBox[{"mu", "+", 
             SuperscriptBox["rr", "3"]}], ")"}]}], ")"}]}], "+", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{
          "3", " ", "ARsigma0", " ", "AZeps", " ", "BRsigma2", " ", "BZeta", 
           " ", "Ka1", " ", "lambda", " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{
              RowBox[{"-", "2"}], " ", 
              SuperscriptBox["rr", "4"]}], "+", 
             RowBox[{"2", " ", 
              SqrtBox[
               RowBox[{
                SuperscriptBox["rr", "5"], " ", 
                RowBox[{"(", 
                 RowBox[{"mu", "+", 
                  SuperscriptBox["rr", "3"]}], ")"}]}]]}], "+", 
             RowBox[{"mu", " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{
                 RowBox[{"-", "2"}], " ", "rr"}], "+", 
                SqrtBox[
                 FractionBox[
                  RowBox[{"mu", "+", 
                   SuperscriptBox["rr", "3"]}], "rr"]]}], ")"}]}]}], ")"}], 
           " ", "tt", " ", "x1", " ", "x2"}], ")"}], "/", 
         RowBox[{"(", 
          RowBox[{"8", " ", 
           SqrtBox["rr"], " ", 
           RowBox[{"(", 
            RowBox[{"mu", "+", 
             SuperscriptBox["rr", "3"]}], ")"}]}], ")"}]}], "+", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{
          "3", " ", "ARsigma0", " ", "AZeps", " ", "BRsigma1", " ", "BZeta", 
           " ", "Ka2", " ", "lambda", " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{
              RowBox[{"-", "2"}], " ", 
              SuperscriptBox["rr", "4"]}], "+", 
             RowBox[{"2", " ", 
              SqrtBox[
               RowBox[{
                SuperscriptBox["rr", "5"], " ", 
                RowBox[{"(", 
                 RowBox[{"mu", "+", 
                  SuperscriptBox["rr", "3"]}], ")"}]}]]}], "+", 
             RowBox[{"mu", " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{
                 RowBox[{"-", "2"}], " ", "rr"}], "+", 
                SqrtBox[
                 FractionBox[
                  RowBox[{"mu", "+", 
                   SuperscriptBox["rr", "3"]}], "rr"]]}], ")"}]}]}], ")"}], 
           " ", "tt", " ", "x1", " ", "x2"}], ")"}], "/", 
         RowBox[{"(", 
          RowBox[{"8", " ", 
           SqrtBox["rr"], " ", 
           RowBox[{"(", 
            RowBox[{"mu", "+", 
             SuperscriptBox["rr", "3"]}], ")"}]}], ")"}]}], "+", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{
          "3", " ", "ARsigma1", " ", "AZeps", " ", "BRsigma2", " ", "BZeta", 
           " ", "Ka1", " ", "lambda", " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"4", " ", 
              SuperscriptBox["rr", "4"]}], "-", 
             RowBox[{"4", " ", 
              SqrtBox[
               RowBox[{
                SuperscriptBox["rr", "5"], " ", 
                RowBox[{"(", 
                 RowBox[{"mu", "+", 
                  SuperscriptBox["rr", "3"]}], ")"}]}]]}], "+", 
             RowBox[{"mu", " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"3", " ", "rr"}], "+", 
                SqrtBox[
                 FractionBox[
                  RowBox[{"mu", "+", 
                   SuperscriptBox["rr", "3"]}], "rr"]]}], ")"}]}]}], ")"}], 
           " ", "tt", " ", "x1", " ", "x2"}], ")"}], "/", 
         RowBox[{"(", 
          RowBox[{"16", " ", 
           SqrtBox["rr"], " ", 
           RowBox[{"(", 
            RowBox[{"mu", "+", 
             SuperscriptBox["rr", "3"]}], ")"}]}], ")"}]}], "+", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{
          "3", " ", "ARsigma1", " ", "AZeps", " ", "BRsigma1", " ", "BZeta", 
           " ", "Ka2", " ", "lambda", " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"4", " ", 
              SuperscriptBox["rr", "4"]}], "-", 
             RowBox[{"4", " ", 
              SqrtBox[
               RowBox[{
                SuperscriptBox["rr", "5"], " ", 
                RowBox[{"(", 
                 RowBox[{"mu", "+", 
                  SuperscriptBox["rr", "3"]}], ")"}]}]]}], "+", 
             RowBox[{"mu", " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"3", " ", "rr"}], "+", 
                SqrtBox[
                 FractionBox[
                  RowBox[{"mu", "+", 
                   SuperscriptBox["rr", "3"]}], "rr"]]}], ")"}]}]}], ")"}], 
           " ", "tt", " ", "x1", " ", "x2"}], ")"}], "/", 
         RowBox[{"(", 
          RowBox[{"16", " ", 
           SqrtBox["rr"], " ", 
           RowBox[{"(", 
            RowBox[{"mu", "+", 
             SuperscriptBox["rr", "3"]}], ")"}]}], ")"}]}], "-", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{
          "ARsigma2i", " ", "AZeps", " ", "BRsigma3", " ", "BZeta", " ", 
           "Ka3", " ", "lambda", " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"4", " ", 
              SuperscriptBox["rr", "4"]}], "-", 
             RowBox[{"4", " ", 
              SqrtBox[
               RowBox[{
                SuperscriptBox["rr", "5"], " ", 
                RowBox[{"(", 
                 RowBox[{"mu", "+", 
                  SuperscriptBox["rr", "3"]}], ")"}]}]]}], "+", 
             RowBox[{"mu", " ", 
              RowBox[{"(", 
               RowBox[{"rr", "+", 
                SqrtBox[
                 FractionBox[
                  RowBox[{"mu", "+", 
                   SuperscriptBox["rr", "3"]}], "rr"]]}], ")"}]}]}], ")"}], 
           " ", 
           RowBox[{"(", 
            RowBox[{
             SuperscriptBox["x1", "2"], "+", 
             SuperscriptBox["x2", "2"]}], ")"}]}], ")"}], "/", 
         RowBox[{"(", 
          RowBox[{"32", " ", 
           SuperscriptBox["rr", 
            RowBox[{"3", "/", "2"}]], " ", 
           RowBox[{"(", 
            RowBox[{"mu", "+", 
             SuperscriptBox["rr", "3"]}], ")"}]}], ")"}]}], "+", 
        RowBox[{
         FractionBox["1", 
          RowBox[{"16", " ", 
           SuperscriptBox["rr", 
            RowBox[{"7", "/", "2"}]], " ", 
           RowBox[{"(", 
            RowBox[{"mu", "+", 
             SuperscriptBox["rr", "3"]}], ")"}]}]], 
         RowBox[{
         "ARsigma2i", " ", "AZeps", " ", "BRsigma1", " ", "BZeta", " ", "Ka1",
           " ", "lambda", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"2", " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", 
                SuperscriptBox["rr", "4"]}], "+", 
               SqrtBox[
                RowBox[{
                 SuperscriptBox["rr", "5"], " ", 
                 RowBox[{"(", 
                  RowBox[{"mu", "+", 
                   SuperscriptBox["rr", "3"]}], ")"}]}]], "-", 
               RowBox[{
                SqrtBox[
                 RowBox[{
                  SuperscriptBox["rr", "9"], " ", 
                  RowBox[{"(", 
                   RowBox[{"mu", "+", 
                    SuperscriptBox["rr", "3"]}], ")"}]}]], " ", 
                SuperscriptBox["tt", "2"]}], "-", 
               RowBox[{
                SqrtBox[
                 RowBox[{
                  SuperscriptBox["rr", "9"], " ", 
                  RowBox[{"(", 
                   RowBox[{"mu", "+", 
                    SuperscriptBox["rr", "3"]}], ")"}]}]], " ", 
                SuperscriptBox["x1", "2"]}], "+", 
               RowBox[{
                SuperscriptBox["rr", "6"], " ", 
                RowBox[{"(", 
                 RowBox[{
                  SuperscriptBox["tt", "2"], "+", 
                  SuperscriptBox["x1", "2"]}], ")"}]}]}], ")"}]}], "+", 
            RowBox[{"mu", " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{
                RowBox[{"-", "2"}], " ", "rr"}], "-", 
               SqrtBox[
                FractionBox[
                 RowBox[{"mu", "+", 
                  SuperscriptBox["rr", "3"]}], "rr"]], "+", 
               RowBox[{
                SqrtBox[
                 RowBox[{
                  SuperscriptBox["rr", "3"], " ", 
                  RowBox[{"(", 
                   RowBox[{"mu", "+", 
                    SuperscriptBox["rr", "3"]}], ")"}]}]], " ", 
                SuperscriptBox["tt", "2"]}], "+", 
               RowBox[{
                SqrtBox[
                 RowBox[{
                  SuperscriptBox["rr", "3"], " ", 
                  RowBox[{"(", 
                   RowBox[{"mu", "+", 
                    SuperscriptBox["rr", "3"]}], ")"}]}]], " ", 
                SuperscriptBox["x1", "2"]}], "+", 
               RowBox[{"2", " ", 
                SuperscriptBox["rr", "3"], " ", 
                RowBox[{"(", 
                 RowBox[{
                  SuperscriptBox["tt", "2"], "+", 
                  SuperscriptBox["x1", "2"]}], ")"}]}], "-", 
               RowBox[{"2", " ", 
                SqrtBox[
                 RowBox[{
                  SuperscriptBox["rr", "3"], " ", 
                  RowBox[{"(", 
                   RowBox[{"mu", "+", 
                    SuperscriptBox["rr", "3"]}], ")"}]}]], " ", 
                SuperscriptBox["x2", "2"]}]}], ")"}]}]}], ")"}]}]}], "+", 
        RowBox[{
         FractionBox["1", 
          RowBox[{"32", " ", 
           SuperscriptBox["rr", 
            RowBox[{"7", "/", "2"}]], " ", 
           RowBox[{"(", 
            RowBox[{"mu", "+", 
             SuperscriptBox["rr", "3"]}], ")"}]}]], 
         RowBox[{
         "ARsigma3", " ", "AZeps", " ", "BRsigma1", " ", "BZeta", " ", "Ka1", 
          " ", "lambda", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{
             RowBox[{"-", "8"}], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", 
                SuperscriptBox["rr", "6"]}], "+", 
               SqrtBox[
                RowBox[{
                 SuperscriptBox["rr", "9"], " ", 
                 RowBox[{"(", 
                  RowBox[{"mu", "+", 
                   SuperscriptBox["rr", "3"]}], ")"}]}]]}], ")"}], " ", 
             RowBox[{"(", 
              RowBox[{
               SuperscriptBox["tt", "2"], "+", 
               SuperscriptBox["x1", "2"], "-", 
               SuperscriptBox["x2", "2"]}], ")"}]}], "+", 
            RowBox[{"mu", " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"2", " ", 
                SqrtBox[
                 FractionBox[
                  RowBox[{"mu", "+", 
                   SuperscriptBox["rr", "3"]}], "rr"]]}], "-", 
               RowBox[{"3", " ", 
                SqrtBox[
                 RowBox[{
                  SuperscriptBox["rr", "3"], " ", 
                  RowBox[{"(", 
                   RowBox[{"mu", "+", 
                    SuperscriptBox["rr", "3"]}], ")"}]}]], " ", 
                SuperscriptBox["tt", "2"]}], "-", 
               RowBox[{"2", " ", 
                SqrtBox[
                 RowBox[{
                  SuperscriptBox["rr", "3"], " ", 
                  RowBox[{"(", 
                   RowBox[{"mu", "+", 
                    SuperscriptBox["rr", "3"]}], ")"}]}]], " ", 
                SuperscriptBox["x1", "2"]}], "+", 
               RowBox[{"2", " ", 
                SqrtBox[
                 RowBox[{
                  SuperscriptBox["rr", "3"], " ", 
                  RowBox[{"(", 
                   RowBox[{"mu", "+", 
                    SuperscriptBox["rr", "3"]}], ")"}]}]], " ", 
                SuperscriptBox["x2", "2"]}], "+", 
               RowBox[{
                SuperscriptBox["rr", "3"], " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"9", " ", 
                   SuperscriptBox["tt", "2"]}], "+", 
                  RowBox[{"8", " ", 
                   SuperscriptBox["x1", "2"]}], "-", 
                  RowBox[{"8", " ", 
                   SuperscriptBox["x2", "2"]}]}], ")"}]}]}], ")"}]}]}], 
           ")"}]}]}], "+", 
        RowBox[{
         FractionBox["1", 
          RowBox[{"16", " ", 
           SuperscriptBox["rr", 
            RowBox[{"5", "/", "2"}]], " ", 
           RowBox[{"(", 
            RowBox[{"mu", "+", 
             SuperscriptBox["rr", "3"]}], ")"}]}]], 
         RowBox[{
         "ARsigma0", " ", "AZeps", " ", "BRsigma3", " ", "BZeta", " ", "Imag",
           " ", "Ka2", " ", "lambda", " ", "x1", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{
             RowBox[{"-", "4"}], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", 
                SuperscriptBox["rr", "6"]}], "+", 
               SqrtBox[
                RowBox[{
                 SuperscriptBox["rr", "9"], " ", 
                 RowBox[{"(", 
                  RowBox[{"mu", "+", 
                   SuperscriptBox["rr", "3"]}], ")"}]}]]}], ")"}], " ", 
             RowBox[{"(", 
              RowBox[{
               SuperscriptBox["tt", "2"], "-", 
               SuperscriptBox["x1", "2"], "-", 
               SuperscriptBox["x2", "2"]}], ")"}]}], "+", 
            RowBox[{"mu", " ", 
             RowBox[{"(", 
              RowBox[{
               SqrtBox[
                FractionBox[
                 RowBox[{"mu", "+", 
                  SuperscriptBox["rr", "3"]}], "rr"]], "-", 
               RowBox[{
                SqrtBox[
                 RowBox[{
                  SuperscriptBox["rr", "3"], " ", 
                  RowBox[{"(", 
                   RowBox[{"mu", "+", 
                    SuperscriptBox["rr", "3"]}], ")"}]}]], " ", 
                SuperscriptBox["tt", "2"]}], "+", 
               RowBox[{
                SqrtBox[
                 RowBox[{
                  SuperscriptBox["rr", "3"], " ", 
                  RowBox[{"(", 
                   RowBox[{"mu", "+", 
                    SuperscriptBox["rr", "3"]}], ")"}]}]], " ", 
                SuperscriptBox["x1", "2"]}], "+", 
               RowBox[{
                SqrtBox[
                 RowBox[{
                  SuperscriptBox["rr", "3"], " ", 
                  RowBox[{"(", 
                   RowBox[{"mu", "+", 
                    SuperscriptBox["rr", "3"]}], ")"}]}]], " ", 
                SuperscriptBox["x2", "2"]}], "+", 
               RowBox[{"4", " ", 
                SuperscriptBox["rr", "3"], " ", 
                RowBox[{"(", 
                 RowBox[{
                  SuperscriptBox["tt", "2"], "-", 
                  SuperscriptBox["x1", "2"], "-", 
                  SuperscriptBox["x2", "2"]}], ")"}]}]}], ")"}]}]}], 
           ")"}]}]}], "-", 
        RowBox[{
         FractionBox["1", 
          RowBox[{"16", " ", 
           SuperscriptBox["rr", 
            RowBox[{"5", "/", "2"}]], " ", 
           RowBox[{"(", 
            RowBox[{"mu", "+", 
             SuperscriptBox["rr", "3"]}], ")"}]}]], 
         RowBox[{
         "ARsigma0", " ", "AZeps", " ", "BRsigma3", " ", "BZeta", " ", "Imag",
           " ", "Ka1", " ", "lambda", " ", "x2", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{
             RowBox[{"-", "4"}], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", 
                SuperscriptBox["rr", "6"]}], "+", 
               SqrtBox[
                RowBox[{
                 SuperscriptBox["rr", "9"], " ", 
                 RowBox[{"(", 
                  RowBox[{"mu", "+", 
                   SuperscriptBox["rr", "3"]}], ")"}]}]]}], ")"}], " ", 
             RowBox[{"(", 
              RowBox[{
               SuperscriptBox["tt", "2"], "-", 
               SuperscriptBox["x1", "2"], "-", 
               SuperscriptBox["x2", "2"]}], ")"}]}], "+", 
            RowBox[{"mu", " ", 
             RowBox[{"(", 
              RowBox[{
               SqrtBox[
                FractionBox[
                 RowBox[{"mu", "+", 
                  SuperscriptBox["rr", "3"]}], "rr"]], "-", 
               RowBox[{
                SqrtBox[
                 RowBox[{
                  SuperscriptBox["rr", "3"], " ", 
                  RowBox[{"(", 
                   RowBox[{"mu", "+", 
                    SuperscriptBox["rr", "3"]}], ")"}]}]], " ", 
                SuperscriptBox["tt", "2"]}], "+", 
               RowBox[{
                SqrtBox[
                 RowBox[{
                  SuperscriptBox["rr", "3"], " ", 
                  RowBox[{"(", 
                   RowBox[{"mu", "+", 
                    SuperscriptBox["rr", "3"]}], ")"}]}]], " ", 
                SuperscriptBox["x1", "2"]}], "+", 
               RowBox[{
                SqrtBox[
                 RowBox[{
                  SuperscriptBox["rr", "3"], " ", 
                  RowBox[{"(", 
                   RowBox[{"mu", "+", 
                    SuperscriptBox["rr", "3"]}], ")"}]}]], " ", 
                SuperscriptBox["x2", "2"]}], "+", 
               RowBox[{"4", " ", 
                SuperscriptBox["rr", "3"], " ", 
                RowBox[{"(", 
                 RowBox[{
                  SuperscriptBox["tt", "2"], "-", 
                  SuperscriptBox["x1", "2"], "-", 
                  SuperscriptBox["x2", "2"]}], ")"}]}]}], ")"}]}]}], 
           ")"}]}]}], "+", 
        RowBox[{
         FractionBox["1", 
          RowBox[{"32", " ", 
           SuperscriptBox["rr", 
            RowBox[{"5", "/", "2"}]], " ", 
           RowBox[{"(", 
            RowBox[{"mu", "+", 
             SuperscriptBox["rr", "3"]}], ")"}]}]], 
         RowBox[{
         "ARsigma0", " ", "AZeps", " ", "BRsigma1", " ", "BZeta", " ", "Ka1", 
          " ", "lambda", " ", "tt", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"8", " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", 
                SuperscriptBox["rr", "6"]}], "+", 
               SqrtBox[
                RowBox[{
                 SuperscriptBox["rr", "9"], " ", 
                 RowBox[{"(", 
                  RowBox[{"mu", "+", 
                   SuperscriptBox["rr", "3"]}], ")"}]}]]}], ")"}], " ", 
             RowBox[{"(", 
              RowBox[{
               SuperscriptBox["tt", "2"], "+", 
               RowBox[{"2", " ", 
                SuperscriptBox["x1", "2"]}], "-", 
               SuperscriptBox["x2", "2"]}], ")"}]}], "-", 
            RowBox[{"mu", " ", 
             RowBox[{"(", 
              RowBox[{"rr", "+", 
               SqrtBox[
                FractionBox[
                 RowBox[{"mu", "+", 
                  SuperscriptBox["rr", "3"]}], "rr"]], "-", 
               RowBox[{"2", " ", 
                SqrtBox[
                 RowBox[{
                  SuperscriptBox["rr", "3"], " ", 
                  RowBox[{"(", 
                   RowBox[{"mu", "+", 
                    SuperscriptBox["rr", "3"]}], ")"}]}]], " ", 
                SuperscriptBox["tt", "2"]}], "-", 
               RowBox[{"10", " ", 
                SqrtBox[
                 RowBox[{
                  SuperscriptBox["rr", "3"], " ", 
                  RowBox[{"(", 
                   RowBox[{"mu", "+", 
                    SuperscriptBox["rr", "3"]}], ")"}]}]], " ", 
                SuperscriptBox["x1", "2"]}], "+", 
               RowBox[{"2", " ", 
                SqrtBox[
                 RowBox[{
                  SuperscriptBox["rr", "3"], " ", 
                  RowBox[{"(", 
                   RowBox[{"mu", "+", 
                    SuperscriptBox["rr", "3"]}], ")"}]}]], " ", 
                SuperscriptBox["x2", "2"]}], "+", 
               RowBox[{"8", " ", 
                SuperscriptBox["rr", "3"], " ", 
                RowBox[{"(", 
                 RowBox[{
                  SuperscriptBox["tt", "2"], "+", 
                  RowBox[{"2", " ", 
                   SuperscriptBox["x1", "2"]}], "-", 
                  SuperscriptBox["x2", "2"]}], ")"}]}]}], ")"}]}]}], 
           ")"}]}]}], "+", 
        RowBox[{
         FractionBox["1", 
          RowBox[{"16", " ", 
           SuperscriptBox["rr", 
            RowBox[{"7", "/", "2"}]], " ", 
           RowBox[{"(", 
            RowBox[{"mu", "+", 
             SuperscriptBox["rr", "3"]}], ")"}]}]], 
         RowBox[{
         "ARsigma2i", " ", "AZeps", " ", "BRsigma2", " ", "BZeta", " ", "Ka2",
           " ", "lambda", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"mu", " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{
                RowBox[{"-", "2"}], " ", "rr"}], "-", 
               SqrtBox[
                FractionBox[
                 RowBox[{"mu", "+", 
                  SuperscriptBox["rr", "3"]}], "rr"]], "+", 
               RowBox[{
                SqrtBox[
                 RowBox[{
                  SuperscriptBox["rr", "3"], " ", 
                  RowBox[{"(", 
                   RowBox[{"mu", "+", 
                    SuperscriptBox["rr", "3"]}], ")"}]}]], " ", 
                SuperscriptBox["tt", "2"]}], "-", 
               RowBox[{"2", " ", 
                SqrtBox[
                 RowBox[{
                  SuperscriptBox["rr", "3"], " ", 
                  RowBox[{"(", 
                   RowBox[{"mu", "+", 
                    SuperscriptBox["rr", "3"]}], ")"}]}]], " ", 
                SuperscriptBox["x1", "2"]}], "+", 
               RowBox[{
                SqrtBox[
                 RowBox[{
                  SuperscriptBox["rr", "3"], " ", 
                  RowBox[{"(", 
                   RowBox[{"mu", "+", 
                    SuperscriptBox["rr", "3"]}], ")"}]}]], " ", 
                SuperscriptBox["x2", "2"]}], "+", 
               RowBox[{"2", " ", 
                SuperscriptBox["rr", "3"], " ", 
                RowBox[{"(", 
                 RowBox[{
                  SuperscriptBox["tt", "2"], "+", 
                  SuperscriptBox["x2", "2"]}], ")"}]}]}], ")"}]}], "+", 
            RowBox[{"2", " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", 
                SuperscriptBox["rr", "4"]}], "+", 
               SqrtBox[
                RowBox[{
                 SuperscriptBox["rr", "5"], " ", 
                 RowBox[{"(", 
                  RowBox[{"mu", "+", 
                   SuperscriptBox["rr", "3"]}], ")"}]}]], "-", 
               RowBox[{
                SqrtBox[
                 RowBox[{
                  SuperscriptBox["rr", "9"], " ", 
                  RowBox[{"(", 
                   RowBox[{"mu", "+", 
                    SuperscriptBox["rr", "3"]}], ")"}]}]], " ", 
                SuperscriptBox["tt", "2"]}], "-", 
               RowBox[{
                SqrtBox[
                 RowBox[{
                  SuperscriptBox["rr", "9"], " ", 
                  RowBox[{"(", 
                   RowBox[{"mu", "+", 
                    SuperscriptBox["rr", "3"]}], ")"}]}]], " ", 
                SuperscriptBox["x2", "2"]}], "+", 
               RowBox[{
                SuperscriptBox["rr", "6"], " ", 
                RowBox[{"(", 
                 RowBox[{
                  SuperscriptBox["tt", "2"], "+", 
                  SuperscriptBox["x2", "2"]}], ")"}]}]}], ")"}]}]}], 
           ")"}]}]}], "+", 
        RowBox[{
         FractionBox["1", 
          RowBox[{"16", " ", 
           SuperscriptBox["rr", 
            RowBox[{"5", "/", "2"}]], " ", 
           RowBox[{"(", 
            RowBox[{"mu", "+", 
             SuperscriptBox["rr", "3"]}], ")"}]}]], 
         RowBox[{
         "ARsigma1", " ", "AZeps", " ", "BRsigma3", " ", "BZeta", " ", "Imag",
           " ", "Ka2", " ", "lambda", " ", "x1", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"2", " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", 
                SuperscriptBox["rr", "6"]}], "+", 
               SqrtBox[
                RowBox[{
                 SuperscriptBox["rr", "9"], " ", 
                 RowBox[{"(", 
                  RowBox[{"mu", "+", 
                   SuperscriptBox["rr", "3"]}], ")"}]}]]}], ")"}], " ", 
             RowBox[{"(", 
              RowBox[{
               SuperscriptBox["tt", "2"], "-", 
               SuperscriptBox["x1", "2"], "-", 
               SuperscriptBox["x2", "2"]}], ")"}]}], "+", 
            RowBox[{"mu", " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"2", " ", 
                SqrtBox[
                 FractionBox[
                  RowBox[{"mu", "+", 
                   SuperscriptBox["rr", "3"]}], "rr"]]}], "-", 
               RowBox[{
                SqrtBox[
                 RowBox[{
                  SuperscriptBox["rr", "3"], " ", 
                  RowBox[{"(", 
                   RowBox[{"mu", "+", 
                    SuperscriptBox["rr", "3"]}], ")"}]}]], " ", 
                SuperscriptBox["tt", "2"]}], "+", 
               RowBox[{
                SqrtBox[
                 RowBox[{
                  SuperscriptBox["rr", "3"], " ", 
                  RowBox[{"(", 
                   RowBox[{"mu", "+", 
                    SuperscriptBox["rr", "3"]}], ")"}]}]], " ", 
                SuperscriptBox["x1", "2"]}], "+", 
               RowBox[{
                SqrtBox[
                 RowBox[{
                  SuperscriptBox["rr", "3"], " ", 
                  RowBox[{"(", 
                   RowBox[{"mu", "+", 
                    SuperscriptBox["rr", "3"]}], ")"}]}]], " ", 
                SuperscriptBox["x2", "2"]}], "+", 
               RowBox[{"2", " ", 
                SuperscriptBox["rr", "3"], " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"-", 
                   SuperscriptBox["tt", "2"]}], "+", 
                  SuperscriptBox["x1", "2"], "+", 
                  SuperscriptBox["x2", "2"]}], ")"}]}]}], ")"}]}]}], 
           ")"}]}]}], "-", 
        RowBox[{
         FractionBox["1", 
          RowBox[{"16", " ", 
           SuperscriptBox["rr", 
            RowBox[{"5", "/", "2"}]], " ", 
           RowBox[{"(", 
            RowBox[{"mu", "+", 
             SuperscriptBox["rr", "3"]}], ")"}]}]], 
         RowBox[{
         "ARsigma1", " ", "AZeps", " ", "BRsigma3", " ", "BZeta", " ", "Imag",
           " ", "Ka1", " ", "lambda", " ", "x2", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"2", " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", 
                SuperscriptBox["rr", "6"]}], "+", 
               SqrtBox[
                RowBox[{
                 SuperscriptBox["rr", "9"], " ", 
                 RowBox[{"(", 
                  RowBox[{"mu", "+", 
                   SuperscriptBox["rr", "3"]}], ")"}]}]]}], ")"}], " ", 
             RowBox[{"(", 
              RowBox[{
               SuperscriptBox["tt", "2"], "-", 
               SuperscriptBox["x1", "2"], "-", 
               SuperscriptBox["x2", "2"]}], ")"}]}], "+", 
            RowBox[{"mu", " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"2", " ", 
                SqrtBox[
                 FractionBox[
                  RowBox[{"mu", "+", 
                   SuperscriptBox["rr", "3"]}], "rr"]]}], "-", 
               RowBox[{
                SqrtBox[
                 RowBox[{
                  SuperscriptBox["rr", "3"], " ", 
                  RowBox[{"(", 
                   RowBox[{"mu", "+", 
                    SuperscriptBox["rr", "3"]}], ")"}]}]], " ", 
                SuperscriptBox["tt", "2"]}], "+", 
               RowBox[{
                SqrtBox[
                 RowBox[{
                  SuperscriptBox["rr", "3"], " ", 
                  RowBox[{"(", 
                   RowBox[{"mu", "+", 
                    SuperscriptBox["rr", "3"]}], ")"}]}]], " ", 
                SuperscriptBox["x1", "2"]}], "+", 
               RowBox[{
                SqrtBox[
                 RowBox[{
                  SuperscriptBox["rr", "3"], " ", 
                  RowBox[{"(", 
                   RowBox[{"mu", "+", 
                    SuperscriptBox["rr", "3"]}], ")"}]}]], " ", 
                SuperscriptBox["x2", "2"]}], "+", 
               RowBox[{"2", " ", 
                SuperscriptBox["rr", "3"], " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"-", 
                   SuperscriptBox["tt", "2"]}], "+", 
                  SuperscriptBox["x1", "2"], "+", 
                  SuperscriptBox["x2", "2"]}], ")"}]}]}], ")"}]}]}], 
           ")"}]}]}], "+", 
        RowBox[{
         FractionBox["1", 
          RowBox[{"32", " ", 
           SuperscriptBox["rr", 
            RowBox[{"7", "/", "2"}]], " ", 
           RowBox[{"(", 
            RowBox[{"mu", "+", 
             SuperscriptBox["rr", "3"]}], ")"}]}]], 
         RowBox[{
         "ARsigma2i", " ", "AZeps", " ", "BRsigma0", " ", "BZeta", " ", 
          "enne", " ", "lambda", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"mu", " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{
                RowBox[{"-", "7"}], " ", "rr"}], "+", 
               SqrtBox[
                FractionBox[
                 RowBox[{"mu", "+", 
                  SuperscriptBox["rr", "3"]}], "rr"]], "+", 
               RowBox[{
                SqrtBox[
                 RowBox[{
                  SuperscriptBox["rr", "3"], " ", 
                  RowBox[{"(", 
                   RowBox[{"mu", "+", 
                    SuperscriptBox["rr", "3"]}], ")"}]}]], " ", 
                SuperscriptBox["tt", "2"]}], "+", 
               RowBox[{
                SqrtBox[
                 RowBox[{
                  SuperscriptBox["rr", "3"], " ", 
                  RowBox[{"(", 
                   RowBox[{"mu", "+", 
                    SuperscriptBox["rr", "3"]}], ")"}]}]], " ", 
                SuperscriptBox["x1", "2"]}], "+", 
               RowBox[{
                SqrtBox[
                 RowBox[{
                  SuperscriptBox["rr", "3"], " ", 
                  RowBox[{"(", 
                   RowBox[{"mu", "+", 
                    SuperscriptBox["rr", "3"]}], ")"}]}]], " ", 
                SuperscriptBox["x2", "2"]}], "+", 
               RowBox[{"5", " ", 
                SuperscriptBox["rr", "3"], " ", 
                RowBox[{"(", 
                 RowBox[{
                  SuperscriptBox["tt", "2"], "+", 
                  SuperscriptBox["x1", "2"], "+", 
                  SuperscriptBox["x2", "2"]}], ")"}]}]}], ")"}]}], "+", 
            RowBox[{"8", " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", 
                SuperscriptBox["rr", "4"]}], "+", 
               SqrtBox[
                RowBox[{
                 SuperscriptBox["rr", "5"], " ", 
                 RowBox[{"(", 
                  RowBox[{"mu", "+", 
                   SuperscriptBox["rr", "3"]}], ")"}]}]], "-", 
               RowBox[{
                SqrtBox[
                 RowBox[{
                  SuperscriptBox["rr", "9"], " ", 
                  RowBox[{"(", 
                   RowBox[{"mu", "+", 
                    SuperscriptBox["rr", "3"]}], ")"}]}]], " ", 
                SuperscriptBox["tt", "2"]}], "-", 
               RowBox[{
                SqrtBox[
                 RowBox[{
                  SuperscriptBox["rr", "9"], " ", 
                  RowBox[{"(", 
                   RowBox[{"mu", "+", 
                    SuperscriptBox["rr", "3"]}], ")"}]}]], " ", 
                SuperscriptBox["x1", "2"]}], "-", 
               RowBox[{
                SqrtBox[
                 RowBox[{
                  SuperscriptBox["rr", "9"], " ", 
                  RowBox[{"(", 
                   RowBox[{"mu", "+", 
                    SuperscriptBox["rr", "3"]}], ")"}]}]], " ", 
                SuperscriptBox["x2", "2"]}], "+", 
               RowBox[{
                SuperscriptBox["rr", "6"], " ", 
                RowBox[{"(", 
                 RowBox[{
                  SuperscriptBox["tt", "2"], "+", 
                  SuperscriptBox["x1", "2"], "+", 
                  SuperscriptBox["x2", "2"]}], ")"}]}]}], ")"}]}]}], 
           ")"}]}]}], "+", 
        RowBox[{
         FractionBox["1", 
          RowBox[{"16", " ", 
           SuperscriptBox["rr", 
            RowBox[{"5", "/", "2"}]], " ", 
           RowBox[{"(", 
            RowBox[{"mu", "+", 
             SuperscriptBox["rr", "3"]}], ")"}]}]], 
         RowBox[{
         "ARsigma0", " ", "AZeps", " ", "BRsigma0", " ", "BZeta", " ", "Ka1", 
          " ", "lambda", " ", "x1", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"4", " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", 
                SuperscriptBox["rr", "6"]}], "+", 
               SqrtBox[
                RowBox[{
                 SuperscriptBox["rr", "9"], " ", 
                 RowBox[{"(", 
                  RowBox[{"mu", "+", 
                   SuperscriptBox["rr", "3"]}], ")"}]}]]}], ")"}], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"2", " ", 
                SuperscriptBox["tt", "2"]}], "+", 
               SuperscriptBox["x1", "2"], "+", 
               SuperscriptBox["x2", "2"]}], ")"}]}], "+", 
            RowBox[{"mu", " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", 
                SqrtBox[
                 FractionBox[
                  RowBox[{"mu", "+", 
                   SuperscriptBox["rr", "3"]}], "rr"]]}], "+", 
               RowBox[{"5", " ", 
                SqrtBox[
                 RowBox[{
                  SuperscriptBox["rr", "3"], " ", 
                  RowBox[{"(", 
                   RowBox[{"mu", "+", 
                    SuperscriptBox["rr", "3"]}], ")"}]}]], " ", 
                SuperscriptBox["tt", "2"]}], "+", 
               RowBox[{
                SqrtBox[
                 RowBox[{
                  SuperscriptBox["rr", "3"], " ", 
                  RowBox[{"(", 
                   RowBox[{"mu", "+", 
                    SuperscriptBox["rr", "3"]}], ")"}]}]], " ", 
                SuperscriptBox["x1", "2"]}], "+", 
               RowBox[{
                SqrtBox[
                 RowBox[{
                  SuperscriptBox["rr", "3"], " ", 
                  RowBox[{"(", 
                   RowBox[{"mu", "+", 
                    SuperscriptBox["rr", "3"]}], ")"}]}]], " ", 
                SuperscriptBox["x2", "2"]}], "-", 
               RowBox[{"4", " ", 
                SuperscriptBox["rr", "3"], " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"2", " ", 
                   SuperscriptBox["tt", "2"]}], "+", 
                  SuperscriptBox["x1", "2"], "+", 
                  SuperscriptBox["x2", "2"]}], ")"}]}]}], ")"}]}]}], 
           ")"}]}]}], "+", 
        RowBox[{
         FractionBox["1", 
          RowBox[{"16", " ", 
           SuperscriptBox["rr", 
            RowBox[{"5", "/", "2"}]], " ", 
           RowBox[{"(", 
            RowBox[{"mu", "+", 
             SuperscriptBox["rr", "3"]}], ")"}]}]], 
         RowBox[{
         "ARsigma0", " ", "AZeps", " ", "BRsigma0", " ", "BZeta", " ", "Ka2", 
          " ", "lambda", " ", "x2", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"4", " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", 
                SuperscriptBox["rr", "6"]}], "+", 
               SqrtBox[
                RowBox[{
                 SuperscriptBox["rr", "9"], " ", 
                 RowBox[{"(", 
                  RowBox[{"mu", "+", 
                   SuperscriptBox["rr", "3"]}], ")"}]}]]}], ")"}], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"2", " ", 
                SuperscriptBox["tt", "2"]}], "+", 
               SuperscriptBox["x1", "2"], "+", 
               SuperscriptBox["x2", "2"]}], ")"}]}], "+", 
            RowBox[{"mu", " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", 
                SqrtBox[
                 FractionBox[
                  RowBox[{"mu", "+", 
                   SuperscriptBox["rr", "3"]}], "rr"]]}], "+", 
               RowBox[{"5", " ", 
                SqrtBox[
                 RowBox[{
                  SuperscriptBox["rr", "3"], " ", 
                  RowBox[{"(", 
                   RowBox[{"mu", "+", 
                    SuperscriptBox["rr", "3"]}], ")"}]}]], " ", 
                SuperscriptBox["tt", "2"]}], "+", 
               RowBox[{
                SqrtBox[
                 RowBox[{
                  SuperscriptBox["rr", "3"], " ", 
                  RowBox[{"(", 
                   RowBox[{"mu", "+", 
                    SuperscriptBox["rr", "3"]}], ")"}]}]], " ", 
                SuperscriptBox["x1", "2"]}], "+", 
               RowBox[{
                SqrtBox[
                 RowBox[{
                  SuperscriptBox["rr", "3"], " ", 
                  RowBox[{"(", 
                   RowBox[{"mu", "+", 
                    SuperscriptBox["rr", "3"]}], ")"}]}]], " ", 
                SuperscriptBox["x2", "2"]}], "-", 
               RowBox[{"4", " ", 
                SuperscriptBox["rr", "3"], " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"2", " ", 
                   SuperscriptBox["tt", "2"]}], "+", 
                  SuperscriptBox["x1", "2"], "+", 
                  SuperscriptBox["x2", "2"]}], ")"}]}]}], ")"}]}]}], 
           ")"}]}]}], "+", 
        RowBox[{
         FractionBox["1", 
          RowBox[{"32", " ", 
           SuperscriptBox["rr", 
            RowBox[{"5", "/", "2"}]], " ", 
           RowBox[{"(", 
            RowBox[{"mu", "+", 
             SuperscriptBox["rr", "3"]}], ")"}]}]], 
         RowBox[{
         "ARsigma0", " ", "AZeps", " ", "BRsigma1", " ", "BZeta", " ", "enne",
           " ", "lambda", " ", "x1", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"mu", " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{
                RowBox[{"-", "5"}], " ", "rr"}], "+", 
               RowBox[{"5", " ", 
                SqrtBox[
                 FractionBox[
                  RowBox[{"mu", "+", 
                   SuperscriptBox["rr", "3"]}], "rr"]]}], "+", 
               RowBox[{"8", " ", 
                SqrtBox[
                 RowBox[{
                  SuperscriptBox["rr", "3"], " ", 
                  RowBox[{"(", 
                   RowBox[{"mu", "+", 
                    SuperscriptBox["rr", "3"]}], ")"}]}]], " ", 
                SuperscriptBox["tt", "2"]}], "+", 
               RowBox[{"4", " ", 
                SqrtBox[
                 RowBox[{
                  SuperscriptBox["rr", "3"], " ", 
                  RowBox[{"(", 
                   RowBox[{"mu", "+", 
                    SuperscriptBox["rr", "3"]}], ")"}]}]], " ", 
                SuperscriptBox["x1", "2"]}], "+", 
               RowBox[{"4", " ", 
                SqrtBox[
                 RowBox[{
                  SuperscriptBox["rr", "3"], " ", 
                  RowBox[{"(", 
                   RowBox[{"mu", "+", 
                    SuperscriptBox["rr", "3"]}], ")"}]}]], " ", 
                SuperscriptBox["x2", "2"]}], "-", 
               RowBox[{"4", " ", 
                SuperscriptBox["rr", "3"], " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"5", " ", 
                   SuperscriptBox["tt", "2"]}], "+", 
                  SuperscriptBox["x1", "2"], "+", 
                  SuperscriptBox["x2", "2"]}], ")"}]}]}], ")"}]}], "+", 
            RowBox[{"4", " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", 
                SuperscriptBox["rr", "4"]}], "+", 
               SqrtBox[
                RowBox[{
                 SuperscriptBox["rr", "5"], " ", 
                 RowBox[{"(", 
                  RowBox[{"mu", "+", 
                   SuperscriptBox["rr", "3"]}], ")"}]}]], "+", 
               RowBox[{"5", " ", 
                SqrtBox[
                 RowBox[{
                  SuperscriptBox["rr", "9"], " ", 
                  RowBox[{"(", 
                   RowBox[{"mu", "+", 
                    SuperscriptBox["rr", "3"]}], ")"}]}]], " ", 
                SuperscriptBox["tt", "2"]}], "+", 
               RowBox[{
                SqrtBox[
                 RowBox[{
                  SuperscriptBox["rr", "9"], " ", 
                  RowBox[{"(", 
                   RowBox[{"mu", "+", 
                    SuperscriptBox["rr", "3"]}], ")"}]}]], " ", 
                SuperscriptBox["x1", "2"]}], "+", 
               RowBox[{
                SqrtBox[
                 RowBox[{
                  SuperscriptBox["rr", "9"], " ", 
                  RowBox[{"(", 
                   RowBox[{"mu", "+", 
                    SuperscriptBox["rr", "3"]}], ")"}]}]], " ", 
                SuperscriptBox["x2", "2"]}], "-", 
               RowBox[{
                SuperscriptBox["rr", "6"], " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"5", " ", 
                   SuperscriptBox["tt", "2"]}], "+", 
                  SuperscriptBox["x1", "2"], "+", 
                  SuperscriptBox["x2", "2"]}], ")"}]}]}], ")"}]}]}], 
           ")"}]}]}], "+", 
        RowBox[{
         FractionBox["1", 
          RowBox[{"32", " ", 
           SuperscriptBox["rr", 
            RowBox[{"5", "/", "2"}]], " ", 
           RowBox[{"(", 
            RowBox[{"mu", "+", 
             SuperscriptBox["rr", "3"]}], ")"}]}]], 
         RowBox[{
         "ARsigma0", " ", "AZeps", " ", "BRsigma2", " ", "BZeta", " ", "enne",
           " ", "lambda", " ", "x2", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"mu", " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{
                RowBox[{"-", "5"}], " ", "rr"}], "+", 
               RowBox[{"5", " ", 
                SqrtBox[
                 FractionBox[
                  RowBox[{"mu", "+", 
                   SuperscriptBox["rr", "3"]}], "rr"]]}], "+", 
               RowBox[{"8", " ", 
                SqrtBox[
                 RowBox[{
                  SuperscriptBox["rr", "3"], " ", 
                  RowBox[{"(", 
                   RowBox[{"mu", "+", 
                    SuperscriptBox["rr", "3"]}], ")"}]}]], " ", 
                SuperscriptBox["tt", "2"]}], "+", 
               RowBox[{"4", " ", 
                SqrtBox[
                 RowBox[{
                  SuperscriptBox["rr", "3"], " ", 
                  RowBox[{"(", 
                   RowBox[{"mu", "+", 
                    SuperscriptBox["rr", "3"]}], ")"}]}]], " ", 
                SuperscriptBox["x1", "2"]}], "+", 
               RowBox[{"4", " ", 
                SqrtBox[
                 RowBox[{
                  SuperscriptBox["rr", "3"], " ", 
                  RowBox[{"(", 
                   RowBox[{"mu", "+", 
                    SuperscriptBox["rr", "3"]}], ")"}]}]], " ", 
                SuperscriptBox["x2", "2"]}], "-", 
               RowBox[{"4", " ", 
                SuperscriptBox["rr", "3"], " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"5", " ", 
                   SuperscriptBox["tt", "2"]}], "+", 
                  SuperscriptBox["x1", "2"], "+", 
                  SuperscriptBox["x2", "2"]}], ")"}]}]}], ")"}]}], "+", 
            RowBox[{"4", " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", 
                SuperscriptBox["rr", "4"]}], "+", 
               SqrtBox[
                RowBox[{
                 SuperscriptBox["rr", "5"], " ", 
                 RowBox[{"(", 
                  RowBox[{"mu", "+", 
                   SuperscriptBox["rr", "3"]}], ")"}]}]], "+", 
               RowBox[{"5", " ", 
                SqrtBox[
                 RowBox[{
                  SuperscriptBox["rr", "9"], " ", 
                  RowBox[{"(", 
                   RowBox[{"mu", "+", 
                    SuperscriptBox["rr", "3"]}], ")"}]}]], " ", 
                SuperscriptBox["tt", "2"]}], "+", 
               RowBox[{
                SqrtBox[
                 RowBox[{
                  SuperscriptBox["rr", "9"], " ", 
                  RowBox[{"(", 
                   RowBox[{"mu", "+", 
                    SuperscriptBox["rr", "3"]}], ")"}]}]], " ", 
                SuperscriptBox["x1", "2"]}], "+", 
               RowBox[{
                SqrtBox[
                 RowBox[{
                  SuperscriptBox["rr", "9"], " ", 
                  RowBox[{"(", 
                   RowBox[{"mu", "+", 
                    SuperscriptBox["rr", "3"]}], ")"}]}]], " ", 
                SuperscriptBox["x2", "2"]}], "-", 
               RowBox[{
                SuperscriptBox["rr", "6"], " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"5", " ", 
                   SuperscriptBox["tt", "2"]}], "+", 
                  SuperscriptBox["x1", "2"], "+", 
                  SuperscriptBox["x2", "2"]}], ")"}]}]}], ")"}]}]}], 
           ")"}]}]}], "+", 
        RowBox[{
         FractionBox["1", 
          RowBox[{"16", " ", 
           SuperscriptBox["rr", 
            RowBox[{"5", "/", "2"}]], " ", 
           RowBox[{"(", 
            RowBox[{"mu", "+", 
             SuperscriptBox["rr", "3"]}], ")"}]}]], 
         RowBox[{
         "ARsigma1", " ", "AZeps", " ", "BRsigma1", " ", "BZeta", " ", "Ka1", 
          " ", "lambda", " ", "tt", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"2", " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", 
                SuperscriptBox["rr", "4"]}], "+", 
               SqrtBox[
                RowBox[{
                 SuperscriptBox["rr", "5"], " ", 
                 RowBox[{"(", 
                  RowBox[{"mu", "+", 
                   SuperscriptBox["rr", "3"]}], ")"}]}]], "-", 
               RowBox[{
                SqrtBox[
                 RowBox[{
                  SuperscriptBox["rr", "9"], " ", 
                  RowBox[{"(", 
                   RowBox[{"mu", "+", 
                    SuperscriptBox["rr", "3"]}], ")"}]}]], " ", 
                SuperscriptBox["tt", "2"]}], "-", 
               RowBox[{"5", " ", 
                SqrtBox[
                 RowBox[{
                  SuperscriptBox["rr", "9"], " ", 
                  RowBox[{"(", 
                   RowBox[{"mu", "+", 
                    SuperscriptBox["rr", "3"]}], ")"}]}]], " ", 
                SuperscriptBox["x1", "2"]}], "+", 
               RowBox[{
                SqrtBox[
                 RowBox[{
                  SuperscriptBox["rr", "9"], " ", 
                  RowBox[{"(", 
                   RowBox[{"mu", "+", 
                    SuperscriptBox["rr", "3"]}], ")"}]}]], " ", 
                SuperscriptBox["x2", "2"]}], "+", 
               RowBox[{
                SuperscriptBox["rr", "6"], " ", 
                RowBox[{"(", 
                 RowBox[{
                  SuperscriptBox["tt", "2"], "+", 
                  RowBox[{"5", " ", 
                   SuperscriptBox["x1", "2"]}], "-", 
                  SuperscriptBox["x2", "2"]}], ")"}]}]}], ")"}]}], "-", 
            RowBox[{"mu", " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"2", " ", "rr"}], "+", 
               SqrtBox[
                FractionBox[
                 RowBox[{"mu", "+", 
                  SuperscriptBox["rr", "3"]}], "rr"]], "-", 
               RowBox[{
                SqrtBox[
                 RowBox[{
                  SuperscriptBox["rr", "3"], " ", 
                  RowBox[{"(", 
                   RowBox[{"mu", "+", 
                    SuperscriptBox["rr", "3"]}], ")"}]}]], " ", 
                SuperscriptBox["tt", "2"]}], "-", 
               RowBox[{"2", " ", 
                SqrtBox[
                 RowBox[{
                  SuperscriptBox["rr", "3"], " ", 
                  RowBox[{"(", 
                   RowBox[{"mu", "+", 
                    SuperscriptBox["rr", "3"]}], ")"}]}]], " ", 
                SuperscriptBox["x1", "2"]}], "+", 
               RowBox[{
                SqrtBox[
                 RowBox[{
                  SuperscriptBox["rr", "3"], " ", 
                  RowBox[{"(", 
                   RowBox[{"mu", "+", 
                    SuperscriptBox["rr", "3"]}], ")"}]}]], " ", 
                SuperscriptBox["x2", "2"]}], "+", 
               RowBox[{
                SuperscriptBox["rr", "3"], " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{
                   RowBox[{"-", "2"}], " ", 
                   SuperscriptBox["tt", "2"]}], "-", 
                  RowBox[{"7", " ", 
                   SuperscriptBox["x1", "2"]}], "+", 
                  RowBox[{"2", " ", 
                   SuperscriptBox["x2", "2"]}]}], ")"}]}]}], ")"}]}]}], 
           ")"}]}]}], "+", 
        RowBox[{
         FractionBox["1", 
          RowBox[{"32", " ", 
           SuperscriptBox["rr", 
            RowBox[{"5", "/", "2"}]], " ", 
           RowBox[{"(", 
            RowBox[{"mu", "+", 
             SuperscriptBox["rr", "3"]}], ")"}]}]], 
         RowBox[{
         "ARsigma0", " ", "AZeps", " ", "BRsigma2", " ", "BZeta", " ", "Ka2", 
          " ", "lambda", " ", "tt", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"8", " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", 
                SuperscriptBox["rr", "6"]}], "+", 
               SqrtBox[
                RowBox[{
                 SuperscriptBox["rr", "9"], " ", 
                 RowBox[{"(", 
                  RowBox[{"mu", "+", 
                   SuperscriptBox["rr", "3"]}], ")"}]}]]}], ")"}], " ", 
             RowBox[{"(", 
              RowBox[{
               SuperscriptBox["tt", "2"], "-", 
               SuperscriptBox["x1", "2"], "+", 
               RowBox[{"2", " ", 
                SuperscriptBox["x2", "2"]}]}], ")"}]}], "-", 
            RowBox[{"mu", " ", 
             RowBox[{"(", 
              RowBox[{"rr", "+", 
               SqrtBox[
                FractionBox[
                 RowBox[{"mu", "+", 
                  SuperscriptBox["rr", "3"]}], "rr"]], "-", 
               RowBox[{"2", " ", 
                SqrtBox[
                 RowBox[{
                  SuperscriptBox["rr", "3"], " ", 
                  RowBox[{"(", 
                   RowBox[{"mu", "+", 
                    SuperscriptBox["rr", "3"]}], ")"}]}]], " ", 
                SuperscriptBox["tt", "2"]}], "+", 
               RowBox[{"2", " ", 
                SqrtBox[
                 RowBox[{
                  SuperscriptBox["rr", "3"], " ", 
                  RowBox[{"(", 
                   RowBox[{"mu", "+", 
                    SuperscriptBox["rr", "3"]}], ")"}]}]], " ", 
                SuperscriptBox["x1", "2"]}], "-", 
               RowBox[{"10", " ", 
                SqrtBox[
                 RowBox[{
                  SuperscriptBox["rr", "3"], " ", 
                  RowBox[{"(", 
                   RowBox[{"mu", "+", 
                    SuperscriptBox["rr", "3"]}], ")"}]}]], " ", 
                SuperscriptBox["x2", "2"]}], "+", 
               RowBox[{"8", " ", 
                SuperscriptBox["rr", "3"], " ", 
                RowBox[{"(", 
                 RowBox[{
                  SuperscriptBox["tt", "2"], "-", 
                  SuperscriptBox["x1", "2"], "+", 
                  RowBox[{"2", " ", 
                   SuperscriptBox["x2", "2"]}]}], ")"}]}]}], ")"}]}]}], 
           ")"}]}]}], "+", 
        RowBox[{
         FractionBox["1", 
          RowBox[{"16", " ", 
           SuperscriptBox["rr", 
            RowBox[{"5", "/", "2"}]], " ", 
           RowBox[{"(", 
            RowBox[{"mu", "+", 
             SuperscriptBox["rr", "3"]}], ")"}]}]], 
         RowBox[{
         "ARsigma1", " ", "AZeps", " ", "BRsigma2", " ", "BZeta", " ", "Ka2", 
          " ", "lambda", " ", "tt", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{
             RowBox[{"-", "mu"}], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"2", " ", "rr"}], "+", 
               SqrtBox[
                FractionBox[
                 RowBox[{"mu", "+", 
                  SuperscriptBox["rr", "3"]}], "rr"]], "-", 
               RowBox[{
                SqrtBox[
                 RowBox[{
                  SuperscriptBox["rr", "3"], " ", 
                  RowBox[{"(", 
                   RowBox[{"mu", "+", 
                    SuperscriptBox["rr", "3"]}], ")"}]}]], " ", 
                SuperscriptBox["tt", "2"]}], "+", 
               RowBox[{
                SqrtBox[
                 RowBox[{
                  SuperscriptBox["rr", "3"], " ", 
                  RowBox[{"(", 
                   RowBox[{"mu", "+", 
                    SuperscriptBox["rr", "3"]}], ")"}]}]], " ", 
                SuperscriptBox["x1", "2"]}], "-", 
               RowBox[{"2", " ", 
                SqrtBox[
                 RowBox[{
                  SuperscriptBox["rr", "3"], " ", 
                  RowBox[{"(", 
                   RowBox[{"mu", "+", 
                    SuperscriptBox["rr", "3"]}], ")"}]}]], " ", 
                SuperscriptBox["x2", "2"]}], "+", 
               RowBox[{
                SuperscriptBox["rr", "3"], " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{
                   RowBox[{"-", "2"}], " ", 
                   SuperscriptBox["tt", "2"]}], "+", 
                  RowBox[{"2", " ", 
                   SuperscriptBox["x1", "2"]}], "-", 
                  RowBox[{"7", " ", 
                   SuperscriptBox["x2", "2"]}]}], ")"}]}]}], ")"}]}], "+", 
            RowBox[{"2", " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", 
                SuperscriptBox["rr", "4"]}], "+", 
               SqrtBox[
                RowBox[{
                 SuperscriptBox["rr", "5"], " ", 
                 RowBox[{"(", 
                  RowBox[{"mu", "+", 
                   SuperscriptBox["rr", "3"]}], ")"}]}]], "-", 
               RowBox[{
                SqrtBox[
                 RowBox[{
                  SuperscriptBox["rr", "9"], " ", 
                  RowBox[{"(", 
                   RowBox[{"mu", "+", 
                    SuperscriptBox["rr", "3"]}], ")"}]}]], " ", 
                SuperscriptBox["tt", "2"]}], "+", 
               RowBox[{
                SqrtBox[
                 RowBox[{
                  SuperscriptBox["rr", "9"], " ", 
                  RowBox[{"(", 
                   RowBox[{"mu", "+", 
                    SuperscriptBox["rr", "3"]}], ")"}]}]], " ", 
                SuperscriptBox["x1", "2"]}], "-", 
               RowBox[{"5", " ", 
                SqrtBox[
                 RowBox[{
                  SuperscriptBox["rr", "9"], " ", 
                  RowBox[{"(", 
                   RowBox[{"mu", "+", 
                    SuperscriptBox["rr", "3"]}], ")"}]}]], " ", 
                SuperscriptBox["x2", "2"]}], "+", 
               RowBox[{
                SuperscriptBox["rr", "6"], " ", 
                RowBox[{"(", 
                 RowBox[{
                  SuperscriptBox["tt", "2"], "-", 
                  SuperscriptBox["x1", "2"], "+", 
                  RowBox[{"5", " ", 
                   SuperscriptBox["x2", "2"]}]}], ")"}]}]}], ")"}]}]}], 
           ")"}]}]}], "+", 
        RowBox[{
         FractionBox["1", 
          RowBox[{"32", " ", 
           SuperscriptBox["rr", 
            RowBox[{"7", "/", "2"}]], " ", 
           RowBox[{"(", 
            RowBox[{"mu", "+", 
             SuperscriptBox["rr", "3"]}], ")"}]}]], 
         RowBox[{
         "ARsigma3", " ", "AZeps", " ", "BRsigma2", " ", "BZeta", " ", "Ka2", 
          " ", "lambda", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{
             RowBox[{"-", "8"}], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", 
                SuperscriptBox["rr", "6"]}], "+", 
               SqrtBox[
                RowBox[{
                 SuperscriptBox["rr", "9"], " ", 
                 RowBox[{"(", 
                  RowBox[{"mu", "+", 
                   SuperscriptBox["rr", "3"]}], ")"}]}]]}], ")"}], " ", 
             RowBox[{"(", 
              RowBox[{
               SuperscriptBox["tt", "2"], "-", 
               SuperscriptBox["x1", "2"], "+", 
               SuperscriptBox["x2", "2"]}], ")"}]}], "+", 
            RowBox[{"mu", " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"2", " ", 
                SqrtBox[
                 FractionBox[
                  RowBox[{"mu", "+", 
                   SuperscriptBox["rr", "3"]}], "rr"]]}], "-", 
               RowBox[{"3", " ", 
                SqrtBox[
                 RowBox[{
                  SuperscriptBox["rr", "3"], " ", 
                  RowBox[{"(", 
                   RowBox[{"mu", "+", 
                    SuperscriptBox["rr", "3"]}], ")"}]}]], " ", 
                SuperscriptBox["tt", "2"]}], "+", 
               RowBox[{"2", " ", 
                SqrtBox[
                 RowBox[{
                  SuperscriptBox["rr", "3"], " ", 
                  RowBox[{"(", 
                   RowBox[{"mu", "+", 
                    SuperscriptBox["rr", "3"]}], ")"}]}]], " ", 
                SuperscriptBox["x1", "2"]}], "-", 
               RowBox[{"2", " ", 
                SqrtBox[
                 RowBox[{
                  SuperscriptBox["rr", "3"], " ", 
                  RowBox[{"(", 
                   RowBox[{"mu", "+", 
                    SuperscriptBox["rr", "3"]}], ")"}]}]], " ", 
                SuperscriptBox["x2", "2"]}], "+", 
               RowBox[{
                SuperscriptBox["rr", "3"], " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"9", " ", 
                   SuperscriptBox["tt", "2"]}], "-", 
                  RowBox[{"8", " ", 
                   SuperscriptBox["x1", "2"]}], "+", 
                  RowBox[{"8", " ", 
                   SuperscriptBox["x2", "2"]}]}], ")"}]}]}], ")"}]}]}], 
           ")"}]}]}], "+", 
        RowBox[{
         FractionBox["1", 
          RowBox[{"16", " ", 
           SuperscriptBox["rr", 
            RowBox[{"5", "/", "2"}]], " ", 
           RowBox[{"(", 
            RowBox[{"mu", "+", 
             SuperscriptBox["rr", "3"]}], ")"}]}]], 
         RowBox[{
         "ARsigma1", " ", "AZeps", " ", "BRsigma0", " ", "BZeta", " ", "Ka1", 
          " ", "lambda", " ", "x1", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"2", " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", 
                SuperscriptBox["rr", "4"]}], "+", 
               SqrtBox[
                RowBox[{
                 SuperscriptBox["rr", "5"], " ", 
                 RowBox[{"(", 
                  RowBox[{"mu", "+", 
                   SuperscriptBox["rr", "3"]}], ")"}]}]], "-", 
               RowBox[{"5", " ", 
                SqrtBox[
                 RowBox[{
                  SuperscriptBox["rr", "9"], " ", 
                  RowBox[{"(", 
                   RowBox[{"mu", "+", 
                    SuperscriptBox["rr", "3"]}], ")"}]}]], " ", 
                SuperscriptBox["tt", "2"]}], "-", 
               RowBox[{
                SqrtBox[
                 RowBox[{
                  SuperscriptBox["rr", "9"], " ", 
                  RowBox[{"(", 
                   RowBox[{"mu", "+", 
                    SuperscriptBox["rr", "3"]}], ")"}]}]], " ", 
                SuperscriptBox["x1", "2"]}], "-", 
               RowBox[{
                SqrtBox[
                 RowBox[{
                  SuperscriptBox["rr", "9"], " ", 
                  RowBox[{"(", 
                   RowBox[{"mu", "+", 
                    SuperscriptBox["rr", "3"]}], ")"}]}]], " ", 
                SuperscriptBox["x2", "2"]}], "+", 
               RowBox[{
                SuperscriptBox["rr", "6"], " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"5", " ", 
                   SuperscriptBox["tt", "2"]}], "+", 
                  SuperscriptBox["x1", "2"], "+", 
                  SuperscriptBox["x2", "2"]}], ")"}]}]}], ")"}]}], "+", 
            RowBox[{"mu", " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{
                RowBox[{"-", "2"}], " ", "rr"}], "-", 
               SqrtBox[
                FractionBox[
                 RowBox[{"mu", "+", 
                  SuperscriptBox["rr", "3"]}], "rr"]], "+", 
               RowBox[{"2", " ", 
                SqrtBox[
                 RowBox[{
                  SuperscriptBox["rr", "3"], " ", 
                  RowBox[{"(", 
                   RowBox[{"mu", "+", 
                    SuperscriptBox["rr", "3"]}], ")"}]}]], " ", 
                SuperscriptBox["tt", "2"]}], "+", 
               RowBox[{
                SqrtBox[
                 RowBox[{
                  SuperscriptBox["rr", "3"], " ", 
                  RowBox[{"(", 
                   RowBox[{"mu", "+", 
                    SuperscriptBox["rr", "3"]}], ")"}]}]], " ", 
                SuperscriptBox["x1", "2"]}], "+", 
               RowBox[{
                SqrtBox[
                 RowBox[{
                  SuperscriptBox["rr", "3"], " ", 
                  RowBox[{"(", 
                   RowBox[{"mu", "+", 
                    SuperscriptBox["rr", "3"]}], ")"}]}]], " ", 
                SuperscriptBox["x2", "2"]}], "+", 
               RowBox[{
                SuperscriptBox["rr", "3"], " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"7", " ", 
                   SuperscriptBox["tt", "2"]}], "+", 
                  RowBox[{"2", " ", 
                   RowBox[{"(", 
                    RowBox[{
                    SuperscriptBox["x1", "2"], "+", 
                    SuperscriptBox["x2", "2"]}], ")"}]}]}], ")"}]}]}], 
              ")"}]}]}], ")"}]}]}], "+", 
        RowBox[{
         FractionBox["1", 
          RowBox[{"16", " ", 
           SuperscriptBox["rr", 
            RowBox[{"5", "/", "2"}]], " ", 
           RowBox[{"(", 
            RowBox[{"mu", "+", 
             SuperscriptBox["rr", "3"]}], ")"}]}]], 
         RowBox[{
         "ARsigma1", " ", "AZeps", " ", "BRsigma0", " ", "BZeta", " ", "Ka2", 
          " ", "lambda", " ", "x2", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"2", " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", 
                SuperscriptBox["rr", "4"]}], "+", 
               SqrtBox[
                RowBox[{
                 SuperscriptBox["rr", "5"], " ", 
                 RowBox[{"(", 
                  RowBox[{"mu", "+", 
                   SuperscriptBox["rr", "3"]}], ")"}]}]], "-", 
               RowBox[{"5", " ", 
                SqrtBox[
                 RowBox[{
                  SuperscriptBox["rr", "9"], " ", 
                  RowBox[{"(", 
                   RowBox[{"mu", "+", 
                    SuperscriptBox["rr", "3"]}], ")"}]}]], " ", 
                SuperscriptBox["tt", "2"]}], "-", 
               RowBox[{
                SqrtBox[
                 RowBox[{
                  SuperscriptBox["rr", "9"], " ", 
                  RowBox[{"(", 
                   RowBox[{"mu", "+", 
                    SuperscriptBox["rr", "3"]}], ")"}]}]], " ", 
                SuperscriptBox["x1", "2"]}], "-", 
               RowBox[{
                SqrtBox[
                 RowBox[{
                  SuperscriptBox["rr", "9"], " ", 
                  RowBox[{"(", 
                   RowBox[{"mu", "+", 
                    SuperscriptBox["rr", "3"]}], ")"}]}]], " ", 
                SuperscriptBox["x2", "2"]}], "+", 
               RowBox[{
                SuperscriptBox["rr", "6"], " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"5", " ", 
                   SuperscriptBox["tt", "2"]}], "+", 
                  SuperscriptBox["x1", "2"], "+", 
                  SuperscriptBox["x2", "2"]}], ")"}]}]}], ")"}]}], "+", 
            RowBox[{"mu", " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{
                RowBox[{"-", "2"}], " ", "rr"}], "-", 
               SqrtBox[
                FractionBox[
                 RowBox[{"mu", "+", 
                  SuperscriptBox["rr", "3"]}], "rr"]], "+", 
               RowBox[{"2", " ", 
                SqrtBox[
                 RowBox[{
                  SuperscriptBox["rr", "3"], " ", 
                  RowBox[{"(", 
                   RowBox[{"mu", "+", 
                    SuperscriptBox["rr", "3"]}], ")"}]}]], " ", 
                SuperscriptBox["tt", "2"]}], "+", 
               RowBox[{
                SqrtBox[
                 RowBox[{
                  SuperscriptBox["rr", "3"], " ", 
                  RowBox[{"(", 
                   RowBox[{"mu", "+", 
                    SuperscriptBox["rr", "3"]}], ")"}]}]], " ", 
                SuperscriptBox["x1", "2"]}], "+", 
               RowBox[{
                SqrtBox[
                 RowBox[{
                  SuperscriptBox["rr", "3"], " ", 
                  RowBox[{"(", 
                   RowBox[{"mu", "+", 
                    SuperscriptBox["rr", "3"]}], ")"}]}]], " ", 
                SuperscriptBox["x2", "2"]}], "+", 
               RowBox[{
                SuperscriptBox["rr", "3"], " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"7", " ", 
                   SuperscriptBox["tt", "2"]}], "+", 
                  RowBox[{"2", " ", 
                   RowBox[{"(", 
                    RowBox[{
                    SuperscriptBox["x1", "2"], "+", 
                    SuperscriptBox["x2", "2"]}], ")"}]}]}], ")"}]}]}], 
              ")"}]}]}], ")"}]}]}], "+", 
        RowBox[{
         FractionBox["1", 
          RowBox[{"8", " ", 
           SuperscriptBox["rr", 
            RowBox[{"5", "/", "2"}]], " ", 
           RowBox[{"(", 
            RowBox[{"mu", "+", 
             SuperscriptBox["rr", "3"]}], ")"}]}]], 
         RowBox[{
         "ARsigma0", " ", "AZeps", " ", "BRsigma0", " ", "BZeta", " ", "enne",
           " ", "lambda", " ", "tt", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", 
             SuperscriptBox["rr", "4"]}], "+", 
            SqrtBox[
             RowBox[{
              SuperscriptBox["rr", "5"], " ", 
              RowBox[{"(", 
               RowBox[{"mu", "+", 
                SuperscriptBox["rr", "3"]}], ")"}]}]], "+", 
            RowBox[{
             SqrtBox[
              RowBox[{
               SuperscriptBox["rr", "9"], " ", 
               RowBox[{"(", 
                RowBox[{"mu", "+", 
                 SuperscriptBox["rr", "3"]}], ")"}]}]], " ", 
             SuperscriptBox["tt", "2"]}], "+", 
            RowBox[{"5", " ", 
             SqrtBox[
              RowBox[{
               SuperscriptBox["rr", "9"], " ", 
               RowBox[{"(", 
                RowBox[{"mu", "+", 
                 SuperscriptBox["rr", "3"]}], ")"}]}]], " ", 
             SuperscriptBox["x1", "2"]}], "+", 
            RowBox[{"5", " ", 
             SqrtBox[
              RowBox[{
               SuperscriptBox["rr", "9"], " ", 
               RowBox[{"(", 
                RowBox[{"mu", "+", 
                 SuperscriptBox["rr", "3"]}], ")"}]}]], " ", 
             SuperscriptBox["x2", "2"]}], "-", 
            RowBox[{
             SuperscriptBox["rr", "6"], " ", 
             RowBox[{"(", 
              RowBox[{
               SuperscriptBox["tt", "2"], "+", 
               RowBox[{"5", " ", 
                RowBox[{"(", 
                 RowBox[{
                  SuperscriptBox["x1", "2"], "+", 
                  SuperscriptBox["x2", "2"]}], ")"}]}]}], ")"}]}], "+", 
            RowBox[{"mu", " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "rr"}], "+", 
               SqrtBox[
                FractionBox[
                 RowBox[{"mu", "+", 
                  SuperscriptBox["rr", "3"]}], "rr"]], "+", 
               RowBox[{
                SqrtBox[
                 RowBox[{
                  SuperscriptBox["rr", "3"], " ", 
                  RowBox[{"(", 
                   RowBox[{"mu", "+", 
                    SuperscriptBox["rr", "3"]}], ")"}]}]], " ", 
                SuperscriptBox["tt", "2"]}], "+", 
               RowBox[{"2", " ", 
                SqrtBox[
                 RowBox[{
                  SuperscriptBox["rr", "3"], " ", 
                  RowBox[{"(", 
                   RowBox[{"mu", "+", 
                    SuperscriptBox["rr", "3"]}], ")"}]}]], " ", 
                SuperscriptBox["x1", "2"]}], "+", 
               RowBox[{"2", " ", 
                SqrtBox[
                 RowBox[{
                  SuperscriptBox["rr", "3"], " ", 
                  RowBox[{"(", 
                   RowBox[{"mu", "+", 
                    SuperscriptBox["rr", "3"]}], ")"}]}]], " ", 
                SuperscriptBox["x2", "2"]}], "-", 
               RowBox[{
                SuperscriptBox["rr", "3"], " ", 
                RowBox[{"(", 
                 RowBox[{
                  SuperscriptBox["tt", "2"], "+", 
                  RowBox[{"5", " ", 
                   RowBox[{"(", 
                    RowBox[{
                    SuperscriptBox["x1", "2"], "+", 
                    SuperscriptBox["x2", "2"]}], ")"}]}]}], ")"}]}]}], 
              ")"}]}]}], ")"}]}]}], "+", 
        RowBox[{
         FractionBox["1", 
          RowBox[{"32", " ", 
           SuperscriptBox["rr", 
            RowBox[{"7", "/", "2"}]], " ", 
           RowBox[{"(", 
            RowBox[{"mu", "+", 
             SuperscriptBox["rr", "3"]}], ")"}]}]], 
         RowBox[{
         "ARsigma3", " ", "AZeps", " ", "BRsigma0", " ", "BZeta", " ", "enne",
           " ", "lambda", " ", 
          RowBox[{"(", 
           RowBox[{"rr", "-", 
            SqrtBox[
             FractionBox[
              RowBox[{"mu", "+", 
               SuperscriptBox["rr", "3"]}], "rr"]]}], ")"}], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"4", " ", 
             RowBox[{"(", 
              RowBox[{
               SuperscriptBox["rr", "3"], "+", 
               RowBox[{
                SuperscriptBox["rr", "5"], " ", 
                RowBox[{"(", 
                 RowBox[{
                  SuperscriptBox["tt", "2"], "+", 
                  SuperscriptBox["x1", "2"], "+", 
                  SuperscriptBox["x2", "2"]}], ")"}]}]}], ")"}]}], "+", 
            RowBox[{"mu", " ", 
             RowBox[{"(", 
              RowBox[{"4", "+", 
               RowBox[{
                SuperscriptBox["rr", "2"], " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"4", " ", 
                   SuperscriptBox["tt", "2"]}], "+", 
                  RowBox[{"5", " ", 
                   RowBox[{"(", 
                    RowBox[{
                    SuperscriptBox["x1", "2"], "+", 
                    SuperscriptBox["x2", "2"]}], ")"}]}]}], ")"}]}]}], 
              ")"}]}]}], ")"}]}]}], "+", 
        RowBox[{
         FractionBox["1", 
          RowBox[{"32", " ", 
           SuperscriptBox["rr", 
            RowBox[{"5", "/", "2"}]], " ", 
           RowBox[{"(", 
            RowBox[{"mu", "+", 
             SuperscriptBox["rr", "3"]}], ")"}]}]], 
         RowBox[{
         "ARsigma1", " ", "AZeps", " ", "BRsigma1", " ", "BZeta", " ", "enne",
           " ", "lambda", " ", "x1", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"8", " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", 
                SuperscriptBox["rr", "4"]}], "+", 
               SqrtBox[
                RowBox[{
                 SuperscriptBox["rr", "5"], " ", 
                 RowBox[{"(", 
                  RowBox[{"mu", "+", 
                   SuperscriptBox["rr", "3"]}], ")"}]}]], "-", 
               RowBox[{"2", " ", 
                SqrtBox[
                 RowBox[{
                  SuperscriptBox["rr", "9"], " ", 
                  RowBox[{"(", 
                   RowBox[{"mu", "+", 
                    SuperscriptBox["rr", "3"]}], ")"}]}]], " ", 
                SuperscriptBox["tt", "2"]}], "-", 
               RowBox[{
                SqrtBox[
                 RowBox[{
                  SuperscriptBox["rr", "9"], " ", 
                  RowBox[{"(", 
                   RowBox[{"mu", "+", 
                    SuperscriptBox["rr", "3"]}], ")"}]}]], " ", 
                SuperscriptBox["x1", "2"]}], "-", 
               RowBox[{
                SqrtBox[
                 RowBox[{
                  SuperscriptBox["rr", "9"], " ", 
                  RowBox[{"(", 
                   RowBox[{"mu", "+", 
                    SuperscriptBox["rr", "3"]}], ")"}]}]], " ", 
                SuperscriptBox["x2", "2"]}], "+", 
               RowBox[{
                SuperscriptBox["rr", "6"], " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"2", " ", 
                   SuperscriptBox["tt", "2"]}], "+", 
                  SuperscriptBox["x1", "2"], "+", 
                  SuperscriptBox["x2", "2"]}], ")"}]}]}], ")"}]}], "+", 
            RowBox[{"mu", " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{
                RowBox[{"-", "7"}], " ", "rr"}], "+", 
               SqrtBox[
                FractionBox[
                 RowBox[{"mu", "+", 
                  SuperscriptBox["rr", "3"]}], "rr"]], "+", 
               RowBox[{"5", " ", 
                SqrtBox[
                 RowBox[{
                  SuperscriptBox["rr", "3"], " ", 
                  RowBox[{"(", 
                   RowBox[{"mu", "+", 
                    SuperscriptBox["rr", "3"]}], ")"}]}]], " ", 
                SuperscriptBox["tt", "2"]}], "+", 
               RowBox[{
                SqrtBox[
                 RowBox[{
                  SuperscriptBox["rr", "3"], " ", 
                  RowBox[{"(", 
                   RowBox[{"mu", "+", 
                    SuperscriptBox["rr", "3"]}], ")"}]}]], " ", 
                SuperscriptBox["x1", "2"]}], "+", 
               RowBox[{
                SqrtBox[
                 RowBox[{
                  SuperscriptBox["rr", "3"], " ", 
                  RowBox[{"(", 
                   RowBox[{"mu", "+", 
                    SuperscriptBox["rr", "3"]}], ")"}]}]], " ", 
                SuperscriptBox["x2", "2"]}], "+", 
               RowBox[{
                SuperscriptBox["rr", "3"], " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"13", " ", 
                   SuperscriptBox["tt", "2"]}], "+", 
                  RowBox[{"5", " ", 
                   RowBox[{"(", 
                    RowBox[{
                    SuperscriptBox["x1", "2"], "+", 
                    SuperscriptBox["x2", "2"]}], ")"}]}]}], ")"}]}]}], 
              ")"}]}]}], ")"}]}]}], "+", 
        RowBox[{
         FractionBox["1", 
          RowBox[{"32", " ", 
           SuperscriptBox["rr", 
            RowBox[{"5", "/", "2"}]], " ", 
           RowBox[{"(", 
            RowBox[{"mu", "+", 
             SuperscriptBox["rr", "3"]}], ")"}]}]], 
         RowBox[{
         "ARsigma1", " ", "AZeps", " ", "BRsigma2", " ", "BZeta", " ", "enne",
           " ", "lambda", " ", "x2", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"8", " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", 
                SuperscriptBox["rr", "4"]}], "+", 
               SqrtBox[
                RowBox[{
                 SuperscriptBox["rr", "5"], " ", 
                 RowBox[{"(", 
                  RowBox[{"mu", "+", 
                   SuperscriptBox["rr", "3"]}], ")"}]}]], "-", 
               RowBox[{"2", " ", 
                SqrtBox[
                 RowBox[{
                  SuperscriptBox["rr", "9"], " ", 
                  RowBox[{"(", 
                   RowBox[{"mu", "+", 
                    SuperscriptBox["rr", "3"]}], ")"}]}]], " ", 
                SuperscriptBox["tt", "2"]}], "-", 
               RowBox[{
                SqrtBox[
                 RowBox[{
                  SuperscriptBox["rr", "9"], " ", 
                  RowBox[{"(", 
                   RowBox[{"mu", "+", 
                    SuperscriptBox["rr", "3"]}], ")"}]}]], " ", 
                SuperscriptBox["x1", "2"]}], "-", 
               RowBox[{
                SqrtBox[
                 RowBox[{
                  SuperscriptBox["rr", "9"], " ", 
                  RowBox[{"(", 
                   RowBox[{"mu", "+", 
                    SuperscriptBox["rr", "3"]}], ")"}]}]], " ", 
                SuperscriptBox["x2", "2"]}], "+", 
               RowBox[{
                SuperscriptBox["rr", "6"], " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"2", " ", 
                   SuperscriptBox["tt", "2"]}], "+", 
                  SuperscriptBox["x1", "2"], "+", 
                  SuperscriptBox["x2", "2"]}], ")"}]}]}], ")"}]}], "+", 
            RowBox[{"mu", " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{
                RowBox[{"-", "7"}], " ", "rr"}], "+", 
               SqrtBox[
                FractionBox[
                 RowBox[{"mu", "+", 
                  SuperscriptBox["rr", "3"]}], "rr"]], "+", 
               RowBox[{"5", " ", 
                SqrtBox[
                 RowBox[{
                  SuperscriptBox["rr", "3"], " ", 
                  RowBox[{"(", 
                   RowBox[{"mu", "+", 
                    SuperscriptBox["rr", "3"]}], ")"}]}]], " ", 
                SuperscriptBox["tt", "2"]}], "+", 
               RowBox[{
                SqrtBox[
                 RowBox[{
                  SuperscriptBox["rr", "3"], " ", 
                  RowBox[{"(", 
                   RowBox[{"mu", "+", 
                    SuperscriptBox["rr", "3"]}], ")"}]}]], " ", 
                SuperscriptBox["x1", "2"]}], "+", 
               RowBox[{
                SqrtBox[
                 RowBox[{
                  SuperscriptBox["rr", "3"], " ", 
                  RowBox[{"(", 
                   RowBox[{"mu", "+", 
                    SuperscriptBox["rr", "3"]}], ")"}]}]], " ", 
                SuperscriptBox["x2", "2"]}], "+", 
               RowBox[{
                SuperscriptBox["rr", "3"], " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"13", " ", 
                   SuperscriptBox["tt", "2"]}], "+", 
                  RowBox[{"5", " ", 
                   RowBox[{"(", 
                    RowBox[{
                    SuperscriptBox["x1", "2"], "+", 
                    SuperscriptBox["x2", "2"]}], ")"}]}]}], ")"}]}]}], 
              ")"}]}]}], ")"}]}]}], "+", 
        RowBox[{
         FractionBox["1", 
          RowBox[{"32", " ", 
           SuperscriptBox["rr", 
            RowBox[{"5", "/", "2"}]], " ", 
           RowBox[{"(", 
            RowBox[{"mu", "+", 
             SuperscriptBox["rr", "3"]}], ")"}]}]], 
         RowBox[{
         "ARsigma1", " ", "AZeps", " ", "BRsigma0", " ", "BZeta", " ", "enne",
           " ", "lambda", " ", "tt", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"8", " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", 
                SuperscriptBox["rr", "4"]}], "+", 
               SqrtBox[
                RowBox[{
                 SuperscriptBox["rr", "5"], " ", 
                 RowBox[{"(", 
                  RowBox[{"mu", "+", 
                   SuperscriptBox["rr", "3"]}], ")"}]}]], "-", 
               RowBox[{
                SqrtBox[
                 RowBox[{
                  SuperscriptBox["rr", "9"], " ", 
                  RowBox[{"(", 
                   RowBox[{"mu", "+", 
                    SuperscriptBox["rr", "3"]}], ")"}]}]], " ", 
                SuperscriptBox["tt", "2"]}], "-", 
               RowBox[{"2", " ", 
                SqrtBox[
                 RowBox[{
                  SuperscriptBox["rr", "9"], " ", 
                  RowBox[{"(", 
                   RowBox[{"mu", "+", 
                    SuperscriptBox["rr", "3"]}], ")"}]}]], " ", 
                SuperscriptBox["x1", "2"]}], "-", 
               RowBox[{"2", " ", 
                SqrtBox[
                 RowBox[{
                  SuperscriptBox["rr", "9"], " ", 
                  RowBox[{"(", 
                   RowBox[{"mu", "+", 
                    SuperscriptBox["rr", "3"]}], ")"}]}]], " ", 
                SuperscriptBox["x2", "2"]}], "+", 
               RowBox[{
                SuperscriptBox["rr", "6"], " ", 
                RowBox[{"(", 
                 RowBox[{
                  SuperscriptBox["tt", "2"], "+", 
                  RowBox[{"2", " ", 
                   RowBox[{"(", 
                    RowBox[{
                    SuperscriptBox["x1", "2"], "+", 
                    SuperscriptBox["x2", "2"]}], ")"}]}]}], ")"}]}]}], 
              ")"}]}], "+", 
            RowBox[{"mu", " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{
                RowBox[{"-", "7"}], " ", "rr"}], "+", 
               SqrtBox[
                FractionBox[
                 RowBox[{"mu", "+", 
                  SuperscriptBox["rr", "3"]}], "rr"]], "+", 
               RowBox[{
                SqrtBox[
                 RowBox[{
                  SuperscriptBox["rr", "3"], " ", 
                  RowBox[{"(", 
                   RowBox[{"mu", "+", 
                    SuperscriptBox["rr", "3"]}], ")"}]}]], " ", 
                SuperscriptBox["tt", "2"]}], "+", 
               RowBox[{"5", " ", 
                SqrtBox[
                 RowBox[{
                  SuperscriptBox["rr", "3"], " ", 
                  RowBox[{"(", 
                   RowBox[{"mu", "+", 
                    SuperscriptBox["rr", "3"]}], ")"}]}]], " ", 
                SuperscriptBox["x1", "2"]}], "+", 
               RowBox[{"5", " ", 
                SqrtBox[
                 RowBox[{
                  SuperscriptBox["rr", "3"], " ", 
                  RowBox[{"(", 
                   RowBox[{"mu", "+", 
                    SuperscriptBox["rr", "3"]}], ")"}]}]], " ", 
                SuperscriptBox["x2", "2"]}], "+", 
               RowBox[{
                SuperscriptBox["rr", "3"], " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"5", " ", 
                   SuperscriptBox["tt", "2"]}], "+", 
                  RowBox[{"13", " ", 
                   RowBox[{"(", 
                    RowBox[{
                    SuperscriptBox["x1", "2"], "+", 
                    SuperscriptBox["x2", "2"]}], ")"}]}]}], ")"}]}]}], 
              ")"}]}]}], ")"}]}]}]}], ",", 
       RowBox[{
        RowBox[{
         FractionBox["1", "2"], " ", "ARsigma0", " ", "AZeps", " ", 
         "BRsigma0", " ", "BZeta", " ", "enne", " ", "lambda", " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", 
            SuperscriptBox["rr", 
             RowBox[{"3", "/", "2"}]]}], "+", 
           SqrtBox[
            RowBox[{"mu", "+", 
             SuperscriptBox["rr", "3"]}]]}], ")"}], " ", "tt", " ", "x1"}], 
        "+", 
        RowBox[{
         FractionBox["1", 
          RowBox[{"8", " ", 
           SuperscriptBox["rr", 
            RowBox[{"3", "/", "2"}]]}]], 
         RowBox[{
         "ARsigma0", " ", "AZeps", " ", "BRsigma2", " ", "BZeta", " ", "Ka2", 
          " ", "lambda", " ", 
          RowBox[{"(", 
           RowBox[{"mu", "+", 
            RowBox[{"2", " ", 
             SuperscriptBox["rr", "3"]}], "-", 
            RowBox[{"2", " ", 
             SqrtBox[
              RowBox[{
               SuperscriptBox["rr", "3"], " ", 
               RowBox[{"(", 
                RowBox[{"mu", "+", 
                 SuperscriptBox["rr", "3"]}], ")"}]}]]}]}], ")"}], " ", "tt", 
          " ", "x1"}]}], "+", 
        RowBox[{
         FractionBox["1", 
          RowBox[{"16", " ", 
           SuperscriptBox["rr", 
            RowBox[{"3", "/", "2"}]]}]], 
         RowBox[{
         "ARsigma1", " ", "AZeps", " ", "BRsigma3", " ", "BZeta", " ", "Ka3", 
          " ", "lambda", " ", 
          RowBox[{"(", 
           RowBox[{"mu", "+", 
            RowBox[{"2", " ", 
             SuperscriptBox["rr", "3"]}], "-", 
            RowBox[{"2", " ", 
             SqrtBox[
              RowBox[{
               SuperscriptBox["rr", "3"], " ", 
               RowBox[{"(", 
                RowBox[{"mu", "+", 
                 SuperscriptBox["rr", "3"]}], ")"}]}]]}]}], ")"}], " ", "tt", 
          " ", "x1"}]}], "-", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{
          "ARsigma1", " ", "AZeps", " ", "BRsigma2", " ", "BZeta", " ", "Ka2",
            " ", "lambda", " ", 
           RowBox[{"(", 
            RowBox[{
             SuperscriptBox["mu", "2"], "+", 
             RowBox[{"9", " ", "mu", " ", 
              SuperscriptBox["rr", "3"]}], "+", 
             RowBox[{"8", " ", 
              SuperscriptBox["rr", "6"]}], "-", 
             RowBox[{"9", " ", "mu", " ", 
              SqrtBox[
               RowBox[{
                SuperscriptBox["rr", "3"], " ", 
                RowBox[{"(", 
                 RowBox[{"mu", "+", 
                  SuperscriptBox["rr", "3"]}], ")"}]}]]}], "-", 
             RowBox[{"8", " ", 
              SqrtBox[
               RowBox[{
                SuperscriptBox["rr", "9"], " ", 
                RowBox[{"(", 
                 RowBox[{"mu", "+", 
                  SuperscriptBox["rr", "3"]}], ")"}]}]]}]}], ")"}], " ", "tt",
            " ", "x1"}], ")"}], "/", 
         RowBox[{"(", 
          RowBox[{"32", " ", 
           SuperscriptBox["rr", 
            RowBox[{"3", "/", "2"}]], " ", 
           RowBox[{"(", 
            RowBox[{"mu", "+", 
             SuperscriptBox["rr", "3"]}], ")"}]}], ")"}]}], "+", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{
          "ARsigma1", " ", "AZeps", " ", "BRsigma0", " ", "BZeta", " ", 
           "enne", " ", "lambda", " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"3", " ", 
              SuperscriptBox["mu", "2"]}], "+", 
             RowBox[{"11", " ", "mu", " ", 
              SuperscriptBox["rr", "3"]}], "+", 
             RowBox[{"8", " ", 
              SuperscriptBox["rr", "6"]}], "-", 
             RowBox[{"7", " ", "mu", " ", 
              SqrtBox[
               RowBox[{
                SuperscriptBox["rr", "3"], " ", 
                RowBox[{"(", 
                 RowBox[{"mu", "+", 
                  SuperscriptBox["rr", "3"]}], ")"}]}]]}], "-", 
             RowBox[{"8", " ", 
              SqrtBox[
               RowBox[{
                SuperscriptBox["rr", "9"], " ", 
                RowBox[{"(", 
                 RowBox[{"mu", "+", 
                  SuperscriptBox["rr", "3"]}], ")"}]}]]}]}], ")"}], " ", "tt",
            " ", "x1"}], ")"}], "/", 
         RowBox[{"(", 
          RowBox[{"16", " ", 
           SuperscriptBox["rr", 
            RowBox[{"3", "/", "2"}]], " ", 
           RowBox[{"(", 
            RowBox[{"mu", "+", 
             SuperscriptBox["rr", "3"]}], ")"}]}], ")"}]}], "+", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{
          "ARsigma0", " ", "AZeps", " ", "BRsigma1", " ", "BZeta", " ", "Ka1",
            " ", "lambda", " ", 
           RowBox[{"(", 
            RowBox[{
             SuperscriptBox["mu", "2"], "-", 
             RowBox[{"19", " ", "mu", " ", 
              SuperscriptBox["rr", "3"]}], "-", 
             RowBox[{"20", " ", 
              SuperscriptBox["rr", "6"]}], "+", 
             RowBox[{"17", " ", "mu", " ", 
              SqrtBox[
               RowBox[{
                SuperscriptBox["rr", "3"], " ", 
                RowBox[{"(", 
                 RowBox[{"mu", "+", 
                  SuperscriptBox["rr", "3"]}], ")"}]}]]}], "+", 
             RowBox[{"20", " ", 
              SqrtBox[
               RowBox[{
                SuperscriptBox["rr", "9"], " ", 
                RowBox[{"(", 
                 RowBox[{"mu", "+", 
                  SuperscriptBox["rr", "3"]}], ")"}]}]]}]}], ")"}], " ", "tt",
            " ", "x1"}], ")"}], "/", 
         RowBox[{"(", 
          RowBox[{"32", " ", 
           SuperscriptBox["rr", 
            RowBox[{"3", "/", "2"}]], " ", 
           RowBox[{"(", 
            RowBox[{"mu", "+", 
             SuperscriptBox["rr", "3"]}], ")"}]}], ")"}]}], "-", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{
          "ARsigma1", " ", "AZeps", " ", "BRsigma1", " ", "BZeta", " ", "Ka1",
            " ", "lambda", " ", 
           RowBox[{"(", 
            RowBox[{
             SuperscriptBox["mu", "2"], "-", 
             RowBox[{"4", " ", 
              SuperscriptBox["rr", "6"]}], "+", 
             RowBox[{"4", " ", 
              SqrtBox[
               RowBox[{
                SuperscriptBox["rr", "9"], " ", 
                RowBox[{"(", 
                 RowBox[{"mu", "+", 
                  SuperscriptBox["rr", "3"]}], ")"}]}]]}], "+", 
             RowBox[{"3", " ", "mu", " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", 
                 SuperscriptBox["rr", "3"]}], "+", 
                SqrtBox[
                 RowBox[{
                  SuperscriptBox["rr", "3"], " ", 
                  RowBox[{"(", 
                   RowBox[{"mu", "+", 
                    SuperscriptBox["rr", "3"]}], ")"}]}]]}], ")"}]}]}], ")"}],
            " ", "tt", " ", "x1"}], ")"}], "/", 
         RowBox[{"(", 
          RowBox[{"16", " ", 
           SuperscriptBox["rr", 
            RowBox[{"3", "/", "2"}]], " ", 
           RowBox[{"(", 
            RowBox[{"mu", "+", 
             SuperscriptBox["rr", "3"]}], ")"}]}], ")"}]}], "-", 
        RowBox[{
         FractionBox["1", 
          RowBox[{"32", " ", 
           SqrtBox["rr"], " ", 
           RowBox[{"(", 
            RowBox[{"mu", "+", 
             SuperscriptBox["rr", "3"]}], ")"}]}]], 
         RowBox[{
         "ARsigma3", " ", "AZeps", " ", "BRsigma0", " ", "BZeta", " ", "Ka1", 
          " ", "lambda", " ", "tt", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{
             RowBox[{"-", "8"}], " ", 
             SuperscriptBox["rr", "4"]}], "+", 
            RowBox[{"8", " ", 
             SqrtBox[
              RowBox[{
               SuperscriptBox["rr", "5"], " ", 
               RowBox[{"(", 
                RowBox[{"mu", "+", 
                 SuperscriptBox["rr", "3"]}], ")"}]}]]}], "+", 
            RowBox[{
             SuperscriptBox["mu", "2"], " ", 
             SuperscriptBox["x1", "2"]}], "-", 
            RowBox[{"4", " ", 
             SuperscriptBox["rr", "6"], " ", 
             SuperscriptBox["x1", "2"]}], "+", 
            RowBox[{"4", " ", 
             SqrtBox[
              RowBox[{
               SuperscriptBox["rr", "9"], " ", 
               RowBox[{"(", 
                RowBox[{"mu", "+", 
                 SuperscriptBox["rr", "3"]}], ")"}]}]], " ", 
             SuperscriptBox["x1", "2"]}], "+", 
            RowBox[{"mu", " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{
                RowBox[{"-", "8"}], " ", "rr"}], "+", 
               RowBox[{"8", " ", 
                SqrtBox[
                 FractionBox[
                  RowBox[{"mu", "+", 
                   SuperscriptBox["rr", "3"]}], "rr"]]}], "-", 
               RowBox[{"3", " ", 
                SuperscriptBox["rr", "3"], " ", 
                SuperscriptBox["x1", "2"]}], "+", 
               RowBox[{
                SqrtBox[
                 RowBox[{
                  SuperscriptBox["rr", "3"], " ", 
                  RowBox[{"(", 
                   RowBox[{"mu", "+", 
                    SuperscriptBox["rr", "3"]}], ")"}]}]], " ", 
                SuperscriptBox["x1", "2"]}]}], ")"}]}]}], ")"}]}]}], "-", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{
          "ARsigma3", " ", "AZeps", " ", "BRsigma0", " ", "BZeta", " ", 
           "Imag", " ", "Ka3", " ", "lambda", " ", 
           RowBox[{"(", 
            RowBox[{
             SuperscriptBox["mu", "2"], "-", 
             RowBox[{"4", " ", 
              SuperscriptBox["rr", "6"]}], "+", 
             RowBox[{"4", " ", 
              SqrtBox[
               RowBox[{
                SuperscriptBox["rr", "9"], " ", 
                RowBox[{"(", 
                 RowBox[{"mu", "+", 
                  SuperscriptBox["rr", "3"]}], ")"}]}]]}], "+", 
             RowBox[{"mu", " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{
                 RowBox[{"-", "3"}], " ", 
                 SuperscriptBox["rr", "3"]}], "+", 
                SqrtBox[
                 RowBox[{
                  SuperscriptBox["rr", "3"], " ", 
                  RowBox[{"(", 
                   RowBox[{"mu", "+", 
                    SuperscriptBox["rr", "3"]}], ")"}]}]]}], ")"}]}]}], ")"}],
            " ", "x2"}], ")"}], "/", 
         RowBox[{"(", 
          RowBox[{"32", " ", 
           SuperscriptBox["rr", 
            RowBox[{"5", "/", "2"}]], " ", 
           RowBox[{"(", 
            RowBox[{"mu", "+", 
             SuperscriptBox["rr", "3"]}], ")"}]}], ")"}]}], "+", 
        FractionBox[
         RowBox[{
         "ARsigma0", " ", "AZeps", " ", "BRsigma3", " ", "BZeta", " ", "enne",
           " ", "Imag", " ", "lambda", " ", "mu", " ", "tt", " ", "x2"}], 
         RowBox[{"4", " ", 
          SuperscriptBox["rr", 
           RowBox[{"3", "/", "2"}]]}]], "-", 
        RowBox[{
         FractionBox["1", 
          RowBox[{"8", " ", 
           SuperscriptBox["rr", 
            RowBox[{"3", "/", "2"}]]}]], 
         RowBox[{
         "ARsigma0", " ", "AZeps", " ", "BRsigma2", " ", "BZeta", " ", "Ka1", 
          " ", "lambda", " ", 
          RowBox[{"(", 
           RowBox[{"mu", "+", 
            RowBox[{"4", " ", 
             SuperscriptBox["rr", "3"]}], "-", 
            RowBox[{"4", " ", 
             SqrtBox[
              RowBox[{
               SuperscriptBox["rr", "3"], " ", 
               RowBox[{"(", 
                RowBox[{"mu", "+", 
                 SuperscriptBox["rr", "3"]}], ")"}]}]]}]}], ")"}], " ", "tt", 
          " ", "x2"}]}], "+", 
        RowBox[{
         FractionBox["1", 
          RowBox[{"16", " ", 
           SuperscriptBox["rr", 
            RowBox[{"3", "/", "2"}]]}]], 
         RowBox[{
         "ARsigma1", " ", "AZeps", " ", "BRsigma0", " ", "BZeta", " ", "Imag",
           " ", "Ka3", " ", "lambda", " ", 
          RowBox[{"(", 
           RowBox[{"mu", "+", 
            RowBox[{"2", " ", 
             SuperscriptBox["rr", "3"]}], "-", 
            RowBox[{"2", " ", 
             SqrtBox[
              RowBox[{
               SuperscriptBox["rr", "3"], " ", 
               RowBox[{"(", 
                RowBox[{"mu", "+", 
                 SuperscriptBox["rr", "3"]}], ")"}]}]]}]}], ")"}], " ", "tt", 
          " ", "x2"}]}], "+", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{
          "ARsigma1", " ", "AZeps", " ", "BRsigma1", " ", "BZeta", " ", "Ka2",
            " ", "lambda", " ", 
           RowBox[{"(", 
            RowBox[{
             SuperscriptBox["mu", "2"], "+", 
             RowBox[{"9", " ", "mu", " ", 
              SuperscriptBox["rr", "3"]}], "+", 
             RowBox[{"8", " ", 
              SuperscriptBox["rr", "6"]}], "-", 
             RowBox[{"9", " ", "mu", " ", 
              SqrtBox[
               RowBox[{
                SuperscriptBox["rr", "3"], " ", 
                RowBox[{"(", 
                 RowBox[{"mu", "+", 
                  SuperscriptBox["rr", "3"]}], ")"}]}]]}], "-", 
             RowBox[{"8", " ", 
              SqrtBox[
               RowBox[{
                SuperscriptBox["rr", "9"], " ", 
                RowBox[{"(", 
                 RowBox[{"mu", "+", 
                  SuperscriptBox["rr", "3"]}], ")"}]}]]}]}], ")"}], " ", "tt",
            " ", "x2"}], ")"}], "/", 
         RowBox[{"(", 
          RowBox[{"32", " ", 
           SuperscriptBox["rr", 
            RowBox[{"3", "/", "2"}]], " ", 
           RowBox[{"(", 
            RowBox[{"mu", "+", 
             SuperscriptBox["rr", "3"]}], ")"}]}], ")"}]}], "+", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{
          "ARsigma1", " ", "AZeps", " ", "BRsigma3", " ", "BZeta", " ", 
           "enne", " ", "Imag", " ", "lambda", " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"3", " ", 
              SuperscriptBox["mu", "2"]}], "-", 
             RowBox[{"mu", " ", 
              SuperscriptBox["rr", "3"]}], "-", 
             RowBox[{"4", " ", 
              SuperscriptBox["rr", "6"]}], "+", 
             RowBox[{"3", " ", "mu", " ", 
              SqrtBox[
               RowBox[{
                SuperscriptBox["rr", "3"], " ", 
                RowBox[{"(", 
                 RowBox[{"mu", "+", 
                  SuperscriptBox["rr", "3"]}], ")"}]}]]}], "+", 
             RowBox[{"4", " ", 
              SqrtBox[
               RowBox[{
                SuperscriptBox["rr", "9"], " ", 
                RowBox[{"(", 
                 RowBox[{"mu", "+", 
                  SuperscriptBox["rr", "3"]}], ")"}]}]]}]}], ")"}], " ", "tt",
            " ", "x2"}], ")"}], "/", 
         RowBox[{"(", 
          RowBox[{"32", " ", 
           SuperscriptBox["rr", 
            RowBox[{"3", "/", "2"}]], " ", 
           RowBox[{"(", 
            RowBox[{"mu", "+", 
             SuperscriptBox["rr", "3"]}], ")"}]}], ")"}]}], "+", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{
          "ARsigma0", " ", "AZeps", " ", "BRsigma1", " ", "BZeta", " ", "Ka2",
            " ", "lambda", " ", 
           RowBox[{"(", 
            RowBox[{
             SuperscriptBox["mu", "2"], "-", 
             RowBox[{"11", " ", "mu", " ", 
              SuperscriptBox["rr", "3"]}], "-", 
             RowBox[{"12", " ", 
              SuperscriptBox["rr", "6"]}], "+", 
             RowBox[{"9", " ", "mu", " ", 
              SqrtBox[
               RowBox[{
                SuperscriptBox["rr", "3"], " ", 
                RowBox[{"(", 
                 RowBox[{"mu", "+", 
                  SuperscriptBox["rr", "3"]}], ")"}]}]]}], "+", 
             RowBox[{"12", " ", 
              SqrtBox[
               RowBox[{
                SuperscriptBox["rr", "9"], " ", 
                RowBox[{"(", 
                 RowBox[{"mu", "+", 
                  SuperscriptBox["rr", "3"]}], ")"}]}]]}]}], ")"}], " ", "tt",
            " ", "x2"}], ")"}], "/", 
         RowBox[{"(", 
          RowBox[{"32", " ", 
           SuperscriptBox["rr", 
            RowBox[{"3", "/", "2"}]], " ", 
           RowBox[{"(", 
            RowBox[{"mu", "+", 
             SuperscriptBox["rr", "3"]}], ")"}]}], ")"}]}], "+", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{
          "ARsigma0", " ", "AZeps", " ", "BRsigma0", " ", "BZeta", " ", 
           "Imag", " ", "Ka3", " ", "lambda", " ", 
           RowBox[{"(", 
            RowBox[{
             SuperscriptBox["mu", "2"], "-", 
             RowBox[{"4", " ", 
              SuperscriptBox["rr", "6"]}], "+", 
             RowBox[{"4", " ", 
              SqrtBox[
               RowBox[{
                SuperscriptBox["rr", "9"], " ", 
                RowBox[{"(", 
                 RowBox[{"mu", "+", 
                  SuperscriptBox["rr", "3"]}], ")"}]}]]}], "+", 
             RowBox[{"mu", " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{
                 RowBox[{"-", "3"}], " ", 
                 SuperscriptBox["rr", "3"]}], "+", 
                SqrtBox[
                 RowBox[{
                  SuperscriptBox["rr", "3"], " ", 
                  RowBox[{"(", 
                   RowBox[{"mu", "+", 
                    SuperscriptBox["rr", "3"]}], ")"}]}]]}], ")"}]}]}], ")"}],
            " ", "tt", " ", "x2"}], ")"}], "/", 
         RowBox[{"(", 
          RowBox[{"32", " ", 
           SuperscriptBox["rr", 
            RowBox[{"3", "/", "2"}]], " ", 
           RowBox[{"(", 
            RowBox[{"mu", "+", 
             SuperscriptBox["rr", "3"]}], ")"}]}], ")"}]}], "-", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{
          "ARsigma1", " ", "AZeps", " ", "BRsigma2", " ", "BZeta", " ", "Ka1",
            " ", "lambda", " ", 
           RowBox[{"(", 
            RowBox[{
             SuperscriptBox["mu", "2"], "-", 
             RowBox[{"4", " ", 
              SuperscriptBox["rr", "6"]}], "+", 
             RowBox[{"4", " ", 
              SqrtBox[
               RowBox[{
                SuperscriptBox["rr", "9"], " ", 
                RowBox[{"(", 
                 RowBox[{"mu", "+", 
                  SuperscriptBox["rr", "3"]}], ")"}]}]]}], "+", 
             RowBox[{"3", " ", "mu", " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", 
                 SuperscriptBox["rr", "3"]}], "+", 
                SqrtBox[
                 RowBox[{
                  SuperscriptBox["rr", "3"], " ", 
                  RowBox[{"(", 
                   RowBox[{"mu", "+", 
                    SuperscriptBox["rr", "3"]}], ")"}]}]]}], ")"}]}]}], ")"}],
            " ", "tt", " ", "x2"}], ")"}], "/", 
         RowBox[{"(", 
          RowBox[{"16", " ", 
           SuperscriptBox["rr", 
            RowBox[{"3", "/", "2"}]], " ", 
           RowBox[{"(", 
            RowBox[{"mu", "+", 
             SuperscriptBox["rr", "3"]}], ")"}]}], ")"}]}], "+", 
        FractionBox[
         RowBox[{
         "ARsigma0", " ", "AZeps", " ", "BRsigma0", " ", "BZeta", " ", "Ka2", 
          " ", "lambda", " ", "mu", " ", "x1", " ", "x2"}], 
         RowBox[{"8", " ", 
          SuperscriptBox["rr", 
           RowBox[{"3", "/", "2"}]]}]], "+", 
        RowBox[{
         FractionBox["1", "4"], " ", "ARsigma0", " ", "AZeps", " ", 
         "BRsigma2", " ", "BZeta", " ", "enne", " ", "lambda", " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", 
            SuperscriptBox["rr", 
             RowBox[{"3", "/", "2"}]]}], "+", 
           SqrtBox[
            RowBox[{"mu", "+", 
             SuperscriptBox["rr", "3"]}]]}], ")"}], " ", "x1", " ", "x2"}], 
        "+", 
        RowBox[{
         FractionBox["1", 
          RowBox[{"8", " ", 
           SuperscriptBox["rr", 
            RowBox[{"3", "/", "2"}]]}]], 
         RowBox[{
         "ARsigma0", " ", "AZeps", " ", "BRsigma3", " ", "BZeta", " ", "Imag",
           " ", "Ka1", " ", "lambda", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"3", " ", "mu"}], "+", 
            RowBox[{"2", " ", 
             SuperscriptBox["rr", "3"]}], "-", 
            RowBox[{"2", " ", 
             SqrtBox[
              RowBox[{
               SuperscriptBox["rr", "3"], " ", 
               RowBox[{"(", 
                RowBox[{"mu", "+", 
                 SuperscriptBox["rr", "3"]}], ")"}]}]]}]}], ")"}], " ", "x1", 
          " ", "x2"}]}], "+", 
        RowBox[{
         FractionBox["1", 
          RowBox[{"4", " ", 
           SuperscriptBox["rr", 
            RowBox[{"3", "/", "2"}]]}]], 
         RowBox[{
         "ARsigma1", " ", "AZeps", " ", "BRsigma0", " ", "BZeta", " ", "Ka2", 
          " ", "lambda", " ", 
          RowBox[{"(", 
           RowBox[{"mu", "+", 
            SuperscriptBox["rr", "3"], "-", 
            SqrtBox[
             RowBox[{
              SuperscriptBox["rr", "3"], " ", 
              RowBox[{"(", 
               RowBox[{"mu", "+", 
                SuperscriptBox["rr", "3"]}], ")"}]}]]}], ")"}], " ", "x1", 
          " ", "x2"}]}], "-", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{
          "3", " ", "ARsigma1", " ", "AZeps", " ", "BRsigma2", " ", "BZeta", 
           " ", "enne", " ", "lambda", " ", "mu", " ", 
           RowBox[{"(", 
            RowBox[{"mu", "+", 
             SuperscriptBox["rr", "3"], "-", 
             SqrtBox[
              RowBox[{
               SuperscriptBox["rr", "3"], " ", 
               RowBox[{"(", 
                RowBox[{"mu", "+", 
                 SuperscriptBox["rr", "3"]}], ")"}]}]]}], ")"}], " ", "x1", 
           " ", "x2"}], ")"}], "/", 
         RowBox[{"(", 
          RowBox[{"32", " ", 
           SuperscriptBox["rr", 
            RowBox[{"3", "/", "2"}]], " ", 
           RowBox[{"(", 
            RowBox[{"mu", "+", 
             SuperscriptBox["rr", "3"]}], ")"}]}], ")"}]}], "+", 
        RowBox[{
         FractionBox["1", 
          RowBox[{"16", " ", 
           SuperscriptBox["rr", 
            RowBox[{"3", "/", "2"}]]}]], 
         RowBox[{
         "ARsigma1", " ", "AZeps", " ", "BRsigma3", " ", "BZeta", " ", "Imag",
           " ", "Ka1", " ", "lambda", " ", 
          RowBox[{"(", 
           RowBox[{"mu", "-", 
            RowBox[{"6", " ", 
             SuperscriptBox["rr", "3"]}], "+", 
            RowBox[{"6", " ", 
             SqrtBox[
              RowBox[{
               SuperscriptBox["rr", "3"], " ", 
               RowBox[{"(", 
                RowBox[{"mu", "+", 
                 SuperscriptBox["rr", "3"]}], ")"}]}]]}]}], ")"}], " ", "x1", 
          " ", "x2"}]}], "+", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{
          "ARsigma0", " ", "AZeps", " ", "BRsigma1", " ", "BZeta", " ", 
           "Imag", " ", "Ka3", " ", "lambda", " ", 
           RowBox[{"(", 
            RowBox[{
             SuperscriptBox["mu", "2"], "-", 
             RowBox[{"4", " ", 
              SuperscriptBox["rr", "6"]}], "+", 
             RowBox[{"4", " ", 
              SqrtBox[
               RowBox[{
                SuperscriptBox["rr", "9"], " ", 
                RowBox[{"(", 
                 RowBox[{"mu", "+", 
                  SuperscriptBox["rr", "3"]}], ")"}]}]]}], "+", 
             RowBox[{"mu", " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{
                 RowBox[{"-", "3"}], " ", 
                 SuperscriptBox["rr", "3"]}], "+", 
                SqrtBox[
                 RowBox[{
                  SuperscriptBox["rr", "3"], " ", 
                  RowBox[{"(", 
                   RowBox[{"mu", "+", 
                    SuperscriptBox["rr", "3"]}], ")"}]}]]}], ")"}]}]}], ")"}],
            " ", "x1", " ", "x2"}], ")"}], "/", 
         RowBox[{"(", 
          RowBox[{"32", " ", 
           SuperscriptBox["rr", 
            RowBox[{"3", "/", "2"}]], " ", 
           RowBox[{"(", 
            RowBox[{"mu", "+", 
             SuperscriptBox["rr", "3"]}], ")"}]}], ")"}]}], "+", 
        RowBox[{
         FractionBox["3", "4"], " ", "ARsigma2i", " ", "AZeps", " ", 
         "BRsigma0", " ", "BZeta", " ", "Ka2", " ", "lambda", " ", 
         SuperscriptBox["rr", 
          RowBox[{"3", "/", "2"}]], " ", 
         RowBox[{"(", 
          RowBox[{"rr", "-", 
           SqrtBox[
            FractionBox[
             RowBox[{"mu", "+", 
              SuperscriptBox["rr", "3"]}], "rr"]]}], ")"}], " ", "tt", " ", 
         "x1", " ", "x2"}], "+", 
        RowBox[{
         FractionBox["1", 
          RowBox[{"16", " ", 
           SqrtBox["rr"]}]], 
         RowBox[{
         "ARsigma2i", " ", "AZeps", " ", "BRsigma3", " ", "BZeta", " ", 
          "Imag", " ", "Ka1", " ", "lambda", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{
             RowBox[{"-", "3"}], " ", "mu"}], "+", 
            RowBox[{"2", " ", 
             SuperscriptBox["rr", "3"]}], "-", 
            RowBox[{"2", " ", 
             SqrtBox[
              RowBox[{
               SuperscriptBox["rr", "3"], " ", 
               RowBox[{"(", 
                RowBox[{"mu", "+", 
                 SuperscriptBox["rr", "3"]}], ")"}]}]]}]}], ")"}], " ", "tt", 
          " ", "x1", " ", "x2"}]}], "+", 
        RowBox[{
         FractionBox["1", 
          RowBox[{"4", " ", 
           SqrtBox["rr"]}]], 
         RowBox[{
         "ARsigma3", " ", "AZeps", " ", "BRsigma2", " ", "BZeta", " ", "enne",
           " ", "lambda", " ", 
          RowBox[{"(", 
           RowBox[{"mu", "+", 
            SuperscriptBox["rr", "3"], "-", 
            SqrtBox[
             RowBox[{
              SuperscriptBox["rr", "3"], " ", 
              RowBox[{"(", 
               RowBox[{"mu", "+", 
                SuperscriptBox["rr", "3"]}], ")"}]}]]}], ")"}], " ", "tt", 
          " ", "x1", " ", "x2"}]}], "-", 
        RowBox[{
         FractionBox["1", 
          RowBox[{"32", " ", 
           SqrtBox["rr"], " ", 
           RowBox[{"(", 
            RowBox[{"mu", "+", 
             SuperscriptBox["rr", "3"]}], ")"}]}]], 
         RowBox[{
         "ARsigma3", " ", "AZeps", " ", "BRsigma3", " ", "BZeta", " ", "Imag",
           " ", "Ka1", " ", "lambda", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"9", " ", 
             SuperscriptBox["mu", "2"]}], "+", 
            RowBox[{"13", " ", "mu", " ", 
             SuperscriptBox["rr", "3"]}], "+", 
            RowBox[{"4", " ", 
             SuperscriptBox["rr", "6"]}], "-", 
            RowBox[{"7", " ", "mu", " ", 
             SqrtBox[
              RowBox[{
               SuperscriptBox["rr", "3"], " ", 
               RowBox[{"(", 
                RowBox[{"mu", "+", 
                 SuperscriptBox["rr", "3"]}], ")"}]}]]}], "-", 
            RowBox[{"4", " ", 
             SqrtBox[
              RowBox[{
               SuperscriptBox["rr", "9"], " ", 
               RowBox[{"(", 
                RowBox[{"mu", "+", 
                 SuperscriptBox["rr", "3"]}], ")"}]}]]}]}], ")"}], " ", "tt", 
          " ", "x1", " ", "x2"}]}], "+", 
        RowBox[{
         FractionBox["1", 
          RowBox[{"16", " ", 
           SqrtBox["rr"]}]], 
         RowBox[{
         "ARsigma2i", " ", "AZeps", " ", "BRsigma2", " ", "BZeta", " ", 
          "enne", " ", "lambda", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"3", " ", "mu"}], "+", 
            RowBox[{"10", " ", 
             RowBox[{"(", 
              RowBox[{
               SuperscriptBox["rr", "3"], "-", 
               SqrtBox[
                RowBox[{
                 SuperscriptBox["rr", "3"], " ", 
                 RowBox[{"(", 
                  RowBox[{"mu", "+", 
                   SuperscriptBox["rr", "3"]}], ")"}]}]]}], ")"}]}]}], ")"}], 
          " ", "tt", " ", "x1", " ", "x2"}]}], "-", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{
          "ARsigma3", " ", "AZeps", " ", "BRsigma0", " ", "BZeta", " ", "Ka2",
            " ", "lambda", " ", 
           RowBox[{"(", 
            RowBox[{
             SuperscriptBox["mu", "2"], "-", 
             RowBox[{"4", " ", 
              SuperscriptBox["rr", "6"]}], "+", 
             RowBox[{"4", " ", 
              SqrtBox[
               RowBox[{
                SuperscriptBox["rr", "9"], " ", 
                RowBox[{"(", 
                 RowBox[{"mu", "+", 
                  SuperscriptBox["rr", "3"]}], ")"}]}]]}], "+", 
             RowBox[{"mu", " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{
                 RowBox[{"-", "3"}], " ", 
                 SuperscriptBox["rr", "3"]}], "+", 
                SqrtBox[
                 RowBox[{
                  SuperscriptBox["rr", "3"], " ", 
                  RowBox[{"(", 
                   RowBox[{"mu", "+", 
                    SuperscriptBox["rr", "3"]}], ")"}]}]]}], ")"}]}]}], ")"}],
            " ", "tt", " ", "x1", " ", "x2"}], ")"}], "/", 
         RowBox[{"(", 
          RowBox[{"32", " ", 
           SqrtBox["rr"], " ", 
           RowBox[{"(", 
            RowBox[{"mu", "+", 
             SuperscriptBox["rr", "3"]}], ")"}]}], ")"}]}], "+", 
        RowBox[{
         FractionBox["1", 
          RowBox[{"8", " ", 
           SuperscriptBox["rr", 
            RowBox[{"5", "/", "2"}]]}]], 
         RowBox[{
         "ARsigma3", " ", "AZeps", " ", "BRsigma2", " ", "BZeta", " ", "Ka1", 
          " ", "lambda", " ", 
          RowBox[{"(", 
           RowBox[{"mu", "+", 
            RowBox[{"2", " ", "mu", " ", 
             SuperscriptBox["rr", "2"], " ", 
             SuperscriptBox["x1", "2"]}], "+", 
            RowBox[{"2", " ", 
             RowBox[{"(", 
              RowBox[{
               SuperscriptBox["rr", "3"], "-", 
               SqrtBox[
                RowBox[{
                 SuperscriptBox["rr", "3"], " ", 
                 RowBox[{"(", 
                  RowBox[{"mu", "+", 
                   SuperscriptBox["rr", "3"]}], ")"}]}]], "+", 
               RowBox[{
                SuperscriptBox["rr", "5"], " ", 
                SuperscriptBox["x1", "2"]}], "-", 
               RowBox[{
                SqrtBox[
                 RowBox[{
                  SuperscriptBox["rr", "7"], " ", 
                  RowBox[{"(", 
                   RowBox[{"mu", "+", 
                    SuperscriptBox["rr", "3"]}], ")"}]}]], " ", 
                SuperscriptBox["x1", "2"]}]}], ")"}]}]}], ")"}], " ", 
          "x2"}]}], "+", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{
          "ARsigma0", " ", "AZeps", " ", "BRsigma2", " ", "BZeta", " ", 
           "Imag", " ", "Ka3", " ", "lambda", " ", 
           RowBox[{"(", 
            RowBox[{
             SuperscriptBox["mu", "2"], "-", 
             RowBox[{"4", " ", 
              SuperscriptBox["rr", "6"]}], "+", 
             RowBox[{"4", " ", 
              SqrtBox[
               RowBox[{
                SuperscriptBox["rr", "9"], " ", 
                RowBox[{"(", 
                 RowBox[{"mu", "+", 
                  SuperscriptBox["rr", "3"]}], ")"}]}]]}], "+", 
             RowBox[{"mu", " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{
                 RowBox[{"-", "3"}], " ", 
                 SuperscriptBox["rr", "3"]}], "+", 
                SqrtBox[
                 RowBox[{
                  SuperscriptBox["rr", "3"], " ", 
                  RowBox[{"(", 
                   RowBox[{"mu", "+", 
                    SuperscriptBox["rr", "3"]}], ")"}]}]]}], ")"}]}]}], ")"}],
            " ", 
           SuperscriptBox["x2", "2"]}], ")"}], "/", 
         RowBox[{"(", 
          RowBox[{"32", " ", 
           SuperscriptBox["rr", 
            RowBox[{"3", "/", "2"}]], " ", 
           RowBox[{"(", 
            RowBox[{"mu", "+", 
             SuperscriptBox["rr", "3"]}], ")"}]}], ")"}]}], "+", 
        RowBox[{
         FractionBox["1", 
          RowBox[{"32", " ", 
           SuperscriptBox["rr", 
            RowBox[{"5", "/", "2"}]]}]], 
         RowBox[{
         "ARsigma2i", " ", "AZeps", " ", "BRsigma2", " ", "BZeta", " ", 
          "Imag", " ", "Ka3", " ", "lambda", " ", 
          RowBox[{"(", 
           RowBox[{"mu", "+", 
            RowBox[{"2", " ", 
             SuperscriptBox["rr", "3"]}], "-", 
            RowBox[{"2", " ", 
             SqrtBox[
              RowBox[{
               SuperscriptBox["rr", "3"], " ", 
               RowBox[{"(", 
                RowBox[{"mu", "+", 
                 SuperscriptBox["rr", "3"]}], ")"}]}]]}]}], ")"}], " ", "tt", 
          " ", 
          RowBox[{"(", 
           RowBox[{"3", "+", 
            RowBox[{
             SuperscriptBox["rr", "2"], " ", 
             RowBox[{"(", 
              RowBox[{
               SuperscriptBox["tt", "2"], "-", 
               SuperscriptBox["x1", "2"], "-", 
               SuperscriptBox["x2", "2"]}], ")"}]}]}], ")"}]}]}], "+", 
        RowBox[{
         FractionBox["1", 
          RowBox[{"32", " ", 
           SuperscriptBox["rr", 
            RowBox[{"7", "/", "2"}]]}]], 
         RowBox[{
         "ARsigma1", " ", "AZeps", " ", "BRsigma2", " ", "BZeta", " ", "Imag",
           " ", "Ka3", " ", "lambda", " ", 
          RowBox[{"(", 
           RowBox[{"mu", "+", 
            RowBox[{"2", " ", 
             SuperscriptBox["rr", "3"]}], "-", 
            RowBox[{"2", " ", 
             SqrtBox[
              RowBox[{
               SuperscriptBox["rr", "3"], " ", 
               RowBox[{"(", 
                RowBox[{"mu", "+", 
                 SuperscriptBox["rr", "3"]}], ")"}]}]]}]}], ")"}], " ", 
          RowBox[{"(", 
           RowBox[{"1", "+", 
            RowBox[{
             SuperscriptBox["rr", "2"], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"3", " ", 
                SuperscriptBox["tt", "2"]}], "-", 
               SuperscriptBox["x1", "2"], "-", 
               SuperscriptBox["x2", "2"]}], ")"}]}]}], ")"}]}]}], "-", 
        RowBox[{
         FractionBox["1", 
          RowBox[{"32", " ", 
           SuperscriptBox["rr", 
            RowBox[{"5", "/", "2"}]]}]], 
         RowBox[{
         "ARsigma2i", " ", "AZeps", " ", "BRsigma3", " ", "BZeta", " ", "Ka3",
           " ", "lambda", " ", 
          RowBox[{"(", 
           RowBox[{"mu", "+", 
            RowBox[{"2", " ", 
             SuperscriptBox["rr", "3"]}], "-", 
            RowBox[{"2", " ", 
             SqrtBox[
              RowBox[{
               SuperscriptBox["rr", "3"], " ", 
               RowBox[{"(", 
                RowBox[{"mu", "+", 
                 SuperscriptBox["rr", "3"]}], ")"}]}]]}]}], ")"}], " ", "x1", 
          " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "1"}], "+", 
            RowBox[{
             SuperscriptBox["rr", "2"], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", 
                SuperscriptBox["tt", "2"]}], "+", 
               SuperscriptBox["x1", "2"], "+", 
               SuperscriptBox["x2", "2"]}], ")"}]}]}], ")"}]}]}], "-", 
        RowBox[{
         FractionBox["1", 
          RowBox[{"32", " ", 
           SuperscriptBox["rr", 
            RowBox[{"5", "/", "2"}]]}]], 
         RowBox[{
         "ARsigma2i", " ", "AZeps", " ", "BRsigma0", " ", "BZeta", " ", 
          "Imag", " ", "Ka3", " ", "lambda", " ", 
          RowBox[{"(", 
           RowBox[{"mu", "+", 
            RowBox[{"2", " ", 
             SuperscriptBox["rr", "3"]}], "-", 
            RowBox[{"2", " ", 
             SqrtBox[
              RowBox[{
               SuperscriptBox["rr", "3"], " ", 
               RowBox[{"(", 
                RowBox[{"mu", "+", 
                 SuperscriptBox["rr", "3"]}], ")"}]}]]}]}], ")"}], " ", "x2", 
          " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "1"}], "+", 
            RowBox[{
             SuperscriptBox["rr", "2"], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", 
                SuperscriptBox["tt", "2"]}], "+", 
               SuperscriptBox["x1", "2"], "+", 
               SuperscriptBox["x2", "2"]}], ")"}]}]}], ")"}]}]}], "+", 
        RowBox[{
         FractionBox["1", 
          RowBox[{"8", " ", 
           SuperscriptBox["rr", 
            RowBox[{"3", "/", "2"}]]}]], 
         RowBox[{
         "ARsigma0", " ", "AZeps", " ", "BRsigma0", " ", "BZeta", " ", "Ka1", 
          " ", "lambda", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"2", " ", 
             SqrtBox[
              RowBox[{
               SuperscriptBox["rr", "3"], " ", 
               RowBox[{"(", 
                RowBox[{"mu", "+", 
                 SuperscriptBox["rr", "3"]}], ")"}]}]], " ", 
             SuperscriptBox["tt", "2"]}], "+", 
            RowBox[{"2", " ", 
             SqrtBox[
              RowBox[{
               SuperscriptBox["rr", "3"], " ", 
               RowBox[{"(", 
                RowBox[{"mu", "+", 
                 SuperscriptBox["rr", "3"]}], ")"}]}]], " ", 
             SuperscriptBox["x1", "2"]}], "-", 
            RowBox[{"mu", " ", 
             SuperscriptBox["x2", "2"]}], "+", 
            RowBox[{"2", " ", 
             SqrtBox[
              RowBox[{
               SuperscriptBox["rr", "3"], " ", 
               RowBox[{"(", 
                RowBox[{"mu", "+", 
                 SuperscriptBox["rr", "3"]}], ")"}]}]], " ", 
             SuperscriptBox["x2", "2"]}], "-", 
            RowBox[{"2", " ", 
             SuperscriptBox["rr", "3"], " ", 
             RowBox[{"(", 
              RowBox[{
               SuperscriptBox["tt", "2"], "+", 
               SuperscriptBox["x1", "2"], "+", 
               SuperscriptBox["x2", "2"]}], ")"}]}]}], ")"}]}]}], "+", 
        RowBox[{
         FractionBox["1", 
          RowBox[{"32", " ", 
           SuperscriptBox["rr", 
            RowBox[{"5", "/", "2"}]], " ", 
           RowBox[{"(", 
            RowBox[{"mu", "+", 
             SuperscriptBox["rr", "3"]}], ")"}]}]], 
         RowBox[{
         "ARsigma3", " ", "AZeps", " ", "BRsigma3", " ", "BZeta", " ", "Imag",
           " ", "Ka2", " ", "lambda", " ", "tt", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"4", " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", 
                SuperscriptBox["rr", "6"]}], "+", 
               SqrtBox[
                RowBox[{
                 SuperscriptBox["rr", "9"], " ", 
                 RowBox[{"(", 
                  RowBox[{"mu", "+", 
                   SuperscriptBox["rr", "3"]}], ")"}]}]], "+", 
               RowBox[{
                SqrtBox[
                 RowBox[{
                  SuperscriptBox["rr", "13"], " ", 
                  RowBox[{"(", 
                   RowBox[{"mu", "+", 
                    SuperscriptBox["rr", "3"]}], ")"}]}]], " ", 
                SuperscriptBox["tt", "2"]}], "-", 
               RowBox[{
                SqrtBox[
                 RowBox[{
                  SuperscriptBox["rr", "13"], " ", 
                  RowBox[{"(", 
                   RowBox[{"mu", "+", 
                    SuperscriptBox["rr", "3"]}], ")"}]}]], " ", 
                SuperscriptBox["x1", "2"]}], "+", 
               RowBox[{
                SuperscriptBox["rr", "8"], " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"-", 
                   SuperscriptBox["tt", "2"]}], "+", 
                  SuperscriptBox["x1", "2"]}], ")"}]}]}], ")"}]}], "+", 
            RowBox[{
             SuperscriptBox["mu", "2"], " ", 
             RowBox[{"(", 
              RowBox[{"4", "+", 
               RowBox[{
                SuperscriptBox["rr", "2"], " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{
                   RowBox[{"-", "4"}], " ", 
                   SuperscriptBox["tt", "2"]}], "+", 
                  RowBox[{"4", " ", 
                   SuperscriptBox["x1", "2"]}], "-", 
                  RowBox[{"5", " ", 
                   SuperscriptBox["x2", "2"]}]}], ")"}]}]}], ")"}]}], "+", 
            RowBox[{"mu", " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"4", " ", 
                SqrtBox[
                 RowBox[{
                  SuperscriptBox["rr", "3"], " ", 
                  RowBox[{"(", 
                   RowBox[{"mu", "+", 
                    SuperscriptBox["rr", "3"]}], ")"}]}]]}], "+", 
               RowBox[{"4", " ", 
                SqrtBox[
                 RowBox[{
                  SuperscriptBox["rr", "7"], " ", 
                  RowBox[{"(", 
                   RowBox[{"mu", "+", 
                    SuperscriptBox["rr", "3"]}], ")"}]}]], " ", 
                SuperscriptBox["tt", "2"]}], "-", 
               RowBox[{"4", " ", 
                SqrtBox[
                 RowBox[{
                  SuperscriptBox["rr", "7"], " ", 
                  RowBox[{"(", 
                   RowBox[{"mu", "+", 
                    SuperscriptBox["rr", "3"]}], ")"}]}]], " ", 
                SuperscriptBox["x1", "2"]}], "+", 
               RowBox[{"3", " ", 
                SqrtBox[
                 RowBox[{
                  SuperscriptBox["rr", "7"], " ", 
                  RowBox[{"(", 
                   RowBox[{"mu", "+", 
                    SuperscriptBox["rr", "3"]}], ")"}]}]], " ", 
                SuperscriptBox["x2", "2"]}], "+", 
               RowBox[{
                SuperscriptBox["rr", "5"], " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{
                   RowBox[{"-", "8"}], " ", 
                   SuperscriptBox["tt", "2"]}], "+", 
                  RowBox[{"8", " ", 
                   SuperscriptBox["x1", "2"]}], "-", 
                  RowBox[{"5", " ", 
                   SuperscriptBox["x2", "2"]}]}], ")"}]}]}], ")"}]}]}], 
           ")"}]}]}], "+", 
        RowBox[{
         FractionBox["1", 
          RowBox[{"16", " ", 
           SuperscriptBox["rr", 
            RowBox[{"5", "/", "2"}]]}]], 
         RowBox[{
         "ARsigma2i", " ", "AZeps", " ", "BRsigma1", " ", "BZeta", " ", 
          "enne", " ", "lambda", " ", "tt", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"2", " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", 
                SuperscriptBox["rr", "3"]}], "+", 
               SqrtBox[
                RowBox[{
                 SuperscriptBox["rr", "3"], " ", 
                 RowBox[{"(", 
                  RowBox[{"mu", "+", 
                   SuperscriptBox["rr", "3"]}], ")"}]}]], "-", 
               RowBox[{
                SqrtBox[
                 RowBox[{
                  SuperscriptBox["rr", "7"], " ", 
                  RowBox[{"(", 
                   RowBox[{"mu", "+", 
                    SuperscriptBox["rr", "3"]}], ")"}]}]], " ", 
                SuperscriptBox["tt", "2"]}], "-", 
               RowBox[{"5", " ", 
                SqrtBox[
                 RowBox[{
                  SuperscriptBox["rr", "7"], " ", 
                  RowBox[{"(", 
                   RowBox[{"mu", "+", 
                    SuperscriptBox["rr", "3"]}], ")"}]}]], " ", 
                SuperscriptBox["x1", "2"]}], "+", 
               RowBox[{
                SuperscriptBox["rr", "5"], " ", 
                RowBox[{"(", 
                 RowBox[{
                  SuperscriptBox["tt", "2"], "+", 
                  RowBox[{"5", " ", 
                   SuperscriptBox["x1", "2"]}]}], ")"}]}]}], ")"}]}], "+", 
            RowBox[{"mu", " ", 
             RowBox[{"(", 
              RowBox[{"1", "+", 
               RowBox[{
                SuperscriptBox["rr", "2"], " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"-", 
                   SuperscriptBox["tt", "2"]}], "+", 
                  SuperscriptBox["x1", "2"], "-", 
                  RowBox[{"2", " ", 
                   SuperscriptBox["x2", "2"]}]}], ")"}]}]}], ")"}]}]}], 
           ")"}]}]}], "+", 
        RowBox[{
         FractionBox["1", 
          RowBox[{"16", " ", 
           SuperscriptBox["rr", 
            RowBox[{"5", "/", "2"}]]}]], 
         RowBox[{
         "ARsigma2i", " ", "AZeps", " ", "BRsigma1", " ", "BZeta", " ", "Ka1",
           " ", "lambda", " ", "x1", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"2", " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{
                RowBox[{"-", "2"}], " ", 
                SuperscriptBox["rr", "3"]}], "+", 
               RowBox[{"2", " ", 
                SqrtBox[
                 RowBox[{
                  SuperscriptBox["rr", "3"], " ", 
                  RowBox[{"(", 
                   RowBox[{"mu", "+", 
                    SuperscriptBox["rr", "3"]}], ")"}]}]]}], "-", 
               RowBox[{"4", " ", 
                SqrtBox[
                 RowBox[{
                  SuperscriptBox["rr", "7"], " ", 
                  RowBox[{"(", 
                   RowBox[{"mu", "+", 
                    SuperscriptBox["rr", "3"]}], ")"}]}]], " ", 
                SuperscriptBox["tt", "2"]}], "-", 
               RowBox[{"2", " ", 
                SqrtBox[
                 RowBox[{
                  SuperscriptBox["rr", "7"], " ", 
                  RowBox[{"(", 
                   RowBox[{"mu", "+", 
                    SuperscriptBox["rr", "3"]}], ")"}]}]], " ", 
                SuperscriptBox["x1", "2"]}], "+", 
               RowBox[{"3", " ", 
                SqrtBox[
                 RowBox[{
                  SuperscriptBox["rr", "7"], " ", 
                  RowBox[{"(", 
                   RowBox[{"mu", "+", 
                    SuperscriptBox["rr", "3"]}], ")"}]}]], " ", 
                SuperscriptBox["x2", "2"]}], "+", 
               RowBox[{
                SuperscriptBox["rr", "5"], " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"4", " ", 
                   SuperscriptBox["tt", "2"]}], "+", 
                  RowBox[{"2", " ", 
                   SuperscriptBox["x1", "2"]}], "-", 
                  RowBox[{"3", " ", 
                   SuperscriptBox["x2", "2"]}]}], ")"}]}]}], ")"}]}], "+", 
            RowBox[{"mu", " ", 
             RowBox[{"(", 
              RowBox[{"1", "+", 
               RowBox[{
                SuperscriptBox["rr", "2"], " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"-", 
                   SuperscriptBox["tt", "2"]}], "+", 
                  SuperscriptBox["x1", "2"], "-", 
                  RowBox[{"2", " ", 
                   SuperscriptBox["x2", "2"]}]}], ")"}]}]}], ")"}]}]}], 
           ")"}]}]}], "+", 
        RowBox[{
         FractionBox["1", 
          RowBox[{"16", " ", 
           SuperscriptBox["rr", 
            RowBox[{"5", "/", "2"}]], " ", 
           RowBox[{"(", 
            RowBox[{"mu", "+", 
             SuperscriptBox["rr", "3"]}], ")"}]}]], 
         RowBox[{
         "ARsigma2i", " ", "AZeps", " ", "BRsigma0", " ", "BZeta", " ", "Ka1",
           " ", "lambda", " ", "tt", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"mu", " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{
                RowBox[{"-", "6"}], " ", 
                SuperscriptBox["rr", "3"]}], "+", 
               RowBox[{"5", " ", 
                SqrtBox[
                 RowBox[{
                  SuperscriptBox["rr", "3"], " ", 
                  RowBox[{"(", 
                   RowBox[{"mu", "+", 
                    SuperscriptBox["rr", "3"]}], ")"}]}]]}], "-", 
               RowBox[{"4", " ", 
                SqrtBox[
                 RowBox[{
                  SuperscriptBox["rr", "7"], " ", 
                  RowBox[{"(", 
                   RowBox[{"mu", "+", 
                    SuperscriptBox["rr", "3"]}], ")"}]}]], " ", 
                SuperscriptBox["tt", "2"]}], "-", 
               RowBox[{"8", " ", 
                SqrtBox[
                 RowBox[{
                  SuperscriptBox["rr", "7"], " ", 
                  RowBox[{"(", 
                   RowBox[{"mu", "+", 
                    SuperscriptBox["rr", "3"]}], ")"}]}]], " ", 
                SuperscriptBox["x1", "2"]}], "+", 
               RowBox[{"4", " ", 
                SqrtBox[
                 RowBox[{
                  SuperscriptBox["rr", "7"], " ", 
                  RowBox[{"(", 
                   RowBox[{"mu", "+", 
                    SuperscriptBox["rr", "3"]}], ")"}]}]], " ", 
                SuperscriptBox["x2", "2"]}], "+", 
               RowBox[{
                SuperscriptBox["rr", "5"], " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"5", " ", 
                   SuperscriptBox["tt", "2"]}], "+", 
                  RowBox[{"7", " ", 
                   SuperscriptBox["x1", "2"]}], "-", 
                  RowBox[{"5", " ", 
                   SuperscriptBox["x2", "2"]}]}], ")"}]}]}], ")"}]}], "+", 
            RowBox[{
             SuperscriptBox["mu", "2"], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "2"}], "+", 
               RowBox[{
                SuperscriptBox["rr", "2"], " ", 
                RowBox[{"(", 
                 RowBox[{
                  SuperscriptBox["tt", "2"], "-", 
                  SuperscriptBox["x1", "2"], "-", 
                  SuperscriptBox["x2", "2"]}], ")"}]}]}], ")"}]}], "+", 
            RowBox[{"4", " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", 
                SuperscriptBox["rr", "6"]}], "+", 
               SqrtBox[
                RowBox[{
                 SuperscriptBox["rr", "9"], " ", 
                 RowBox[{"(", 
                  RowBox[{"mu", "+", 
                   SuperscriptBox["rr", "3"]}], ")"}]}]], "-", 
               RowBox[{
                SqrtBox[
                 RowBox[{
                  SuperscriptBox["rr", "13"], " ", 
                  RowBox[{"(", 
                   RowBox[{"mu", "+", 
                    SuperscriptBox["rr", "3"]}], ")"}]}]], " ", 
                SuperscriptBox["tt", "2"]}], "-", 
               RowBox[{"2", " ", 
                SqrtBox[
                 RowBox[{
                  SuperscriptBox["rr", "13"], " ", 
                  RowBox[{"(", 
                   RowBox[{"mu", "+", 
                    SuperscriptBox["rr", "3"]}], ")"}]}]], " ", 
                SuperscriptBox["x1", "2"]}], "+", 
               RowBox[{
                SqrtBox[
                 RowBox[{
                  SuperscriptBox["rr", "13"], " ", 
                  RowBox[{"(", 
                   RowBox[{"mu", "+", 
                    SuperscriptBox["rr", "3"]}], ")"}]}]], " ", 
                SuperscriptBox["x2", "2"]}], "+", 
               RowBox[{
                SuperscriptBox["rr", "8"], " ", 
                RowBox[{"(", 
                 RowBox[{
                  SuperscriptBox["tt", "2"], "+", 
                  RowBox[{"2", " ", 
                   SuperscriptBox["x1", "2"]}], "-", 
                  SuperscriptBox["x2", "2"]}], ")"}]}]}], ")"}]}]}], 
           ")"}]}]}], "+", 
        RowBox[{
         FractionBox["1", 
          RowBox[{"16", " ", 
           SuperscriptBox["rr", 
            RowBox[{"7", "/", "2"}]], " ", 
           RowBox[{"(", 
            RowBox[{"mu", "+", 
             SuperscriptBox["rr", "3"]}], ")"}]}]], 
         RowBox[{
         "ARsigma1", " ", "AZeps", " ", "BRsigma0", " ", "BZeta", " ", "Ka1", 
          " ", "lambda", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"4", " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", 
                SuperscriptBox["rr", "6"]}], "+", 
               SqrtBox[
                RowBox[{
                 SuperscriptBox["rr", "9"], " ", 
                 RowBox[{"(", 
                  RowBox[{"mu", "+", 
                   SuperscriptBox["rr", "3"]}], ")"}]}]], "-", 
               RowBox[{
                SqrtBox[
                 RowBox[{
                  SuperscriptBox["rr", "13"], " ", 
                  RowBox[{"(", 
                   RowBox[{"mu", "+", 
                    SuperscriptBox["rr", "3"]}], ")"}]}]], " ", 
                SuperscriptBox["tt", "2"]}], "-", 
               RowBox[{
                SqrtBox[
                 RowBox[{
                  SuperscriptBox["rr", "13"], " ", 
                  RowBox[{"(", 
                   RowBox[{"mu", "+", 
                    SuperscriptBox["rr", "3"]}], ")"}]}]], " ", 
                SuperscriptBox["x1", "2"]}], "+", 
               RowBox[{
                SuperscriptBox["rr", "8"], " ", 
                RowBox[{"(", 
                 RowBox[{
                  SuperscriptBox["tt", "2"], "+", 
                  SuperscriptBox["x1", "2"]}], ")"}]}]}], ")"}]}], "+", 
            RowBox[{
             SuperscriptBox["mu", "2"], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "1"}], "+", 
               RowBox[{
                SuperscriptBox["rr", "2"], " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"3", " ", 
                   SuperscriptBox["x1", "2"]}], "-", 
                  SuperscriptBox["x2", "2"]}], ")"}]}]}], ")"}]}], "+", 
            RowBox[{"mu", " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{
                RowBox[{"-", "5"}], " ", 
                SuperscriptBox["rr", "3"]}], "+", 
               RowBox[{"4", " ", 
                SqrtBox[
                 RowBox[{
                  SuperscriptBox["rr", "3"], " ", 
                  RowBox[{"(", 
                   RowBox[{"mu", "+", 
                    SuperscriptBox["rr", "3"]}], ")"}]}]]}], "-", 
               RowBox[{"3", " ", 
                SqrtBox[
                 RowBox[{
                  SuperscriptBox["rr", "7"], " ", 
                  RowBox[{"(", 
                   RowBox[{"mu", "+", 
                    SuperscriptBox["rr", "3"]}], ")"}]}]], " ", 
                SuperscriptBox["tt", "2"]}], "-", 
               RowBox[{"4", " ", 
                SqrtBox[
                 RowBox[{
                  SuperscriptBox["rr", "7"], " ", 
                  RowBox[{"(", 
                   RowBox[{"mu", "+", 
                    SuperscriptBox["rr", "3"]}], ")"}]}]], " ", 
                SuperscriptBox["x1", "2"]}], "+", 
               RowBox[{
                SuperscriptBox["rr", "5"], " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"4", " ", 
                   SuperscriptBox["tt", "2"]}], "+", 
                  RowBox[{"7", " ", 
                   SuperscriptBox["x1", "2"]}], "-", 
                  SuperscriptBox["x2", "2"]}], ")"}]}]}], ")"}]}]}], 
           ")"}]}]}], "-", 
        RowBox[{
         FractionBox["1", 
          RowBox[{"32", " ", 
           SuperscriptBox["rr", 
            RowBox[{"5", "/", "2"}]]}]], 
         RowBox[{
         "ARsigma2i", " ", "AZeps", " ", "BRsigma1", " ", "BZeta", " ", "Ka2",
           " ", "lambda", " ", "x2", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"2", " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", 
                SuperscriptBox["rr", "3"]}], "+", 
               SqrtBox[
                RowBox[{
                 SuperscriptBox["rr", "3"], " ", 
                 RowBox[{"(", 
                  RowBox[{"mu", "+", 
                   SuperscriptBox["rr", "3"]}], ")"}]}]], "+", 
               RowBox[{"3", " ", 
                SqrtBox[
                 RowBox[{
                  SuperscriptBox["rr", "7"], " ", 
                  RowBox[{"(", 
                   RowBox[{"mu", "+", 
                    SuperscriptBox["rr", "3"]}], ")"}]}]], " ", 
                SuperscriptBox["tt", "2"]}], "+", 
               RowBox[{"9", " ", 
                SqrtBox[
                 RowBox[{
                  SuperscriptBox["rr", "7"], " ", 
                  RowBox[{"(", 
                   RowBox[{"mu", "+", 
                    SuperscriptBox["rr", "3"]}], ")"}]}]], " ", 
                SuperscriptBox["x1", "2"]}], "-", 
               RowBox[{
                SqrtBox[
                 RowBox[{
                  SuperscriptBox["rr", "7"], " ", 
                  RowBox[{"(", 
                   RowBox[{"mu", "+", 
                    SuperscriptBox["rr", "3"]}], ")"}]}]], " ", 
                SuperscriptBox["x2", "2"]}], "+", 
               RowBox[{
                SuperscriptBox["rr", "5"], " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{
                   RowBox[{"-", "3"}], " ", 
                   SuperscriptBox["tt", "2"]}], "-", 
                  RowBox[{"9", " ", 
                   SuperscriptBox["x1", "2"]}], "+", 
                  SuperscriptBox["x2", "2"]}], ")"}]}]}], ")"}]}], "+", 
            RowBox[{"mu", " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "5"}], "+", 
               RowBox[{
                SuperscriptBox["rr", "2"], " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"5", " ", 
                   SuperscriptBox["tt", "2"]}], "-", 
                  RowBox[{"5", " ", 
                   SuperscriptBox["x1", "2"]}], "+", 
                  SuperscriptBox["x2", "2"]}], ")"}]}]}], ")"}]}]}], 
           ")"}]}]}], "-", 
        RowBox[{
         FractionBox["1", 
          RowBox[{"16", " ", 
           SuperscriptBox["rr", 
            RowBox[{"5", "/", "2"}]]}]], 
         RowBox[{
         "ARsigma2i", " ", "AZeps", " ", "BRsigma2", " ", "BZeta", " ", "Ka1",
           " ", "lambda", " ", "x2", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"2", " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", 
                SuperscriptBox["rr", "5"]}], "+", 
               SqrtBox[
                RowBox[{
                 SuperscriptBox["rr", "7"], " ", 
                 RowBox[{"(", 
                  RowBox[{"mu", "+", 
                   SuperscriptBox["rr", "3"]}], ")"}]}]]}], ")"}], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"2", " ", 
                SuperscriptBox["tt", "2"]}], "+", 
               RowBox[{"3", " ", 
                SuperscriptBox["x1", "2"]}], "-", 
               RowBox[{"2", " ", 
                SuperscriptBox["x2", "2"]}]}], ")"}]}], "+", 
            RowBox[{"mu", " ", 
             RowBox[{"(", 
              RowBox[{"1", "+", 
               RowBox[{
                SuperscriptBox["rr", "2"], " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"-", 
                   SuperscriptBox["tt", "2"]}], "-", 
                  RowBox[{"2", " ", 
                   SuperscriptBox["x1", "2"]}], "+", 
                  SuperscriptBox["x2", "2"]}], ")"}]}]}], ")"}]}]}], 
           ")"}]}]}], "+", 
        RowBox[{
         FractionBox["1", 
          RowBox[{"8", " ", 
           SuperscriptBox["rr", 
            RowBox[{"7", "/", "2"}]]}]], 
         RowBox[{
         "ARsigma0", " ", "AZeps", " ", "BRsigma3", " ", "BZeta", " ", "Imag",
           " ", "Ka2", " ", "lambda", " ", 
          RowBox[{"(", 
           RowBox[{
            SuperscriptBox["rr", "3"], "-", 
            SqrtBox[
             RowBox[{
              SuperscriptBox["rr", "3"], " ", 
              RowBox[{"(", 
               RowBox[{"mu", "+", 
                SuperscriptBox["rr", "3"]}], ")"}]}]], "-", 
            RowBox[{
             SqrtBox[
              RowBox[{
               SuperscriptBox["rr", "7"], " ", 
               RowBox[{"(", 
                RowBox[{"mu", "+", 
                 SuperscriptBox["rr", "3"]}], ")"}]}]], " ", 
             SuperscriptBox["tt", "2"]}], "+", 
            RowBox[{"3", " ", 
             SqrtBox[
              RowBox[{
               SuperscriptBox["rr", "7"], " ", 
               RowBox[{"(", 
                RowBox[{"mu", "+", 
                 SuperscriptBox["rr", "3"]}], ")"}]}]], " ", 
             SuperscriptBox["x1", "2"]}], "+", 
            RowBox[{
             SqrtBox[
              RowBox[{
               SuperscriptBox["rr", "7"], " ", 
               RowBox[{"(", 
                RowBox[{"mu", "+", 
                 SuperscriptBox["rr", "3"]}], ")"}]}]], " ", 
             SuperscriptBox["x2", "2"]}], "+", 
            RowBox[{
             SuperscriptBox["rr", "5"], " ", 
             RowBox[{"(", 
              RowBox[{
               SuperscriptBox["tt", "2"], "-", 
               RowBox[{"3", " ", 
                SuperscriptBox["x1", "2"]}], "-", 
               SuperscriptBox["x2", "2"]}], ")"}]}], "+", 
            RowBox[{"mu", " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "1"}], "+", 
               RowBox[{
                SuperscriptBox["rr", "2"], " ", 
                RowBox[{"(", 
                 RowBox[{
                  SuperscriptBox["tt", "2"], "-", 
                  RowBox[{"2", " ", 
                   SuperscriptBox["x1", "2"]}], "+", 
                  SuperscriptBox["x2", "2"]}], ")"}]}]}], ")"}]}]}], 
           ")"}]}]}], "+", 
        RowBox[{
         FractionBox["1", 
          RowBox[{"8", " ", 
           SuperscriptBox["rr", 
            RowBox[{"5", "/", "2"}]]}]], 
         RowBox[{
         "ARsigma3", " ", "AZeps", " ", "BRsigma2", " ", "BZeta", " ", "Ka2", 
          " ", "lambda", " ", "x1", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", 
             SuperscriptBox["rr", "3"]}], "+", 
            SqrtBox[
             RowBox[{
              SuperscriptBox["rr", "3"], " ", 
              RowBox[{"(", 
               RowBox[{"mu", "+", 
                SuperscriptBox["rr", "3"]}], ")"}]}]], "-", 
            RowBox[{
             SqrtBox[
              RowBox[{
               SuperscriptBox["rr", "7"], " ", 
               RowBox[{"(", 
                RowBox[{"mu", "+", 
                 SuperscriptBox["rr", "3"]}], ")"}]}]], " ", 
             SuperscriptBox["tt", "2"]}], "+", 
            RowBox[{
             SqrtBox[
              RowBox[{
               SuperscriptBox["rr", "7"], " ", 
               RowBox[{"(", 
                RowBox[{"mu", "+", 
                 SuperscriptBox["rr", "3"]}], ")"}]}]], " ", 
             SuperscriptBox["x1", "2"]}], "-", 
            RowBox[{
             SqrtBox[
              RowBox[{
               SuperscriptBox["rr", "7"], " ", 
               RowBox[{"(", 
                RowBox[{"mu", "+", 
                 SuperscriptBox["rr", "3"]}], ")"}]}]], " ", 
             SuperscriptBox["x2", "2"]}], "+", 
            RowBox[{
             SuperscriptBox["rr", "5"], " ", 
             RowBox[{"(", 
              RowBox[{
               SuperscriptBox["tt", "2"], "-", 
               SuperscriptBox["x1", "2"], "+", 
               SuperscriptBox["x2", "2"]}], ")"}]}], "+", 
            RowBox[{"mu", " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "2"}], "+", 
               RowBox[{
                SuperscriptBox["rr", "2"], " ", 
                RowBox[{"(", 
                 RowBox[{
                  SuperscriptBox["tt", "2"], "-", 
                  SuperscriptBox["x1", "2"], "+", 
                  SuperscriptBox["x2", "2"]}], ")"}]}]}], ")"}]}]}], 
           ")"}]}]}], "-", 
        RowBox[{
         FractionBox["1", 
          RowBox[{"64", " ", 
           SuperscriptBox["rr", 
            RowBox[{"5", "/", "2"}]], " ", 
           RowBox[{"(", 
            RowBox[{"mu", "+", 
             SuperscriptBox["rr", "3"]}], ")"}]}]], 
         RowBox[{
         "ARsigma3", " ", "AZeps", " ", "BRsigma0", " ", "BZeta", " ", "enne",
           " ", "lambda", " ", "x1", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{
             SuperscriptBox["mu", "2"], " ", 
             RowBox[{"(", 
              RowBox[{"1", "+", 
               RowBox[{
                SuperscriptBox["rr", "2"], " ", 
                RowBox[{"(", 
                 RowBox[{
                  SuperscriptBox["tt", "2"], "+", 
                  SuperscriptBox["x1", "2"], "+", 
                  SuperscriptBox["x2", "2"]}], ")"}]}]}], ")"}]}], "+", 
            RowBox[{"mu", " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{
                RowBox[{"-", "11"}], " ", 
                SuperscriptBox["rr", "3"]}], "+", 
               RowBox[{"13", " ", 
                SqrtBox[
                 RowBox[{
                  SuperscriptBox["rr", "3"], " ", 
                  RowBox[{"(", 
                   RowBox[{"mu", "+", 
                    SuperscriptBox["rr", "3"]}], ")"}]}]]}], "+", 
               RowBox[{
                SqrtBox[
                 RowBox[{
                  SuperscriptBox["rr", "7"], " ", 
                  RowBox[{"(", 
                   RowBox[{"mu", "+", 
                    SuperscriptBox["rr", "3"]}], ")"}]}]], " ", 
                SuperscriptBox["tt", "2"]}], "+", 
               RowBox[{
                SqrtBox[
                 RowBox[{
                  SuperscriptBox["rr", "7"], " ", 
                  RowBox[{"(", 
                   RowBox[{"mu", "+", 
                    SuperscriptBox["rr", "3"]}], ")"}]}]], " ", 
                SuperscriptBox["x1", "2"]}], "+", 
               RowBox[{
                SqrtBox[
                 RowBox[{
                  SuperscriptBox["rr", "7"], " ", 
                  RowBox[{"(", 
                   RowBox[{"mu", "+", 
                    SuperscriptBox["rr", "3"]}], ")"}]}]], " ", 
                SuperscriptBox["x2", "2"]}], "-", 
               RowBox[{"3", " ", 
                SuperscriptBox["rr", "5"], " ", 
                RowBox[{"(", 
                 RowBox[{
                  SuperscriptBox["tt", "2"], "+", 
                  SuperscriptBox["x1", "2"], "+", 
                  SuperscriptBox["x2", "2"]}], ")"}]}]}], ")"}]}], "+", 
            RowBox[{"4", " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{
                RowBox[{"-", "3"}], " ", 
                SuperscriptBox["rr", "6"]}], "+", 
               RowBox[{"3", " ", 
                SqrtBox[
                 RowBox[{
                  SuperscriptBox["rr", "9"], " ", 
                  RowBox[{"(", 
                   RowBox[{"mu", "+", 
                    SuperscriptBox["rr", "3"]}], ")"}]}]]}], "+", 
               RowBox[{
                SqrtBox[
                 RowBox[{
                  SuperscriptBox["rr", "13"], " ", 
                  RowBox[{"(", 
                   RowBox[{"mu", "+", 
                    SuperscriptBox["rr", "3"]}], ")"}]}]], " ", 
                SuperscriptBox["tt", "2"]}], "+", 
               RowBox[{
                SqrtBox[
                 RowBox[{
                  SuperscriptBox["rr", "13"], " ", 
                  RowBox[{"(", 
                   RowBox[{"mu", "+", 
                    SuperscriptBox["rr", "3"]}], ")"}]}]], " ", 
                SuperscriptBox["x1", "2"]}], "+", 
               RowBox[{
                SqrtBox[
                 RowBox[{
                  SuperscriptBox["rr", "13"], " ", 
                  RowBox[{"(", 
                   RowBox[{"mu", "+", 
                    SuperscriptBox["rr", "3"]}], ")"}]}]], " ", 
                SuperscriptBox["x2", "2"]}], "-", 
               RowBox[{
                SuperscriptBox["rr", "8"], " ", 
                RowBox[{"(", 
                 RowBox[{
                  SuperscriptBox["tt", "2"], "+", 
                  SuperscriptBox["x1", "2"], "+", 
                  SuperscriptBox["x2", "2"]}], ")"}]}]}], ")"}]}]}], 
           ")"}]}]}], "+", 
        RowBox[{
         FractionBox["1", 
          RowBox[{"32", " ", 
           SuperscriptBox["rr", 
            RowBox[{"7", "/", "2"}]], " ", 
           RowBox[{"(", 
            RowBox[{"mu", "+", 
             SuperscriptBox["rr", "3"]}], ")"}]}]], 
         RowBox[{
         "ARsigma1", " ", "AZeps", " ", "BRsigma1", " ", "BZeta", " ", "enne",
           " ", "lambda", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{
             SuperscriptBox["mu", "2"], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "2"}], "+", 
               RowBox[{
                SuperscriptBox["rr", "2"], " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"2", " ", 
                   SuperscriptBox["tt", "2"]}], "-", 
                  RowBox[{"4", " ", 
                   SuperscriptBox["x1", "2"]}], "-", 
                  SuperscriptBox["x2", "2"]}], ")"}]}]}], ")"}]}], "+", 
            RowBox[{"mu", " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{
                RowBox[{"-", "6"}], " ", 
                SuperscriptBox["rr", "3"]}], "+", 
               RowBox[{"4", " ", 
                SqrtBox[
                 RowBox[{
                  SuperscriptBox["rr", "3"], " ", 
                  RowBox[{"(", 
                   RowBox[{"mu", "+", 
                    SuperscriptBox["rr", "3"]}], ")"}]}]]}], "-", 
               RowBox[{"4", " ", 
                SqrtBox[
                 RowBox[{
                  SuperscriptBox["rr", "7"], " ", 
                  RowBox[{"(", 
                   RowBox[{"mu", "+", 
                    SuperscriptBox["rr", "3"]}], ")"}]}]], " ", 
                SuperscriptBox["tt", "2"]}], "-", 
               RowBox[{"2", " ", 
                SqrtBox[
                 RowBox[{
                  SuperscriptBox["rr", "7"], " ", 
                  RowBox[{"(", 
                   RowBox[{"mu", "+", 
                    SuperscriptBox["rr", "3"]}], ")"}]}]], " ", 
                SuperscriptBox["x1", "2"]}], "-", 
               RowBox[{"5", " ", 
                SqrtBox[
                 RowBox[{
                  SuperscriptBox["rr", "7"], " ", 
                  RowBox[{"(", 
                   RowBox[{"mu", "+", 
                    SuperscriptBox["rr", "3"]}], ")"}]}]], " ", 
                SuperscriptBox["x2", "2"]}], "+", 
               RowBox[{"3", " ", 
                SuperscriptBox["rr", "5"], " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"2", " ", 
                   SuperscriptBox["tt", "2"]}], "+", 
                  SuperscriptBox["x2", "2"]}], ")"}]}]}], ")"}]}], "+", 
            RowBox[{"4", " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", 
                SuperscriptBox["rr", "6"]}], "+", 
               SqrtBox[
                RowBox[{
                 SuperscriptBox["rr", "9"], " ", 
                 RowBox[{"(", 
                  RowBox[{"mu", "+", 
                   SuperscriptBox["rr", "3"]}], ")"}]}]], "-", 
               RowBox[{
                SqrtBox[
                 RowBox[{
                  SuperscriptBox["rr", "13"], " ", 
                  RowBox[{"(", 
                   RowBox[{"mu", "+", 
                    SuperscriptBox["rr", "3"]}], ")"}]}]], " ", 
                SuperscriptBox["tt", "2"]}], "-", 
               RowBox[{
                SqrtBox[
                 RowBox[{
                  SuperscriptBox["rr", "13"], " ", 
                  RowBox[{"(", 
                   RowBox[{"mu", "+", 
                    SuperscriptBox["rr", "3"]}], ")"}]}]], " ", 
                SuperscriptBox["x1", "2"]}], "-", 
               RowBox[{
                SqrtBox[
                 RowBox[{
                  SuperscriptBox["rr", "13"], " ", 
                  RowBox[{"(", 
                   RowBox[{"mu", "+", 
                    SuperscriptBox["rr", "3"]}], ")"}]}]], " ", 
                SuperscriptBox["x2", "2"]}], "+", 
               RowBox[{
                SuperscriptBox["rr", "8"], " ", 
                RowBox[{"(", 
                 RowBox[{
                  SuperscriptBox["tt", "2"], "+", 
                  SuperscriptBox["x1", "2"], "+", 
                  SuperscriptBox["x2", "2"]}], ")"}]}]}], ")"}]}]}], 
           ")"}]}]}], "+", 
        RowBox[{
         FractionBox["1", 
          RowBox[{"16", " ", 
           SuperscriptBox["rr", 
            RowBox[{"5", "/", "2"}]], " ", 
           RowBox[{"(", 
            RowBox[{"mu", "+", 
             SuperscriptBox["rr", "3"]}], ")"}]}]], 
         RowBox[{
         "ARsigma2i", " ", "AZeps", " ", "BRsigma0", " ", "BZeta", " ", 
          "enne", " ", "lambda", " ", "x1", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{
             SuperscriptBox["mu", "2"], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "2"}], "+", 
               RowBox[{
                SuperscriptBox["rr", "2"], " ", 
                RowBox[{"(", 
                 RowBox[{
                  SuperscriptBox["tt", "2"], "-", 
                  SuperscriptBox["x1", "2"], "-", 
                  SuperscriptBox["x2", "2"]}], ")"}]}]}], ")"}]}], "+", 
            RowBox[{"2", " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", 
                SuperscriptBox["rr", "6"]}], "+", 
               SqrtBox[
                RowBox[{
                 SuperscriptBox["rr", "9"], " ", 
                 RowBox[{"(", 
                  RowBox[{"mu", "+", 
                   SuperscriptBox["rr", "3"]}], ")"}]}]], "-", 
               RowBox[{"5", " ", 
                SqrtBox[
                 RowBox[{
                  SuperscriptBox["rr", "13"], " ", 
                  RowBox[{"(", 
                   RowBox[{"mu", "+", 
                    SuperscriptBox["rr", "3"]}], ")"}]}]], " ", 
                SuperscriptBox["tt", "2"]}], "-", 
               RowBox[{
                SqrtBox[
                 RowBox[{
                  SuperscriptBox["rr", "13"], " ", 
                  RowBox[{"(", 
                   RowBox[{"mu", "+", 
                    SuperscriptBox["rr", "3"]}], ")"}]}]], " ", 
                SuperscriptBox["x1", "2"]}], "-", 
               RowBox[{
                SqrtBox[
                 RowBox[{
                  SuperscriptBox["rr", "13"], " ", 
                  RowBox[{"(", 
                   RowBox[{"mu", "+", 
                    SuperscriptBox["rr", "3"]}], ")"}]}]], " ", 
                SuperscriptBox["x2", "2"]}], "+", 
               RowBox[{
                SuperscriptBox["rr", "8"], " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"5", " ", 
                   SuperscriptBox["tt", "2"]}], "+", 
                  SuperscriptBox["x1", "2"], "+", 
                  SuperscriptBox["x2", "2"]}], ")"}]}]}], ")"}]}], "+", 
            RowBox[{"mu", " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{
                RowBox[{"-", "4"}], " ", 
                SuperscriptBox["rr", "3"]}], "+", 
               RowBox[{"3", " ", 
                SqrtBox[
                 RowBox[{
                  SuperscriptBox["rr", "3"], " ", 
                  RowBox[{"(", 
                   RowBox[{"mu", "+", 
                    SuperscriptBox["rr", "3"]}], ")"}]}]]}], "-", 
               RowBox[{"10", " ", 
                SqrtBox[
                 RowBox[{
                  SuperscriptBox["rr", "7"], " ", 
                  RowBox[{"(", 
                   RowBox[{"mu", "+", 
                    SuperscriptBox["rr", "3"]}], ")"}]}]], " ", 
                SuperscriptBox["tt", "2"]}], "-", 
               RowBox[{"2", " ", 
                SqrtBox[
                 RowBox[{
                  SuperscriptBox["rr", "7"], " ", 
                  RowBox[{"(", 
                   RowBox[{"mu", "+", 
                    SuperscriptBox["rr", "3"]}], ")"}]}]], " ", 
                SuperscriptBox["x1", "2"]}], "-", 
               RowBox[{"2", " ", 
                SqrtBox[
                 RowBox[{
                  SuperscriptBox["rr", "7"], " ", 
                  RowBox[{"(", 
                   RowBox[{"mu", "+", 
                    SuperscriptBox["rr", "3"]}], ")"}]}]], " ", 
                SuperscriptBox["x2", "2"]}], "+", 
               RowBox[{
                SuperscriptBox["rr", "5"], " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"11", " ", 
                   SuperscriptBox["tt", "2"]}], "+", 
                  SuperscriptBox["x1", "2"], "+", 
                  SuperscriptBox["x2", "2"]}], ")"}]}]}], ")"}]}]}], 
           ")"}]}]}], "+", 
        RowBox[{
         FractionBox["1", 
          RowBox[{"32", " ", 
           SuperscriptBox["rr", 
            RowBox[{"7", "/", "2"}]], " ", 
           RowBox[{"(", 
            RowBox[{"mu", "+", 
             SuperscriptBox["rr", "3"]}], ")"}]}]], 
         RowBox[{
         "ARsigma1", " ", "AZeps", " ", "BRsigma3", " ", "BZeta", " ", "Imag",
           " ", "Ka2", " ", "lambda", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{
             RowBox[{"-", "2"}], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", 
                SuperscriptBox["rr", "6"]}], "+", 
               SqrtBox[
                RowBox[{
                 SuperscriptBox["rr", "9"], " ", 
                 RowBox[{"(", 
                  RowBox[{"mu", "+", 
                   SuperscriptBox["rr", "3"]}], ")"}]}]], "-", 
               RowBox[{
                SqrtBox[
                 RowBox[{
                  SuperscriptBox["rr", "13"], " ", 
                  RowBox[{"(", 
                   RowBox[{"mu", "+", 
                    SuperscriptBox["rr", "3"]}], ")"}]}]], " ", 
                SuperscriptBox["tt", "2"]}], "+", 
               RowBox[{"5", " ", 
                SqrtBox[
                 RowBox[{
                  SuperscriptBox["rr", "13"], " ", 
                  RowBox[{"(", 
                   RowBox[{"mu", "+", 
                    SuperscriptBox["rr", "3"]}], ")"}]}]], " ", 
                SuperscriptBox["x1", "2"]}], "-", 
               RowBox[{
                SqrtBox[
                 RowBox[{
                  SuperscriptBox["rr", "13"], " ", 
                  RowBox[{"(", 
                   RowBox[{"mu", "+", 
                    SuperscriptBox["rr", "3"]}], ")"}]}]], " ", 
                SuperscriptBox["x2", "2"]}], "+", 
               RowBox[{
                SuperscriptBox["rr", "8"], " ", 
                RowBox[{"(", 
                 RowBox[{
                  SuperscriptBox["tt", "2"], "-", 
                  RowBox[{"5", " ", 
                   SuperscriptBox["x1", "2"]}], "+", 
                  SuperscriptBox["x2", "2"]}], ")"}]}]}], ")"}]}], "+", 
            RowBox[{"mu", " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"3", " ", 
                SuperscriptBox["rr", "3"]}], "-", 
               RowBox[{"2", " ", 
                SqrtBox[
                 RowBox[{
                  SuperscriptBox["rr", "3"], " ", 
                  RowBox[{"(", 
                   RowBox[{"mu", "+", 
                    SuperscriptBox["rr", "3"]}], ")"}]}]]}], "+", 
               RowBox[{
                SqrtBox[
                 RowBox[{
                  SuperscriptBox["rr", "7"], " ", 
                  RowBox[{"(", 
                   RowBox[{"mu", "+", 
                    SuperscriptBox["rr", "3"]}], ")"}]}]], " ", 
                SuperscriptBox["tt", "2"]}], "-", 
               RowBox[{"10", " ", 
                SqrtBox[
                 RowBox[{
                  SuperscriptBox["rr", "7"], " ", 
                  RowBox[{"(", 
                   RowBox[{"mu", "+", 
                    SuperscriptBox["rr", "3"]}], ")"}]}]], " ", 
                SuperscriptBox["x1", "2"]}], "+", 
               RowBox[{"2", " ", 
                SqrtBox[
                 RowBox[{
                  SuperscriptBox["rr", "7"], " ", 
                  RowBox[{"(", 
                   RowBox[{"mu", "+", 
                    SuperscriptBox["rr", "3"]}], ")"}]}]], " ", 
                SuperscriptBox["x2", "2"]}], "+", 
               RowBox[{
                SuperscriptBox["rr", "5"], " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{
                   RowBox[{"-", "2"}], " ", 
                   SuperscriptBox["tt", "2"]}], "+", 
                  RowBox[{"11", " ", 
                   SuperscriptBox["x1", "2"]}], "+", 
                  SuperscriptBox["x2", "2"]}], ")"}]}]}], ")"}]}], "+", 
            RowBox[{
             SuperscriptBox["mu", "2"], " ", 
             RowBox[{"(", 
              RowBox[{"1", "+", 
               RowBox[{
                SuperscriptBox["rr", "2"], " ", 
                RowBox[{"(", 
                 RowBox[{
                  SuperscriptBox["x1", "2"], "+", 
                  RowBox[{"3", " ", 
                   SuperscriptBox["x2", "2"]}]}], ")"}]}]}], ")"}]}]}], 
           ")"}]}]}], "+", 
        RowBox[{
         FractionBox["1", 
          RowBox[{"64", " ", 
           SuperscriptBox["rr", 
            RowBox[{"7", "/", "2"}]], " ", 
           RowBox[{"(", 
            RowBox[{"mu", "+", 
             SuperscriptBox["rr", "3"]}], ")"}]}]], 
         RowBox[{
         "ARsigma0", " ", "AZeps", " ", "BRsigma1", " ", "BZeta", " ", "enne",
           " ", "lambda", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{
             SuperscriptBox["mu", "2"], " ", 
             RowBox[{"(", 
              RowBox[{"1", "+", 
               RowBox[{
                SuperscriptBox["rr", "2"], " ", 
                RowBox[{"(", 
                 RowBox[{
                  SuperscriptBox["tt", "2"], "+", 
                  SuperscriptBox["x1", "2"], "+", 
                  SuperscriptBox["x2", "2"]}], ")"}]}]}], ")"}]}], "-", 
            RowBox[{"4", " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", 
                SuperscriptBox["rr", "6"]}], "+", 
               SqrtBox[
                RowBox[{
                 SuperscriptBox["rr", "9"], " ", 
                 RowBox[{"(", 
                  RowBox[{"mu", "+", 
                   SuperscriptBox["rr", "3"]}], ")"}]}]], "-", 
               RowBox[{"5", " ", 
                SqrtBox[
                 RowBox[{
                  SuperscriptBox["rr", "13"], " ", 
                  RowBox[{"(", 
                   RowBox[{"mu", "+", 
                    SuperscriptBox["rr", "3"]}], ")"}]}]], " ", 
                SuperscriptBox["tt", "2"]}], "-", 
               RowBox[{"5", " ", 
                SqrtBox[
                 RowBox[{
                  SuperscriptBox["rr", "13"], " ", 
                  RowBox[{"(", 
                   RowBox[{"mu", "+", 
                    SuperscriptBox["rr", "3"]}], ")"}]}]], " ", 
                SuperscriptBox["x1", "2"]}], "-", 
               RowBox[{
                SqrtBox[
                 RowBox[{
                  SuperscriptBox["rr", "13"], " ", 
                  RowBox[{"(", 
                   RowBox[{"mu", "+", 
                    SuperscriptBox["rr", "3"]}], ")"}]}]], " ", 
                SuperscriptBox["x2", "2"]}], "+", 
               RowBox[{
                SuperscriptBox["rr", "8"], " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"5", " ", 
                   SuperscriptBox["tt", "2"]}], "+", 
                  RowBox[{"5", " ", 
                   SuperscriptBox["x1", "2"]}], "+", 
                  SuperscriptBox["x2", "2"]}], ")"}]}]}], ")"}]}], "-", 
            RowBox[{"mu", " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{
                RowBox[{"-", "5"}], " ", 
                SuperscriptBox["rr", "3"]}], "+", 
               RowBox[{"3", " ", 
                SqrtBox[
                 RowBox[{
                  SuperscriptBox["rr", "3"], " ", 
                  RowBox[{"(", 
                   RowBox[{"mu", "+", 
                    SuperscriptBox["rr", "3"]}], ")"}]}]]}], "-", 
               RowBox[{"17", " ", 
                SqrtBox[
                 RowBox[{
                  SuperscriptBox["rr", "7"], " ", 
                  RowBox[{"(", 
                   RowBox[{"mu", "+", 
                    SuperscriptBox["rr", "3"]}], ")"}]}]], " ", 
                SuperscriptBox["tt", "2"]}], "-", 
               RowBox[{"17", " ", 
                SqrtBox[
                 RowBox[{
                  SuperscriptBox["rr", "7"], " ", 
                  RowBox[{"(", 
                   RowBox[{"mu", "+", 
                    SuperscriptBox["rr", "3"]}], ")"}]}]], " ", 
                SuperscriptBox["x1", "2"]}], "-", 
               RowBox[{
                SqrtBox[
                 RowBox[{
                  SuperscriptBox["rr", "7"], " ", 
                  RowBox[{"(", 
                   RowBox[{"mu", "+", 
                    SuperscriptBox["rr", "3"]}], ")"}]}]], " ", 
                SuperscriptBox["x2", "2"]}], "+", 
               RowBox[{
                SuperscriptBox["rr", "5"], " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"19", " ", 
                   SuperscriptBox["tt", "2"]}], "+", 
                  RowBox[{"19", " ", 
                   SuperscriptBox["x1", "2"]}], "+", 
                  RowBox[{"3", " ", 
                   SuperscriptBox["x2", "2"]}]}], ")"}]}]}], ")"}]}]}], 
           ")"}]}]}], "-", 
        RowBox[{
         FractionBox["1", 
          RowBox[{"32", " ", 
           SuperscriptBox["rr", 
            RowBox[{"5", "/", "2"}]], " ", 
           RowBox[{"(", 
            RowBox[{"mu", "+", 
             SuperscriptBox["rr", "3"]}], ")"}]}]], 
         RowBox[{
         "ARsigma2i", " ", "AZeps", " ", "BRsigma3", " ", "BZeta", " ", 
          "Imag", " ", "Ka2", " ", "lambda", " ", "tt", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"2", " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", 
                SuperscriptBox["rr", "6"]}], "+", 
               SqrtBox[
                RowBox[{
                 SuperscriptBox["rr", "9"], " ", 
                 RowBox[{"(", 
                  RowBox[{"mu", "+", 
                   SuperscriptBox["rr", "3"]}], ")"}]}]], "-", 
               RowBox[{
                SqrtBox[
                 RowBox[{
                  SuperscriptBox["rr", "13"], " ", 
                  RowBox[{"(", 
                   RowBox[{"mu", "+", 
                    SuperscriptBox["rr", "3"]}], ")"}]}]], " ", 
                SuperscriptBox["tt", "2"]}], "+", 
               RowBox[{
                SqrtBox[
                 RowBox[{
                  SuperscriptBox["rr", "13"], " ", 
                  RowBox[{"(", 
                   RowBox[{"mu", "+", 
                    SuperscriptBox["rr", "3"]}], ")"}]}]], " ", 
                SuperscriptBox["x1", "2"]}], "+", 
               RowBox[{"3", " ", 
                SqrtBox[
                 RowBox[{
                  SuperscriptBox["rr", "13"], " ", 
                  RowBox[{"(", 
                   RowBox[{"mu", "+", 
                    SuperscriptBox["rr", "3"]}], ")"}]}]], " ", 
                SuperscriptBox["x2", "2"]}], "+", 
               RowBox[{
                SuperscriptBox["rr", "8"], " ", 
                RowBox[{"(", 
                 RowBox[{
                  SuperscriptBox["tt", "2"], "-", 
                  SuperscriptBox["x1", "2"], "-", 
                  RowBox[{"3", " ", 
                   SuperscriptBox["x2", "2"]}]}], ")"}]}]}], ")"}]}], "+", 
            RowBox[{"mu", " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{
                RowBox[{"-", "4"}], " ", 
                SuperscriptBox["rr", "3"]}], "+", 
               RowBox[{"3", " ", 
                SqrtBox[
                 RowBox[{
                  SuperscriptBox["rr", "3"], " ", 
                  RowBox[{"(", 
                   RowBox[{"mu", "+", 
                    SuperscriptBox["rr", "3"]}], ")"}]}]]}], "-", 
               RowBox[{"2", " ", 
                SqrtBox[
                 RowBox[{
                  SuperscriptBox["rr", "7"], " ", 
                  RowBox[{"(", 
                   RowBox[{"mu", "+", 
                    SuperscriptBox["rr", "3"]}], ")"}]}]], " ", 
                SuperscriptBox["tt", "2"]}], "+", 
               RowBox[{"2", " ", 
                SqrtBox[
                 RowBox[{
                  SuperscriptBox["rr", "7"], " ", 
                  RowBox[{"(", 
                   RowBox[{"mu", "+", 
                    SuperscriptBox["rr", "3"]}], ")"}]}]], " ", 
                SuperscriptBox["x1", "2"]}], "+", 
               RowBox[{"6", " ", 
                SqrtBox[
                 RowBox[{
                  SuperscriptBox["rr", "7"], " ", 
                  RowBox[{"(", 
                   RowBox[{"mu", "+", 
                    SuperscriptBox["rr", "3"]}], ")"}]}]], " ", 
                SuperscriptBox["x2", "2"]}], "+", 
               RowBox[{
                SuperscriptBox["rr", "5"], " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"3", " ", 
                   SuperscriptBox["tt", "2"]}], "-", 
                  RowBox[{"3", " ", 
                   SuperscriptBox["x1", "2"]}], "-", 
                  SuperscriptBox["x2", "2"]}], ")"}]}]}], ")"}]}], "+", 
            RowBox[{
             SuperscriptBox["mu", "2"], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "2"}], "+", 
               RowBox[{
                SuperscriptBox["rr", "2"], " ", 
                RowBox[{"(", 
                 RowBox[{
                  SuperscriptBox["tt", "2"], "-", 
                  SuperscriptBox["x1", "2"], "+", 
                  RowBox[{"5", " ", 
                   SuperscriptBox["x2", "2"]}]}], ")"}]}]}], ")"}]}]}], 
           ")"}]}]}], "-", 
        RowBox[{
         FractionBox["1", 
          RowBox[{"32", " ", 
           SuperscriptBox["rr", 
            RowBox[{"5", "/", "2"}]], " ", 
           RowBox[{"(", 
            RowBox[{"mu", "+", 
             SuperscriptBox["rr", "3"]}], ")"}]}]], 
         RowBox[{
         "ARsigma3", " ", "AZeps", " ", "BRsigma1", " ", "BZeta", " ", "Ka2", 
          " ", "lambda", " ", "x2", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"4", " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", 
                SuperscriptBox["rr", "6"]}], "+", 
               SqrtBox[
                RowBox[{
                 SuperscriptBox["rr", "9"], " ", 
                 RowBox[{"(", 
                  RowBox[{"mu", "+", 
                   SuperscriptBox["rr", "3"]}], ")"}]}]], "+", 
               RowBox[{
                SqrtBox[
                 RowBox[{
                  SuperscriptBox["rr", "13"], " ", 
                  RowBox[{"(", 
                   RowBox[{"mu", "+", 
                    SuperscriptBox["rr", "3"]}], ")"}]}]], " ", 
                SuperscriptBox["x1", "2"]}], "-", 
               RowBox[{
                SqrtBox[
                 RowBox[{
                  SuperscriptBox["rr", "13"], " ", 
                  RowBox[{"(", 
                   RowBox[{"mu", "+", 
                    SuperscriptBox["rr", "3"]}], ")"}]}]], " ", 
                SuperscriptBox["x2", "2"]}], "+", 
               RowBox[{
                SuperscriptBox["rr", "8"], " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"-", 
                   SuperscriptBox["x1", "2"]}], "+", 
                  SuperscriptBox["x2", "2"]}], ")"}]}]}], ")"}]}], "+", 
            RowBox[{
             SuperscriptBox["mu", "2"], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "4"}], "+", 
               RowBox[{
                SuperscriptBox["rr", "2"], " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"5", " ", 
                   SuperscriptBox["tt", "2"]}], "-", 
                  RowBox[{"4", " ", 
                   SuperscriptBox["x1", "2"]}], "+", 
                  RowBox[{"4", " ", 
                   SuperscriptBox["x2", "2"]}]}], ")"}]}]}], ")"}]}], "+", 
            RowBox[{"mu", " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{
                RowBox[{"-", "8"}], " ", 
                SuperscriptBox["rr", "3"]}], "+", 
               RowBox[{"4", " ", 
                SqrtBox[
                 RowBox[{
                  SuperscriptBox["rr", "3"], " ", 
                  RowBox[{"(", 
                   RowBox[{"mu", "+", 
                    SuperscriptBox["rr", "3"]}], ")"}]}]]}], "-", 
               RowBox[{"3", " ", 
                SqrtBox[
                 RowBox[{
                  SuperscriptBox["rr", "7"], " ", 
                  RowBox[{"(", 
                   RowBox[{"mu", "+", 
                    SuperscriptBox["rr", "3"]}], ")"}]}]], " ", 
                SuperscriptBox["tt", "2"]}], "+", 
               RowBox[{"4", " ", 
                SqrtBox[
                 RowBox[{
                  SuperscriptBox["rr", "7"], " ", 
                  RowBox[{"(", 
                   RowBox[{"mu", "+", 
                    SuperscriptBox["rr", "3"]}], ")"}]}]], " ", 
                SuperscriptBox["x1", "2"]}], "-", 
               RowBox[{"4", " ", 
                SqrtBox[
                 RowBox[{
                  SuperscriptBox["rr", "7"], " ", 
                  RowBox[{"(", 
                   RowBox[{"mu", "+", 
                    SuperscriptBox["rr", "3"]}], ")"}]}]], " ", 
                SuperscriptBox["x2", "2"]}], "+", 
               RowBox[{
                SuperscriptBox["rr", "5"], " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"5", " ", 
                   SuperscriptBox["tt", "2"]}], "-", 
                  RowBox[{"8", " ", 
                   SuperscriptBox["x1", "2"]}], "+", 
                  RowBox[{"8", " ", 
                   SuperscriptBox["x2", "2"]}]}], ")"}]}]}], ")"}]}]}], 
           ")"}]}]}], "-", 
        RowBox[{
         FractionBox["1", 
          RowBox[{"32", " ", 
           SuperscriptBox["rr", 
            RowBox[{"5", "/", "2"}]]}]], 
         RowBox[{
         "ARsigma2i", " ", "AZeps", " ", "BRsigma2", " ", "BZeta", " ", "Ka2",
           " ", "lambda", " ", "x1", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"mu", " ", 
             RowBox[{"(", 
              RowBox[{"1", "+", 
               RowBox[{
                SuperscriptBox["rr", "2"], " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"-", 
                   SuperscriptBox["tt", "2"]}], "+", 
                  SuperscriptBox["x1", "2"], "-", 
                  RowBox[{"5", " ", 
                   SuperscriptBox["x2", "2"]}]}], ")"}]}]}], ")"}]}], "-", 
            RowBox[{"2", " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{
                RowBox[{"-", "5"}], " ", 
                SuperscriptBox["rr", "3"]}], "+", 
               RowBox[{"5", " ", 
                SqrtBox[
                 RowBox[{
                  SuperscriptBox["rr", "3"], " ", 
                  RowBox[{"(", 
                   RowBox[{"mu", "+", 
                    SuperscriptBox["rr", "3"]}], ")"}]}]]}], "-", 
               RowBox[{
                SqrtBox[
                 RowBox[{
                  SuperscriptBox["rr", "7"], " ", 
                  RowBox[{"(", 
                   RowBox[{"mu", "+", 
                    SuperscriptBox["rr", "3"]}], ")"}]}]], " ", 
                SuperscriptBox["tt", "2"]}], "+", 
               RowBox[{
                SqrtBox[
                 RowBox[{
                  SuperscriptBox["rr", "7"], " ", 
                  RowBox[{"(", 
                   RowBox[{"mu", "+", 
                    SuperscriptBox["rr", "3"]}], ")"}]}]], " ", 
                SuperscriptBox["x1", "2"]}], "-", 
               RowBox[{"9", " ", 
                SqrtBox[
                 RowBox[{
                  SuperscriptBox["rr", "7"], " ", 
                  RowBox[{"(", 
                   RowBox[{"mu", "+", 
                    SuperscriptBox["rr", "3"]}], ")"}]}]], " ", 
                SuperscriptBox["x2", "2"]}], "+", 
               RowBox[{
                SuperscriptBox["rr", "5"], " ", 
                RowBox[{"(", 
                 RowBox[{
                  SuperscriptBox["tt", "2"], "-", 
                  SuperscriptBox["x1", "2"], "+", 
                  RowBox[{"9", " ", 
                   SuperscriptBox["x2", "2"]}]}], ")"}]}]}], ")"}]}]}], 
           ")"}]}]}], "-", 
        RowBox[{
         FractionBox["1", 
          RowBox[{"32", " ", 
           SqrtBox["rr"], " ", 
           RowBox[{"(", 
            RowBox[{"mu", "+", 
             SuperscriptBox["rr", "3"]}], ")"}]}]], 
         RowBox[{
         "ARsigma3", " ", "AZeps", " ", "BRsigma1", " ", "BZeta", " ", "Ka1", 
          " ", "lambda", " ", "x1", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{
             RowBox[{"-", "8"}], " ", 
             SuperscriptBox["rr", "4"]}], "+", 
            RowBox[{"8", " ", 
             SqrtBox[
              RowBox[{
               SuperscriptBox["rr", "5"], " ", 
               RowBox[{"(", 
                RowBox[{"mu", "+", 
                 SuperscriptBox["rr", "3"]}], ")"}]}]]}], "+", 
            RowBox[{"4", " ", 
             SqrtBox[
              RowBox[{
               SuperscriptBox["rr", "9"], " ", 
               RowBox[{"(", 
                RowBox[{"mu", "+", 
                 SuperscriptBox["rr", "3"]}], ")"}]}]], " ", 
             SuperscriptBox["tt", "2"]}], "-", 
            RowBox[{"8", " ", 
             SqrtBox[
              RowBox[{
               SuperscriptBox["rr", "9"], " ", 
               RowBox[{"(", 
                RowBox[{"mu", "+", 
                 SuperscriptBox["rr", "3"]}], ")"}]}]], " ", 
             SuperscriptBox["x2", "2"]}], "-", 
            RowBox[{"4", " ", 
             SuperscriptBox["rr", "6"], " ", 
             RowBox[{"(", 
              RowBox[{
               SuperscriptBox["tt", "2"], "-", 
               RowBox[{"2", " ", 
                SuperscriptBox["x2", "2"]}]}], ")"}]}], "+", 
            RowBox[{
             SuperscriptBox["mu", "2"], " ", 
             RowBox[{"(", 
              RowBox[{
               SuperscriptBox["tt", "2"], "+", 
               RowBox[{"8", " ", 
                SuperscriptBox["x2", "2"]}]}], ")"}]}], "+", 
            RowBox[{"mu", " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{
                RowBox[{"-", "8"}], " ", "rr"}], "+", 
               RowBox[{"8", " ", 
                SqrtBox[
                 FractionBox[
                  RowBox[{"mu", "+", 
                   SuperscriptBox["rr", "3"]}], "rr"]]}], "+", 
               RowBox[{
                SqrtBox[
                 RowBox[{
                  SuperscriptBox["rr", "3"], " ", 
                  RowBox[{"(", 
                   RowBox[{"mu", "+", 
                    SuperscriptBox["rr", "3"]}], ")"}]}]], " ", 
                SuperscriptBox["tt", "2"]}], "-", 
               RowBox[{"8", " ", 
                SqrtBox[
                 RowBox[{
                  SuperscriptBox["rr", "3"], " ", 
                  RowBox[{"(", 
                   RowBox[{"mu", "+", 
                    SuperscriptBox["rr", "3"]}], ")"}]}]], " ", 
                SuperscriptBox["x2", "2"]}], "+", 
               RowBox[{
                SuperscriptBox["rr", "3"], " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{
                   RowBox[{"-", "3"}], " ", 
                   SuperscriptBox["tt", "2"]}], "+", 
                  RowBox[{"16", " ", 
                   SuperscriptBox["x2", "2"]}]}], ")"}]}]}], ")"}]}]}], 
           ")"}]}]}], "-", 
        RowBox[{
         FractionBox["1", 
          RowBox[{"64", " ", 
           SuperscriptBox["rr", 
            RowBox[{"5", "/", "2"}]], " ", 
           RowBox[{"(", 
            RowBox[{"mu", "+", 
             SuperscriptBox["rr", "3"]}], ")"}]}]], 
         RowBox[{
         "ARsigma3", " ", "AZeps", " ", "BRsigma1", " ", "BZeta", " ", "enne",
           " ", "lambda", " ", "tt", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"4", " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{
                RowBox[{"-", "3"}], " ", 
                SuperscriptBox["rr", "6"]}], "+", 
               RowBox[{"3", " ", 
                SqrtBox[
                 RowBox[{
                  SuperscriptBox["rr", "9"], " ", 
                  RowBox[{"(", 
                   RowBox[{"mu", "+", 
                    SuperscriptBox["rr", "3"]}], ")"}]}]]}], "+", 
               RowBox[{
                SqrtBox[
                 RowBox[{
                  SuperscriptBox["rr", "13"], " ", 
                  RowBox[{"(", 
                   RowBox[{"mu", "+", 
                    SuperscriptBox["rr", "3"]}], ")"}]}]], " ", 
                SuperscriptBox["tt", "2"]}], "+", 
               RowBox[{
                SqrtBox[
                 RowBox[{
                  SuperscriptBox["rr", "13"], " ", 
                  RowBox[{"(", 
                   RowBox[{"mu", "+", 
                    SuperscriptBox["rr", "3"]}], ")"}]}]], " ", 
                SuperscriptBox["x1", "2"]}], "-", 
               RowBox[{"3", " ", 
                SqrtBox[
                 RowBox[{
                  SuperscriptBox["rr", "13"], " ", 
                  RowBox[{"(", 
                   RowBox[{"mu", "+", 
                    SuperscriptBox["rr", "3"]}], ")"}]}]], " ", 
                SuperscriptBox["x2", "2"]}], "-", 
               RowBox[{
                SuperscriptBox["rr", "8"], " ", 
                RowBox[{"(", 
                 RowBox[{
                  SuperscriptBox["tt", "2"], "+", 
                  SuperscriptBox["x1", "2"], "-", 
                  RowBox[{"3", " ", 
                   SuperscriptBox["x2", "2"]}]}], ")"}]}]}], ")"}]}], "+", 
            RowBox[{
             SuperscriptBox["mu", "2"], " ", 
             RowBox[{"(", 
              RowBox[{"1", "+", 
               RowBox[{
                SuperscriptBox["rr", "2"], " ", 
                RowBox[{"(", 
                 RowBox[{
                  SuperscriptBox["tt", "2"], "+", 
                  SuperscriptBox["x1", "2"], "+", 
                  RowBox[{"17", " ", 
                   SuperscriptBox["x2", "2"]}]}], ")"}]}]}], ")"}]}], "+", 
            RowBox[{"mu", " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{
                RowBox[{"-", "11"}], " ", 
                SuperscriptBox["rr", "3"]}], "+", 
               RowBox[{"13", " ", 
                SqrtBox[
                 RowBox[{
                  SuperscriptBox["rr", "3"], " ", 
                  RowBox[{"(", 
                   RowBox[{"mu", "+", 
                    SuperscriptBox["rr", "3"]}], ")"}]}]]}], "+", 
               RowBox[{
                SqrtBox[
                 RowBox[{
                  SuperscriptBox["rr", "7"], " ", 
                  RowBox[{"(", 
                   RowBox[{"mu", "+", 
                    SuperscriptBox["rr", "3"]}], ")"}]}]], " ", 
                SuperscriptBox["tt", "2"]}], "+", 
               RowBox[{
                SqrtBox[
                 RowBox[{
                  SuperscriptBox["rr", "7"], " ", 
                  RowBox[{"(", 
                   RowBox[{"mu", "+", 
                    SuperscriptBox["rr", "3"]}], ")"}]}]], " ", 
                SuperscriptBox["x1", "2"]}], "-", 
               RowBox[{"15", " ", 
                SqrtBox[
                 RowBox[{
                  SuperscriptBox["rr", "7"], " ", 
                  RowBox[{"(", 
                   RowBox[{"mu", "+", 
                    SuperscriptBox["rr", "3"]}], ")"}]}]], " ", 
                SuperscriptBox["x2", "2"]}], "+", 
               RowBox[{
                SuperscriptBox["rr", "5"], " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{
                   RowBox[{"-", "3"}], " ", 
                   SuperscriptBox["tt", "2"]}], "-", 
                  RowBox[{"3", " ", 
                   SuperscriptBox["x1", "2"]}], "+", 
                  RowBox[{"29", " ", 
                   SuperscriptBox["x2", "2"]}]}], ")"}]}]}], ")"}]}]}], 
           ")"}]}]}], "-", 
        RowBox[{
         FractionBox["1", 
          RowBox[{"64", " ", 
           SuperscriptBox["rr", 
            RowBox[{"5", "/", "2"}]], " ", 
           RowBox[{"(", 
            RowBox[{"mu", "+", 
             SuperscriptBox["rr", "3"]}], ")"}]}]], 
         RowBox[{
         "ARsigma3", " ", "AZeps", " ", "BRsigma3", " ", "BZeta", " ", "enne",
           " ", "Imag", " ", "lambda", " ", "x2", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{
             RowBox[{"-", "4"}], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", 
                SuperscriptBox["rr", "6"]}], "+", 
               SqrtBox[
                RowBox[{
                 SuperscriptBox["rr", "9"], " ", 
                 RowBox[{"(", 
                  RowBox[{"mu", "+", 
                   SuperscriptBox["rr", "3"]}], ")"}]}]], "+", 
               RowBox[{"3", " ", 
                SqrtBox[
                 RowBox[{
                  SuperscriptBox["rr", "13"], " ", 
                  RowBox[{"(", 
                   RowBox[{"mu", "+", 
                    SuperscriptBox["rr", "3"]}], ")"}]}]], " ", 
                SuperscriptBox["tt", "2"]}], "-", 
               RowBox[{
                SqrtBox[
                 RowBox[{
                  SuperscriptBox["rr", "13"], " ", 
                  RowBox[{"(", 
                   RowBox[{"mu", "+", 
                    SuperscriptBox["rr", "3"]}], ")"}]}]], " ", 
                SuperscriptBox["x1", "2"]}], "-", 
               RowBox[{
                SqrtBox[
                 RowBox[{
                  SuperscriptBox["rr", "13"], " ", 
                  RowBox[{"(", 
                   RowBox[{"mu", "+", 
                    SuperscriptBox["rr", "3"]}], ")"}]}]], " ", 
                SuperscriptBox["x2", "2"]}], "+", 
               RowBox[{
                SuperscriptBox["rr", "8"], " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{
                   RowBox[{"-", "3"}], " ", 
                   SuperscriptBox["tt", "2"]}], "+", 
                  SuperscriptBox["x1", "2"], "+", 
                  SuperscriptBox["x2", "2"]}], ")"}]}]}], ")"}]}], "+", 
            RowBox[{
             SuperscriptBox["mu", "2"], " ", 
             RowBox[{"(", 
              RowBox[{"1", "+", 
               RowBox[{
                SuperscriptBox["rr", "2"], " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"17", " ", 
                   SuperscriptBox["tt", "2"]}], "+", 
                  SuperscriptBox["x1", "2"], "+", 
                  SuperscriptBox["x2", "2"]}], ")"}]}]}], ")"}]}], "+", 
            RowBox[{"mu", " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"5", " ", 
                SuperscriptBox["rr", "3"]}], "-", 
               RowBox[{"3", " ", 
                SqrtBox[
                 RowBox[{
                  SuperscriptBox["rr", "3"], " ", 
                  RowBox[{"(", 
                   RowBox[{"mu", "+", 
                    SuperscriptBox["rr", "3"]}], ")"}]}]]}], "-", 
               RowBox[{"15", " ", 
                SqrtBox[
                 RowBox[{
                  SuperscriptBox["rr", "7"], " ", 
                  RowBox[{"(", 
                   RowBox[{"mu", "+", 
                    SuperscriptBox["rr", "3"]}], ")"}]}]], " ", 
                SuperscriptBox["tt", "2"]}], "+", 
               RowBox[{
                SqrtBox[
                 RowBox[{
                  SuperscriptBox["rr", "7"], " ", 
                  RowBox[{"(", 
                   RowBox[{"mu", "+", 
                    SuperscriptBox["rr", "3"]}], ")"}]}]], " ", 
                SuperscriptBox["x1", "2"]}], "+", 
               RowBox[{
                SqrtBox[
                 RowBox[{
                  SuperscriptBox["rr", "7"], " ", 
                  RowBox[{"(", 
                   RowBox[{"mu", "+", 
                    SuperscriptBox["rr", "3"]}], ")"}]}]], " ", 
                SuperscriptBox["x2", "2"]}], "+", 
               RowBox[{
                SuperscriptBox["rr", "5"], " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"29", " ", 
                   SuperscriptBox["tt", "2"]}], "-", 
                  RowBox[{"3", " ", 
                   RowBox[{"(", 
                    RowBox[{
                    SuperscriptBox["x1", "2"], "+", 
                    SuperscriptBox["x2", "2"]}], ")"}]}]}], ")"}]}]}], 
              ")"}]}]}], ")"}]}]}], "-", 
        RowBox[{
         FractionBox["1", 
          RowBox[{"32", " ", 
           SuperscriptBox["rr", 
            RowBox[{"5", "/", "2"}]], " ", 
           RowBox[{"(", 
            RowBox[{"mu", "+", 
             SuperscriptBox["rr", "3"]}], ")"}]}]], 
         RowBox[{
         "ARsigma2i", " ", "AZeps", " ", "BRsigma3", " ", "BZeta", " ", 
          "enne", " ", "Imag", " ", "lambda", " ", "x2", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{
             RowBox[{"-", "4"}], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", 
                SuperscriptBox["rr", "6"]}], "+", 
               SqrtBox[
                RowBox[{
                 SuperscriptBox["rr", "9"], " ", 
                 RowBox[{"(", 
                  RowBox[{"mu", "+", 
                   SuperscriptBox["rr", "3"]}], ")"}]}]], "-", 
               RowBox[{
                SqrtBox[
                 RowBox[{
                  SuperscriptBox["rr", "13"], " ", 
                  RowBox[{"(", 
                   RowBox[{"mu", "+", 
                    SuperscriptBox["rr", "3"]}], ")"}]}]], " ", 
                SuperscriptBox["x1", "2"]}], "-", 
               RowBox[{
                SqrtBox[
                 RowBox[{
                  SuperscriptBox["rr", "13"], " ", 
                  RowBox[{"(", 
                   RowBox[{"mu", "+", 
                    SuperscriptBox["rr", "3"]}], ")"}]}]], " ", 
                SuperscriptBox["x2", "2"]}], "+", 
               RowBox[{
                SuperscriptBox["rr", "8"], " ", 
                RowBox[{"(", 
                 RowBox[{
                  SuperscriptBox["x1", "2"], "+", 
                  SuperscriptBox["x2", "2"]}], ")"}]}]}], ")"}]}], "+", 
            RowBox[{
             SuperscriptBox["mu", "2"], " ", 
             RowBox[{"(", 
              RowBox[{"1", "+", 
               RowBox[{"2", " ", 
                SuperscriptBox["rr", "2"], " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"2", " ", 
                   SuperscriptBox["tt", "2"]}], "+", 
                  SuperscriptBox["x1", "2"], "+", 
                  SuperscriptBox["x2", "2"]}], ")"}]}]}], ")"}]}], "+", 
            RowBox[{"mu", " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"5", " ", 
                SuperscriptBox["rr", "3"]}], "-", 
               RowBox[{"3", " ", 
                SqrtBox[
                 RowBox[{
                  SuperscriptBox["rr", "3"], " ", 
                  RowBox[{"(", 
                   RowBox[{"mu", "+", 
                    SuperscriptBox["rr", "3"]}], ")"}]}]]}], "+", 
               RowBox[{"4", " ", 
                SqrtBox[
                 RowBox[{
                  SuperscriptBox["rr", "7"], " ", 
                  RowBox[{"(", 
                   RowBox[{"mu", "+", 
                    SuperscriptBox["rr", "3"]}], ")"}]}]], " ", 
                SuperscriptBox["x1", "2"]}], "+", 
               RowBox[{"4", " ", 
                SqrtBox[
                 RowBox[{
                  SuperscriptBox["rr", "7"], " ", 
                  RowBox[{"(", 
                   RowBox[{"mu", "+", 
                    SuperscriptBox["rr", "3"]}], ")"}]}]], " ", 
                SuperscriptBox["x2", "2"]}], "+", 
               RowBox[{
                SuperscriptBox["rr", "5"], " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"4", " ", 
                   SuperscriptBox["tt", "2"]}], "-", 
                  RowBox[{"2", " ", 
                   RowBox[{"(", 
                    RowBox[{
                    SuperscriptBox["x1", "2"], "+", 
                    SuperscriptBox["x2", "2"]}], ")"}]}]}], ")"}]}]}], 
              ")"}]}]}], ")"}]}]}]}], ",", 
       RowBox[{
        RowBox[{
         RowBox[{"(", 
          RowBox[{
          "ARsigma3", " ", "AZeps", " ", "BRsigma0", " ", "BZeta", " ", 
           "Imag", " ", "Ka3", " ", "lambda", " ", 
           RowBox[{"(", 
            RowBox[{
             SuperscriptBox["mu", "2"], "-", 
             RowBox[{"4", " ", 
              SuperscriptBox["rr", "6"]}], "+", 
             RowBox[{"4", " ", 
              SqrtBox[
               RowBox[{
                SuperscriptBox["rr", "9"], " ", 
                RowBox[{"(", 
                 RowBox[{"mu", "+", 
                  SuperscriptBox["rr", "3"]}], ")"}]}]]}], "+", 
             RowBox[{"mu", " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{
                 RowBox[{"-", "3"}], " ", 
                 SuperscriptBox["rr", "3"]}], "+", 
                SqrtBox[
                 RowBox[{
                  SuperscriptBox["rr", "3"], " ", 
                  RowBox[{"(", 
                   RowBox[{"mu", "+", 
                    SuperscriptBox["rr", "3"]}], ")"}]}]]}], ")"}]}]}], ")"}],
            " ", "x1"}], ")"}], "/", 
         RowBox[{"(", 
          RowBox[{"32", " ", 
           SuperscriptBox["rr", 
            RowBox[{"5", "/", "2"}]], " ", 
           RowBox[{"(", 
            RowBox[{"mu", "+", 
             SuperscriptBox["rr", "3"]}], ")"}]}], ")"}]}], "-", 
        FractionBox[
         RowBox[{
         "ARsigma0", " ", "AZeps", " ", "BRsigma3", " ", "BZeta", " ", "enne",
           " ", "Imag", " ", "lambda", " ", "mu", " ", "tt", " ", "x1"}], 
         RowBox[{"4", " ", 
          SuperscriptBox["rr", 
           RowBox[{"3", "/", "2"}]]}]], "-", 
        RowBox[{
         FractionBox["1", 
          RowBox[{"8", " ", 
           SuperscriptBox["rr", 
            RowBox[{"3", "/", "2"}]]}]], 
         RowBox[{
         "ARsigma0", " ", "AZeps", " ", "BRsigma1", " ", "BZeta", " ", "Ka2", 
          " ", "lambda", " ", 
          RowBox[{"(", 
           RowBox[{"mu", "+", 
            RowBox[{"4", " ", 
             SuperscriptBox["rr", "3"]}], "-", 
            RowBox[{"4", " ", 
             SqrtBox[
              RowBox[{
               SuperscriptBox["rr", "3"], " ", 
               RowBox[{"(", 
                RowBox[{"mu", "+", 
                 SuperscriptBox["rr", "3"]}], ")"}]}]]}]}], ")"}], " ", "tt", 
          " ", "x1"}]}], "-", 
        RowBox[{
         FractionBox["1", 
          RowBox[{"16", " ", 
           SuperscriptBox["rr", 
            RowBox[{"3", "/", "2"}]]}]], 
         RowBox[{
         "ARsigma1", " ", "AZeps", " ", "BRsigma0", " ", "BZeta", " ", "Imag",
           " ", "Ka3", " ", "lambda", " ", 
          RowBox[{"(", 
           RowBox[{"mu", "+", 
            RowBox[{"2", " ", 
             SuperscriptBox["rr", "3"]}], "-", 
            RowBox[{"2", " ", 
             SqrtBox[
              RowBox[{
               SuperscriptBox["rr", "3"], " ", 
               RowBox[{"(", 
                RowBox[{"mu", "+", 
                 SuperscriptBox["rr", "3"]}], ")"}]}]]}]}], ")"}], " ", "tt", 
          " ", "x1"}]}], "+", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{
          "ARsigma1", " ", "AZeps", " ", "BRsigma2", " ", "BZeta", " ", "Ka1",
            " ", "lambda", " ", 
           RowBox[{"(", 
            RowBox[{
             SuperscriptBox["mu", "2"], "+", 
             RowBox[{"9", " ", "mu", " ", 
              SuperscriptBox["rr", "3"]}], "+", 
             RowBox[{"8", " ", 
              SuperscriptBox["rr", "6"]}], "-", 
             RowBox[{"9", " ", "mu", " ", 
              SqrtBox[
               RowBox[{
                SuperscriptBox["rr", "3"], " ", 
                RowBox[{"(", 
                 RowBox[{"mu", "+", 
                  SuperscriptBox["rr", "3"]}], ")"}]}]]}], "-", 
             RowBox[{"8", " ", 
              SqrtBox[
               RowBox[{
                SuperscriptBox["rr", "9"], " ", 
                RowBox[{"(", 
                 RowBox[{"mu", "+", 
                  SuperscriptBox["rr", "3"]}], ")"}]}]]}]}], ")"}], " ", "tt",
            " ", "x1"}], ")"}], "/", 
         RowBox[{"(", 
          RowBox[{"32", " ", 
           SuperscriptBox["rr", 
            RowBox[{"3", "/", "2"}]], " ", 
           RowBox[{"(", 
            RowBox[{"mu", "+", 
             SuperscriptBox["rr", "3"]}], ")"}]}], ")"}]}], "+", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{
          "ARsigma0", " ", "AZeps", " ", "BRsigma2", " ", "BZeta", " ", "Ka1",
            " ", "lambda", " ", 
           RowBox[{"(", 
            RowBox[{
             SuperscriptBox["mu", "2"], "-", 
             RowBox[{"11", " ", "mu", " ", 
              SuperscriptBox["rr", "3"]}], "-", 
             RowBox[{"12", " ", 
              SuperscriptBox["rr", "6"]}], "+", 
             RowBox[{"9", " ", "mu", " ", 
              SqrtBox[
               RowBox[{
                SuperscriptBox["rr", "3"], " ", 
                RowBox[{"(", 
                 RowBox[{"mu", "+", 
                  SuperscriptBox["rr", "3"]}], ")"}]}]]}], "+", 
             RowBox[{"12", " ", 
              SqrtBox[
               RowBox[{
                SuperscriptBox["rr", "9"], " ", 
                RowBox[{"(", 
                 RowBox[{"mu", "+", 
                  SuperscriptBox["rr", "3"]}], ")"}]}]]}]}], ")"}], " ", "tt",
            " ", "x1"}], ")"}], "/", 
         RowBox[{"(", 
          RowBox[{"32", " ", 
           SuperscriptBox["rr", 
            RowBox[{"3", "/", "2"}]], " ", 
           RowBox[{"(", 
            RowBox[{"mu", "+", 
             SuperscriptBox["rr", "3"]}], ")"}]}], ")"}]}], "+", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{
          "ARsigma1", " ", "AZeps", " ", "BRsigma3", " ", "BZeta", " ", 
           "enne", " ", "Imag", " ", "lambda", " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{
              RowBox[{"-", "3"}], " ", 
              SuperscriptBox["mu", "2"]}], "+", 
             RowBox[{"4", " ", 
              SuperscriptBox["rr", "6"]}], "-", 
             RowBox[{"4", " ", 
              SqrtBox[
               RowBox[{
                SuperscriptBox["rr", "9"], " ", 
                RowBox[{"(", 
                 RowBox[{"mu", "+", 
                  SuperscriptBox["rr", "3"]}], ")"}]}]]}], "+", 
             RowBox[{"mu", " ", 
              RowBox[{"(", 
               RowBox[{
                SuperscriptBox["rr", "3"], "-", 
                RowBox[{"3", " ", 
                 SqrtBox[
                  RowBox[{
                   SuperscriptBox["rr", "3"], " ", 
                   RowBox[{"(", 
                    RowBox[{"mu", "+", 
                    SuperscriptBox["rr", "3"]}], ")"}]}]]}]}], ")"}]}]}], 
            ")"}], " ", "tt", " ", "x1"}], ")"}], "/", 
         RowBox[{"(", 
          RowBox[{"32", " ", 
           SuperscriptBox["rr", 
            RowBox[{"3", "/", "2"}]], " ", 
           RowBox[{"(", 
            RowBox[{"mu", "+", 
             SuperscriptBox["rr", "3"]}], ")"}]}], ")"}]}], "-", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{
          "ARsigma0", " ", "AZeps", " ", "BRsigma0", " ", "BZeta", " ", 
           "Imag", " ", "Ka3", " ", "lambda", " ", 
           RowBox[{"(", 
            RowBox[{
             SuperscriptBox["mu", "2"], "-", 
             RowBox[{"4", " ", 
              SuperscriptBox["rr", "6"]}], "+", 
             RowBox[{"4", " ", 
              SqrtBox[
               RowBox[{
                SuperscriptBox["rr", "9"], " ", 
                RowBox[{"(", 
                 RowBox[{"mu", "+", 
                  SuperscriptBox["rr", "3"]}], ")"}]}]]}], "+", 
             RowBox[{"mu", " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{
                 RowBox[{"-", "3"}], " ", 
                 SuperscriptBox["rr", "3"]}], "+", 
                SqrtBox[
                 RowBox[{
                  SuperscriptBox["rr", "3"], " ", 
                  RowBox[{"(", 
                   RowBox[{"mu", "+", 
                    SuperscriptBox["rr", "3"]}], ")"}]}]]}], ")"}]}]}], ")"}],
            " ", "tt", " ", "x1"}], ")"}], "/", 
         RowBox[{"(", 
          RowBox[{"32", " ", 
           SuperscriptBox["rr", 
            RowBox[{"3", "/", "2"}]], " ", 
           RowBox[{"(", 
            RowBox[{"mu", "+", 
             SuperscriptBox["rr", "3"]}], ")"}]}], ")"}]}], "-", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{
          "ARsigma1", " ", "AZeps", " ", "BRsigma1", " ", "BZeta", " ", "Ka2",
            " ", "lambda", " ", 
           RowBox[{"(", 
            RowBox[{
             SuperscriptBox["mu", "2"], "-", 
             RowBox[{"4", " ", 
              SuperscriptBox["rr", "6"]}], "+", 
             RowBox[{"4", " ", 
              SqrtBox[
               RowBox[{
                SuperscriptBox["rr", "9"], " ", 
                RowBox[{"(", 
                 RowBox[{"mu", "+", 
                  SuperscriptBox["rr", "3"]}], ")"}]}]]}], "+", 
             RowBox[{"3", " ", "mu", " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", 
                 SuperscriptBox["rr", "3"]}], "+", 
                SqrtBox[
                 RowBox[{
                  SuperscriptBox["rr", "3"], " ", 
                  RowBox[{"(", 
                   RowBox[{"mu", "+", 
                    SuperscriptBox["rr", "3"]}], ")"}]}]]}], ")"}]}]}], ")"}],
            " ", "tt", " ", "x1"}], ")"}], "/", 
         RowBox[{"(", 
          RowBox[{"16", " ", 
           SuperscriptBox["rr", 
            RowBox[{"3", "/", "2"}]], " ", 
           RowBox[{"(", 
            RowBox[{"mu", "+", 
             SuperscriptBox["rr", "3"]}], ")"}]}], ")"}]}], "-", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{
          "ARsigma0", " ", "AZeps", " ", "BRsigma1", " ", "BZeta", " ", 
           "Imag", " ", "Ka3", " ", "lambda", " ", 
           RowBox[{"(", 
            RowBox[{
             SuperscriptBox["mu", "2"], "-", 
             RowBox[{"4", " ", 
              SuperscriptBox["rr", "6"]}], "+", 
             RowBox[{"4", " ", 
              SqrtBox[
               RowBox[{
                SuperscriptBox["rr", "9"], " ", 
                RowBox[{"(", 
                 RowBox[{"mu", "+", 
                  SuperscriptBox["rr", "3"]}], ")"}]}]]}], "+", 
             RowBox[{"mu", " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{
                 RowBox[{"-", "3"}], " ", 
                 SuperscriptBox["rr", "3"]}], "+", 
                SqrtBox[
                 RowBox[{
                  SuperscriptBox["rr", "3"], " ", 
                  RowBox[{"(", 
                   RowBox[{"mu", "+", 
                    SuperscriptBox["rr", "3"]}], ")"}]}]]}], ")"}]}]}], ")"}],
            " ", 
           SuperscriptBox["x1", "2"]}], ")"}], "/", 
         RowBox[{"(", 
          RowBox[{"32", " ", 
           SuperscriptBox["rr", 
            RowBox[{"3", "/", "2"}]], " ", 
           RowBox[{"(", 
            RowBox[{"mu", "+", 
             SuperscriptBox["rr", "3"]}], ")"}]}], ")"}]}], "+", 
        RowBox[{
         FractionBox["1", "2"], " ", "ARsigma0", " ", "AZeps", " ", 
         "BRsigma0", " ", "BZeta", " ", "enne", " ", "lambda", " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", 
            SuperscriptBox["rr", 
             RowBox[{"3", "/", "2"}]]}], "+", 
           SqrtBox[
            RowBox[{"mu", "+", 
             SuperscriptBox["rr", "3"]}]]}], ")"}], " ", "tt", " ", "x2"}], 
        "+", 
        RowBox[{
         FractionBox["1", 
          RowBox[{"8", " ", 
           SuperscriptBox["rr", 
            RowBox[{"3", "/", "2"}]]}]], 
         RowBox[{
         "ARsigma0", " ", "AZeps", " ", "BRsigma1", " ", "BZeta", " ", "Ka1", 
          " ", "lambda", " ", 
          RowBox[{"(", 
           RowBox[{"mu", "+", 
            RowBox[{"2", " ", 
             SuperscriptBox["rr", "3"]}], "-", 
            RowBox[{"2", " ", 
             SqrtBox[
              RowBox[{
               SuperscriptBox["rr", "3"], " ", 
               RowBox[{"(", 
                RowBox[{"mu", "+", 
                 SuperscriptBox["rr", "3"]}], ")"}]}]]}]}], ")"}], " ", "tt", 
          " ", "x2"}]}], "+", 
        RowBox[{
         FractionBox["1", 
          RowBox[{"16", " ", 
           SuperscriptBox["rr", 
            RowBox[{"3", "/", "2"}]]}]], 
         RowBox[{
         "ARsigma1", " ", "AZeps", " ", "BRsigma3", " ", "BZeta", " ", "Ka3", 
          " ", "lambda", " ", 
          RowBox[{"(", 
           RowBox[{"mu", "+", 
            RowBox[{"2", " ", 
             SuperscriptBox["rr", "3"]}], "-", 
            RowBox[{"2", " ", 
             SqrtBox[
              RowBox[{
               SuperscriptBox["rr", "3"], " ", 
               RowBox[{"(", 
                RowBox[{"mu", "+", 
                 SuperscriptBox["rr", "3"]}], ")"}]}]]}]}], ")"}], " ", "tt", 
          " ", "x2"}]}], "-", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{
          "ARsigma1", " ", "AZeps", " ", "BRsigma1", " ", "BZeta", " ", "Ka1",
            " ", "lambda", " ", 
           RowBox[{"(", 
            RowBox[{
             SuperscriptBox["mu", "2"], "+", 
             RowBox[{"9", " ", "mu", " ", 
              SuperscriptBox["rr", "3"]}], "+", 
             RowBox[{"8", " ", 
              SuperscriptBox["rr", "6"]}], "-", 
             RowBox[{"9", " ", "mu", " ", 
              SqrtBox[
               RowBox[{
                SuperscriptBox["rr", "3"], " ", 
                RowBox[{"(", 
                 RowBox[{"mu", "+", 
                  SuperscriptBox["rr", "3"]}], ")"}]}]]}], "-", 
             RowBox[{"8", " ", 
              SqrtBox[
               RowBox[{
                SuperscriptBox["rr", "9"], " ", 
                RowBox[{"(", 
                 RowBox[{"mu", "+", 
                  SuperscriptBox["rr", "3"]}], ")"}]}]]}]}], ")"}], " ", "tt",
            " ", "x2"}], ")"}], "/", 
         RowBox[{"(", 
          RowBox[{"32", " ", 
           SuperscriptBox["rr", 
            RowBox[{"3", "/", "2"}]], " ", 
           RowBox[{"(", 
            RowBox[{"mu", "+", 
             SuperscriptBox["rr", "3"]}], ")"}]}], ")"}]}], "+", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{
          "ARsigma1", " ", "AZeps", " ", "BRsigma0", " ", "BZeta", " ", 
           "enne", " ", "lambda", " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"3", " ", 
              SuperscriptBox["mu", "2"]}], "+", 
             RowBox[{"11", " ", "mu", " ", 
              SuperscriptBox["rr", "3"]}], "+", 
             RowBox[{"8", " ", 
              SuperscriptBox["rr", "6"]}], "-", 
             RowBox[{"7", " ", "mu", " ", 
              SqrtBox[
               RowBox[{
                SuperscriptBox["rr", "3"], " ", 
                RowBox[{"(", 
                 RowBox[{"mu", "+", 
                  SuperscriptBox["rr", "3"]}], ")"}]}]]}], "-", 
             RowBox[{"8", " ", 
              SqrtBox[
               RowBox[{
                SuperscriptBox["rr", "9"], " ", 
                RowBox[{"(", 
                 RowBox[{"mu", "+", 
                  SuperscriptBox["rr", "3"]}], ")"}]}]]}]}], ")"}], " ", "tt",
            " ", "x2"}], ")"}], "/", 
         RowBox[{"(", 
          RowBox[{"16", " ", 
           SuperscriptBox["rr", 
            RowBox[{"3", "/", "2"}]], " ", 
           RowBox[{"(", 
            RowBox[{"mu", "+", 
             SuperscriptBox["rr", "3"]}], ")"}]}], ")"}]}], "+", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{
          "ARsigma0", " ", "AZeps", " ", "BRsigma2", " ", "BZeta", " ", "Ka2",
            " ", "lambda", " ", 
           RowBox[{"(", 
            RowBox[{
             SuperscriptBox["mu", "2"], "-", 
             RowBox[{"19", " ", "mu", " ", 
              SuperscriptBox["rr", "3"]}], "-", 
             RowBox[{"20", " ", 
              SuperscriptBox["rr", "6"]}], "+", 
             RowBox[{"17", " ", "mu", " ", 
              SqrtBox[
               RowBox[{
                SuperscriptBox["rr", "3"], " ", 
                RowBox[{"(", 
                 RowBox[{"mu", "+", 
                  SuperscriptBox["rr", "3"]}], ")"}]}]]}], "+", 
             RowBox[{"20", " ", 
              SqrtBox[
               RowBox[{
                SuperscriptBox["rr", "9"], " ", 
                RowBox[{"(", 
                 RowBox[{"mu", "+", 
                  SuperscriptBox["rr", "3"]}], ")"}]}]]}]}], ")"}], " ", "tt",
            " ", "x2"}], ")"}], "/", 
         RowBox[{"(", 
          RowBox[{"32", " ", 
           SuperscriptBox["rr", 
            RowBox[{"3", "/", "2"}]], " ", 
           RowBox[{"(", 
            RowBox[{"mu", "+", 
             SuperscriptBox["rr", "3"]}], ")"}]}], ")"}]}], "-", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{
          "ARsigma1", " ", "AZeps", " ", "BRsigma2", " ", "BZeta", " ", "Ka2",
            " ", "lambda", " ", 
           RowBox[{"(", 
            RowBox[{
             SuperscriptBox["mu", "2"], "-", 
             RowBox[{"4", " ", 
              SuperscriptBox["rr", "6"]}], "+", 
             RowBox[{"4", " ", 
              SqrtBox[
               RowBox[{
                SuperscriptBox["rr", "9"], " ", 
                RowBox[{"(", 
                 RowBox[{"mu", "+", 
                  SuperscriptBox["rr", "3"]}], ")"}]}]]}], "+", 
             RowBox[{"3", " ", "mu", " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", 
                 SuperscriptBox["rr", "3"]}], "+", 
                SqrtBox[
                 RowBox[{
                  SuperscriptBox["rr", "3"], " ", 
                  RowBox[{"(", 
                   RowBox[{"mu", "+", 
                    SuperscriptBox["rr", "3"]}], ")"}]}]]}], ")"}]}]}], ")"}],
            " ", "tt", " ", "x2"}], ")"}], "/", 
         RowBox[{"(", 
          RowBox[{"16", " ", 
           SuperscriptBox["rr", 
            RowBox[{"3", "/", "2"}]], " ", 
           RowBox[{"(", 
            RowBox[{"mu", "+", 
             SuperscriptBox["rr", "3"]}], ")"}]}], ")"}]}], "+", 
        FractionBox[
         RowBox[{
         "ARsigma0", " ", "AZeps", " ", "BRsigma0", " ", "BZeta", " ", "Ka1", 
          " ", "lambda", " ", "mu", " ", "x1", " ", "x2"}], 
         RowBox[{"8", " ", 
          SuperscriptBox["rr", 
           RowBox[{"3", "/", "2"}]]}]], "+", 
        RowBox[{
         FractionBox["1", "4"], " ", "ARsigma0", " ", "AZeps", " ", 
         "BRsigma1", " ", "BZeta", " ", "enne", " ", "lambda", " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", 
            SuperscriptBox["rr", 
             RowBox[{"3", "/", "2"}]]}], "+", 
           SqrtBox[
            RowBox[{"mu", "+", 
             SuperscriptBox["rr", "3"]}]]}], ")"}], " ", "x1", " ", "x2"}], 
        "-", 
        RowBox[{
         FractionBox["1", 
          RowBox[{"8", " ", 
           SuperscriptBox["rr", 
            RowBox[{"3", "/", "2"}]]}]], 
         RowBox[{
         "ARsigma0", " ", "AZeps", " ", "BRsigma3", " ", "BZeta", " ", "Imag",
           " ", "Ka2", " ", "lambda", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"3", " ", "mu"}], "+", 
            RowBox[{"2", " ", 
             SuperscriptBox["rr", "3"]}], "-", 
            RowBox[{"2", " ", 
             SqrtBox[
              RowBox[{
               SuperscriptBox["rr", "3"], " ", 
               RowBox[{"(", 
                RowBox[{"mu", "+", 
                 SuperscriptBox["rr", "3"]}], ")"}]}]]}]}], ")"}], " ", "x1", 
          " ", "x2"}]}], "+", 
        RowBox[{
         FractionBox["1", 
          RowBox[{"4", " ", 
           SuperscriptBox["rr", 
            RowBox[{"3", "/", "2"}]]}]], 
         RowBox[{
         "ARsigma1", " ", "AZeps", " ", "BRsigma0", " ", "BZeta", " ", "Ka1", 
          " ", "lambda", " ", 
          RowBox[{"(", 
           RowBox[{"mu", "+", 
            SuperscriptBox["rr", "3"], "-", 
            SqrtBox[
             RowBox[{
              SuperscriptBox["rr", "3"], " ", 
              RowBox[{"(", 
               RowBox[{"mu", "+", 
                SuperscriptBox["rr", "3"]}], ")"}]}]]}], ")"}], " ", "x1", 
          " ", "x2"}]}], "-", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{
          "3", " ", "ARsigma1", " ", "AZeps", " ", "BRsigma1", " ", "BZeta", 
           " ", "enne", " ", "lambda", " ", "mu", " ", 
           RowBox[{"(", 
            RowBox[{"mu", "+", 
             SuperscriptBox["rr", "3"], "-", 
             SqrtBox[
              RowBox[{
               SuperscriptBox["rr", "3"], " ", 
               RowBox[{"(", 
                RowBox[{"mu", "+", 
                 SuperscriptBox["rr", "3"]}], ")"}]}]]}], ")"}], " ", "x1", 
           " ", "x2"}], ")"}], "/", 
         RowBox[{"(", 
          RowBox[{"32", " ", 
           SuperscriptBox["rr", 
            RowBox[{"3", "/", "2"}]], " ", 
           RowBox[{"(", 
            RowBox[{"mu", "+", 
             SuperscriptBox["rr", "3"]}], ")"}]}], ")"}]}], "-", 
        RowBox[{
         FractionBox["1", 
          RowBox[{"16", " ", 
           SuperscriptBox["rr", 
            RowBox[{"3", "/", "2"}]]}]], 
         RowBox[{
         "ARsigma1", " ", "AZeps", " ", "BRsigma3", " ", "BZeta", " ", "Imag",
           " ", "Ka2", " ", "lambda", " ", 
          RowBox[{"(", 
           RowBox[{"mu", "-", 
            RowBox[{"6", " ", 
             SuperscriptBox["rr", "3"]}], "+", 
            RowBox[{"6", " ", 
             SqrtBox[
              RowBox[{
               SuperscriptBox["rr", "3"], " ", 
               RowBox[{"(", 
                RowBox[{"mu", "+", 
                 SuperscriptBox["rr", "3"]}], ")"}]}]]}]}], ")"}], " ", "x1", 
          " ", "x2"}]}], "-", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{
          "ARsigma0", " ", "AZeps", " ", "BRsigma2", " ", "BZeta", " ", 
           "Imag", " ", "Ka3", " ", "lambda", " ", 
           RowBox[{"(", 
            RowBox[{
             SuperscriptBox["mu", "2"], "-", 
             RowBox[{"4", " ", 
              SuperscriptBox["rr", "6"]}], "+", 
             RowBox[{"4", " ", 
              SqrtBox[
               RowBox[{
                SuperscriptBox["rr", "9"], " ", 
                RowBox[{"(", 
                 RowBox[{"mu", "+", 
                  SuperscriptBox["rr", "3"]}], ")"}]}]]}], "+", 
             RowBox[{"mu", " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{
                 RowBox[{"-", "3"}], " ", 
                 SuperscriptBox["rr", "3"]}], "+", 
                SqrtBox[
                 RowBox[{
                  SuperscriptBox["rr", "3"], " ", 
                  RowBox[{"(", 
                   RowBox[{"mu", "+", 
                    SuperscriptBox["rr", "3"]}], ")"}]}]]}], ")"}]}]}], ")"}],
            " ", "x1", " ", "x2"}], ")"}], "/", 
         RowBox[{"(", 
          RowBox[{"32", " ", 
           SuperscriptBox["rr", 
            RowBox[{"3", "/", "2"}]], " ", 
           RowBox[{"(", 
            RowBox[{"mu", "+", 
             SuperscriptBox["rr", "3"]}], ")"}]}], ")"}]}], "+", 
        RowBox[{
         FractionBox["3", "4"], " ", "ARsigma2i", " ", "AZeps", " ", 
         "BRsigma0", " ", "BZeta", " ", "Ka1", " ", "lambda", " ", 
         SuperscriptBox["rr", 
          RowBox[{"3", "/", "2"}]], " ", 
         RowBox[{"(", 
          RowBox[{"rr", "-", 
           SqrtBox[
            FractionBox[
             RowBox[{"mu", "+", 
              SuperscriptBox["rr", "3"]}], "rr"]]}], ")"}], " ", "tt", " ", 
         "x1", " ", "x2"}], "+", 
        RowBox[{
         FractionBox["1", 
          RowBox[{"4", " ", 
           SqrtBox["rr"]}]], 
         RowBox[{
         "ARsigma3", " ", "AZeps", " ", "BRsigma1", " ", "BZeta", " ", "enne",
           " ", "lambda", " ", 
          RowBox[{"(", 
           RowBox[{"mu", "+", 
            SuperscriptBox["rr", "3"], "-", 
            SqrtBox[
             RowBox[{
              SuperscriptBox["rr", "3"], " ", 
              RowBox[{"(", 
               RowBox[{"mu", "+", 
                SuperscriptBox["rr", "3"]}], ")"}]}]]}], ")"}], " ", "tt", 
          " ", "x1", " ", "x2"}]}], "+", 
        RowBox[{
         FractionBox["1", 
          RowBox[{"16", " ", 
           SqrtBox["rr"]}]], 
         RowBox[{
         "ARsigma2i", " ", "AZeps", " ", "BRsigma3", " ", "BZeta", " ", 
          "Imag", " ", "Ka2", " ", "lambda", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"3", " ", "mu"}], "-", 
            RowBox[{"2", " ", 
             SuperscriptBox["rr", "3"]}], "+", 
            RowBox[{"2", " ", 
             SqrtBox[
              RowBox[{
               SuperscriptBox["rr", "3"], " ", 
               RowBox[{"(", 
                RowBox[{"mu", "+", 
                 SuperscriptBox["rr", "3"]}], ")"}]}]]}]}], ")"}], " ", "tt", 
          " ", "x1", " ", "x2"}]}], "+", 
        RowBox[{
         FractionBox["1", 
          RowBox[{"32", " ", 
           SqrtBox["rr"], " ", 
           RowBox[{"(", 
            RowBox[{"mu", "+", 
             SuperscriptBox["rr", "3"]}], ")"}]}]], 
         RowBox[{
         "ARsigma3", " ", "AZeps", " ", "BRsigma3", " ", "BZeta", " ", "Imag",
           " ", "Ka2", " ", "lambda", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"9", " ", 
             SuperscriptBox["mu", "2"]}], "+", 
            RowBox[{"13", " ", "mu", " ", 
             SuperscriptBox["rr", "3"]}], "+", 
            RowBox[{"4", " ", 
             SuperscriptBox["rr", "6"]}], "-", 
            RowBox[{"7", " ", "mu", " ", 
             SqrtBox[
              RowBox[{
               SuperscriptBox["rr", "3"], " ", 
               RowBox[{"(", 
                RowBox[{"mu", "+", 
                 SuperscriptBox["rr", "3"]}], ")"}]}]]}], "-", 
            RowBox[{"4", " ", 
             SqrtBox[
              RowBox[{
               SuperscriptBox["rr", "9"], " ", 
               RowBox[{"(", 
                RowBox[{"mu", "+", 
                 SuperscriptBox["rr", "3"]}], ")"}]}]]}]}], ")"}], " ", "tt", 
          " ", "x1", " ", "x2"}]}], "+", 
        RowBox[{
         FractionBox["1", 
          RowBox[{"16", " ", 
           SqrtBox["rr"]}]], 
         RowBox[{
         "ARsigma2i", " ", "AZeps", " ", "BRsigma1", " ", "BZeta", " ", 
          "enne", " ", "lambda", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"3", " ", "mu"}], "+", 
            RowBox[{"10", " ", 
             RowBox[{"(", 
              RowBox[{
               SuperscriptBox["rr", "3"], "-", 
               SqrtBox[
                RowBox[{
                 SuperscriptBox["rr", "3"], " ", 
                 RowBox[{"(", 
                  RowBox[{"mu", "+", 
                   SuperscriptBox["rr", "3"]}], ")"}]}]]}], ")"}]}]}], ")"}], 
          " ", "tt", " ", "x1", " ", "x2"}]}], "-", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{
          "ARsigma3", " ", "AZeps", " ", "BRsigma0", " ", "BZeta", " ", "Ka1",
            " ", "lambda", " ", 
           RowBox[{"(", 
            RowBox[{
             SuperscriptBox["mu", "2"], "-", 
             RowBox[{"4", " ", 
              SuperscriptBox["rr", "6"]}], "+", 
             RowBox[{"4", " ", 
              SqrtBox[
               RowBox[{
                SuperscriptBox["rr", "9"], " ", 
                RowBox[{"(", 
                 RowBox[{"mu", "+", 
                  SuperscriptBox["rr", "3"]}], ")"}]}]]}], "+", 
             RowBox[{"mu", " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{
                 RowBox[{"-", "3"}], " ", 
                 SuperscriptBox["rr", "3"]}], "+", 
                SqrtBox[
                 RowBox[{
                  SuperscriptBox["rr", "3"], " ", 
                  RowBox[{"(", 
                   RowBox[{"mu", "+", 
                    SuperscriptBox["rr", "3"]}], ")"}]}]]}], ")"}]}]}], ")"}],
            " ", "tt", " ", "x1", " ", "x2"}], ")"}], "/", 
         RowBox[{"(", 
          RowBox[{"32", " ", 
           SqrtBox["rr"], " ", 
           RowBox[{"(", 
            RowBox[{"mu", "+", 
             SuperscriptBox["rr", "3"]}], ")"}]}], ")"}]}], "-", 
        RowBox[{
         FractionBox["1", 
          RowBox[{"32", " ", 
           SqrtBox["rr"], " ", 
           RowBox[{"(", 
            RowBox[{"mu", "+", 
             SuperscriptBox["rr", "3"]}], ")"}]}]], 
         RowBox[{
         "ARsigma3", " ", "AZeps", " ", "BRsigma2", " ", "BZeta", " ", "Ka2", 
          " ", "lambda", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{
             RowBox[{"-", "8"}], " ", 
             SuperscriptBox["rr", "4"]}], "+", 
            RowBox[{"8", " ", 
             SqrtBox[
              RowBox[{
               SuperscriptBox["rr", "5"], " ", 
               RowBox[{"(", 
                RowBox[{"mu", "+", 
                 SuperscriptBox["rr", "3"]}], ")"}]}]]}], "+", 
            RowBox[{"4", " ", 
             SqrtBox[
              RowBox[{
               SuperscriptBox["rr", "9"], " ", 
               RowBox[{"(", 
                RowBox[{"mu", "+", 
                 SuperscriptBox["rr", "3"]}], ")"}]}]], " ", 
             SuperscriptBox["tt", "2"]}], "-", 
            RowBox[{"8", " ", 
             SqrtBox[
              RowBox[{
               SuperscriptBox["rr", "9"], " ", 
               RowBox[{"(", 
                RowBox[{"mu", "+", 
                 SuperscriptBox["rr", "3"]}], ")"}]}]], " ", 
             SuperscriptBox["x1", "2"]}], "-", 
            RowBox[{"4", " ", 
             SuperscriptBox["rr", "6"], " ", 
             RowBox[{"(", 
              RowBox[{
               SuperscriptBox["tt", "2"], "-", 
               RowBox[{"2", " ", 
                SuperscriptBox["x1", "2"]}]}], ")"}]}], "+", 
            RowBox[{
             SuperscriptBox["mu", "2"], " ", 
             RowBox[{"(", 
              RowBox[{
               SuperscriptBox["tt", "2"], "+", 
               RowBox[{"8", " ", 
                SuperscriptBox["x1", "2"]}]}], ")"}]}], "+", 
            RowBox[{"mu", " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{
                RowBox[{"-", "8"}], " ", "rr"}], "+", 
               RowBox[{"8", " ", 
                SqrtBox[
                 FractionBox[
                  RowBox[{"mu", "+", 
                   SuperscriptBox["rr", "3"]}], "rr"]]}], "+", 
               RowBox[{
                SqrtBox[
                 RowBox[{
                  SuperscriptBox["rr", "3"], " ", 
                  RowBox[{"(", 
                   RowBox[{"mu", "+", 
                    SuperscriptBox["rr", "3"]}], ")"}]}]], " ", 
                SuperscriptBox["tt", "2"]}], "-", 
               RowBox[{"8", " ", 
                SqrtBox[
                 RowBox[{
                  SuperscriptBox["rr", "3"], " ", 
                  RowBox[{"(", 
                   RowBox[{"mu", "+", 
                    SuperscriptBox["rr", "3"]}], ")"}]}]], " ", 
                SuperscriptBox["x1", "2"]}], "+", 
               RowBox[{
                SuperscriptBox["rr", "3"], " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{
                   RowBox[{"-", "3"}], " ", 
                   SuperscriptBox["tt", "2"]}], "+", 
                  RowBox[{"16", " ", 
                   SuperscriptBox["x1", "2"]}]}], ")"}]}]}], ")"}]}]}], ")"}],
           " ", "x2"}]}], "-", 
        RowBox[{
         FractionBox["1", 
          RowBox[{"32", " ", 
           SuperscriptBox["rr", 
            RowBox[{"5", "/", "2"}]]}]], 
         RowBox[{
         "ARsigma2i", " ", "AZeps", " ", "BRsigma1", " ", "BZeta", " ", 
          "Imag", " ", "Ka3", " ", "lambda", " ", 
          RowBox[{"(", 
           RowBox[{"mu", "+", 
            RowBox[{"2", " ", 
             SuperscriptBox["rr", "3"]}], "-", 
            RowBox[{"2", " ", 
             SqrtBox[
              RowBox[{
               SuperscriptBox["rr", "3"], " ", 
               RowBox[{"(", 
                RowBox[{"mu", "+", 
                 SuperscriptBox["rr", "3"]}], ")"}]}]]}]}], ")"}], " ", "tt", 
          " ", 
          RowBox[{"(", 
           RowBox[{"3", "+", 
            RowBox[{
             SuperscriptBox["rr", "2"], " ", 
             RowBox[{"(", 
              RowBox[{
               SuperscriptBox["tt", "2"], "-", 
               SuperscriptBox["x1", "2"], "-", 
               SuperscriptBox["x2", "2"]}], ")"}]}]}], ")"}]}]}], "-", 
        RowBox[{
         FractionBox["1", 
          RowBox[{"32", " ", 
           SuperscriptBox["rr", 
            RowBox[{"7", "/", "2"}]]}]], 
         RowBox[{
         "ARsigma1", " ", "AZeps", " ", "BRsigma1", " ", "BZeta", " ", "Imag",
           " ", "Ka3", " ", "lambda", " ", 
          RowBox[{"(", 
           RowBox[{"mu", "+", 
            RowBox[{"2", " ", 
             SuperscriptBox["rr", "3"]}], "-", 
            RowBox[{"2", " ", 
             SqrtBox[
              RowBox[{
               SuperscriptBox["rr", "3"], " ", 
               RowBox[{"(", 
                RowBox[{"mu", "+", 
                 SuperscriptBox["rr", "3"]}], ")"}]}]]}]}], ")"}], " ", 
          RowBox[{"(", 
           RowBox[{"1", "+", 
            RowBox[{
             SuperscriptBox["rr", "2"], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"3", " ", 
                SuperscriptBox["tt", "2"]}], "-", 
               SuperscriptBox["x1", "2"], "-", 
               SuperscriptBox["x2", "2"]}], ")"}]}]}], ")"}]}]}], "+", 
        RowBox[{
         FractionBox["1", 
          RowBox[{"32", " ", 
           SuperscriptBox["rr", 
            RowBox[{"5", "/", "2"}]]}]], 
         RowBox[{
         "ARsigma2i", " ", "AZeps", " ", "BRsigma0", " ", "BZeta", " ", 
          "Imag", " ", "Ka3", " ", "lambda", " ", 
          RowBox[{"(", 
           RowBox[{"mu", "+", 
            RowBox[{"2", " ", 
             SuperscriptBox["rr", "3"]}], "-", 
            RowBox[{"2", " ", 
             SqrtBox[
              RowBox[{
               SuperscriptBox["rr", "3"], " ", 
               RowBox[{"(", 
                RowBox[{"mu", "+", 
                 SuperscriptBox["rr", "3"]}], ")"}]}]]}]}], ")"}], " ", "x1", 
          " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "1"}], "+", 
            RowBox[{
             SuperscriptBox["rr", "2"], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", 
                SuperscriptBox["tt", "2"]}], "+", 
               SuperscriptBox["x1", "2"], "+", 
               SuperscriptBox["x2", "2"]}], ")"}]}]}], ")"}]}]}], "-", 
        RowBox[{
         FractionBox["1", 
          RowBox[{"32", " ", 
           SuperscriptBox["rr", 
            RowBox[{"5", "/", "2"}]]}]], 
         RowBox[{
         "ARsigma2i", " ", "AZeps", " ", "BRsigma3", " ", "BZeta", " ", "Ka3",
           " ", "lambda", " ", 
          RowBox[{"(", 
           RowBox[{"mu", "+", 
            RowBox[{"2", " ", 
             SuperscriptBox["rr", "3"]}], "-", 
            RowBox[{"2", " ", 
             SqrtBox[
              RowBox[{
               SuperscriptBox["rr", "3"], " ", 
               RowBox[{"(", 
                RowBox[{"mu", "+", 
                 SuperscriptBox["rr", "3"]}], ")"}]}]]}]}], ")"}], " ", "x2", 
          " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "1"}], "+", 
            RowBox[{
             SuperscriptBox["rr", "2"], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", 
                SuperscriptBox["tt", "2"]}], "+", 
               SuperscriptBox["x1", "2"], "+", 
               SuperscriptBox["x2", "2"]}], ")"}]}]}], ")"}]}]}], "+", 
        RowBox[{
         FractionBox["1", 
          RowBox[{"8", " ", 
           SuperscriptBox["rr", 
            RowBox[{"3", "/", "2"}]]}]], 
         RowBox[{
         "ARsigma0", " ", "AZeps", " ", "BRsigma0", " ", "BZeta", " ", "Ka2", 
          " ", "lambda", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"2", " ", 
             SqrtBox[
              RowBox[{
               SuperscriptBox["rr", "3"], " ", 
               RowBox[{"(", 
                RowBox[{"mu", "+", 
                 SuperscriptBox["rr", "3"]}], ")"}]}]], " ", 
             SuperscriptBox["tt", "2"]}], "-", 
            RowBox[{"mu", " ", 
             SuperscriptBox["x1", "2"]}], "+", 
            RowBox[{"2", " ", 
             SqrtBox[
              RowBox[{
               SuperscriptBox["rr", "3"], " ", 
               RowBox[{"(", 
                RowBox[{"mu", "+", 
                 SuperscriptBox["rr", "3"]}], ")"}]}]], " ", 
             SuperscriptBox["x1", "2"]}], "+", 
            RowBox[{"2", " ", 
             SqrtBox[
              RowBox[{
               SuperscriptBox["rr", "3"], " ", 
               RowBox[{"(", 
                RowBox[{"mu", "+", 
                 SuperscriptBox["rr", "3"]}], ")"}]}]], " ", 
             SuperscriptBox["x2", "2"]}], "-", 
            RowBox[{"2", " ", 
             SuperscriptBox["rr", "3"], " ", 
             RowBox[{"(", 
              RowBox[{
               SuperscriptBox["tt", "2"], "+", 
               SuperscriptBox["x1", "2"], "+", 
               SuperscriptBox["x2", "2"]}], ")"}]}]}], ")"}]}]}], "-", 
        RowBox[{
         FractionBox["1", 
          RowBox[{"32", " ", 
           SqrtBox["rr"], " ", 
           RowBox[{"(", 
            RowBox[{"mu", "+", 
             SuperscriptBox["rr", "3"]}], ")"}]}]], 
         RowBox[{
         "ARsigma3", " ", "AZeps", " ", "BRsigma0", " ", "BZeta", " ", "Ka2", 
          " ", "lambda", " ", "tt", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{
             RowBox[{"-", "8"}], " ", 
             SuperscriptBox["rr", "4"]}], "+", 
            RowBox[{"8", " ", 
             SqrtBox[
              RowBox[{
               SuperscriptBox["rr", "5"], " ", 
               RowBox[{"(", 
                RowBox[{"mu", "+", 
                 SuperscriptBox["rr", "3"]}], ")"}]}]]}], "+", 
            RowBox[{
             SuperscriptBox["mu", "2"], " ", 
             SuperscriptBox["x2", "2"]}], "-", 
            RowBox[{"4", " ", 
             SuperscriptBox["rr", "6"], " ", 
             SuperscriptBox["x2", "2"]}], "+", 
            RowBox[{"4", " ", 
             SqrtBox[
              RowBox[{
               SuperscriptBox["rr", "9"], " ", 
               RowBox[{"(", 
                RowBox[{"mu", "+", 
                 SuperscriptBox["rr", "3"]}], ")"}]}]], " ", 
             SuperscriptBox["x2", "2"]}], "+", 
            RowBox[{"mu", " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{
                RowBox[{"-", "8"}], " ", "rr"}], "+", 
               RowBox[{"8", " ", 
                SqrtBox[
                 FractionBox[
                  RowBox[{"mu", "+", 
                   SuperscriptBox["rr", "3"]}], "rr"]]}], "-", 
               RowBox[{"3", " ", 
                SuperscriptBox["rr", "3"], " ", 
                SuperscriptBox["x2", "2"]}], "+", 
               RowBox[{
                SqrtBox[
                 RowBox[{
                  SuperscriptBox["rr", "3"], " ", 
                  RowBox[{"(", 
                   RowBox[{"mu", "+", 
                    SuperscriptBox["rr", "3"]}], ")"}]}]], " ", 
                SuperscriptBox["x2", "2"]}]}], ")"}]}]}], ")"}]}]}], "+", 
        RowBox[{
         FractionBox["1", 
          RowBox[{"8", " ", 
           SuperscriptBox["rr", 
            RowBox[{"5", "/", "2"}]]}]], 
         RowBox[{
         "ARsigma3", " ", "AZeps", " ", "BRsigma1", " ", "BZeta", " ", "Ka2", 
          " ", "lambda", " ", "x1", " ", 
          RowBox[{"(", 
           RowBox[{"mu", "+", 
            RowBox[{"2", " ", "mu", " ", 
             SuperscriptBox["rr", "2"], " ", 
             SuperscriptBox["x2", "2"]}], "+", 
            RowBox[{"2", " ", 
             RowBox[{"(", 
              RowBox[{
               SuperscriptBox["rr", "3"], "-", 
               SqrtBox[
                RowBox[{
                 SuperscriptBox["rr", "3"], " ", 
                 RowBox[{"(", 
                  RowBox[{"mu", "+", 
                   SuperscriptBox["rr", "3"]}], ")"}]}]], "+", 
               RowBox[{
                SuperscriptBox["rr", "5"], " ", 
                SuperscriptBox["x2", "2"]}], "-", 
               RowBox[{
                SqrtBox[
                 RowBox[{
                  SuperscriptBox["rr", "7"], " ", 
                  RowBox[{"(", 
                   RowBox[{"mu", "+", 
                    SuperscriptBox["rr", "3"]}], ")"}]}]], " ", 
                SuperscriptBox["x2", "2"]}]}], ")"}]}]}], ")"}]}]}], "-", 
        RowBox[{
         FractionBox["1", 
          RowBox[{"32", " ", 
           SuperscriptBox["rr", 
            RowBox[{"5", "/", "2"}]]}]], 
         RowBox[{
         "ARsigma2i", " ", "AZeps", " ", "BRsigma2", " ", "BZeta", " ", "Ka1",
           " ", "lambda", " ", "x1", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"2", " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", 
                SuperscriptBox["rr", "3"]}], "+", 
               SqrtBox[
                RowBox[{
                 SuperscriptBox["rr", "3"], " ", 
                 RowBox[{"(", 
                  RowBox[{"mu", "+", 
                   SuperscriptBox["rr", "3"]}], ")"}]}]], "+", 
               RowBox[{"3", " ", 
                SqrtBox[
                 RowBox[{
                  SuperscriptBox["rr", "7"], " ", 
                  RowBox[{"(", 
                   RowBox[{"mu", "+", 
                    SuperscriptBox["rr", "3"]}], ")"}]}]], " ", 
                SuperscriptBox["tt", "2"]}], "-", 
               RowBox[{
                SqrtBox[
                 RowBox[{
                  SuperscriptBox["rr", "7"], " ", 
                  RowBox[{"(", 
                   RowBox[{"mu", "+", 
                    SuperscriptBox["rr", "3"]}], ")"}]}]], " ", 
                SuperscriptBox["x1", "2"]}], "+", 
               RowBox[{"9", " ", 
                SqrtBox[
                 RowBox[{
                  SuperscriptBox["rr", "7"], " ", 
                  RowBox[{"(", 
                   RowBox[{"mu", "+", 
                    SuperscriptBox["rr", "3"]}], ")"}]}]], " ", 
                SuperscriptBox["x2", "2"]}], "+", 
               RowBox[{
                SuperscriptBox["rr", "5"], " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{
                   RowBox[{"-", "3"}], " ", 
                   SuperscriptBox["tt", "2"]}], "+", 
                  SuperscriptBox["x1", "2"], "-", 
                  RowBox[{"9", " ", 
                   SuperscriptBox["x2", "2"]}]}], ")"}]}]}], ")"}]}], "+", 
            RowBox[{"mu", " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "5"}], "+", 
               RowBox[{
                SuperscriptBox["rr", "2"], " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"5", " ", 
                   SuperscriptBox["tt", "2"]}], "+", 
                  SuperscriptBox["x1", "2"], "-", 
                  RowBox[{"5", " ", 
                   SuperscriptBox["x2", "2"]}]}], ")"}]}]}], ")"}]}]}], 
           ")"}]}]}], "-", 
        RowBox[{
         FractionBox["1", 
          RowBox[{"16", " ", 
           SuperscriptBox["rr", 
            RowBox[{"5", "/", "2"}]]}]], 
         RowBox[{
         "ARsigma2i", " ", "AZeps", " ", "BRsigma1", " ", "BZeta", " ", "Ka2",
           " ", "lambda", " ", "x1", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"2", " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", 
                SuperscriptBox["rr", "5"]}], "+", 
               SqrtBox[
                RowBox[{
                 SuperscriptBox["rr", "7"], " ", 
                 RowBox[{"(", 
                  RowBox[{"mu", "+", 
                   SuperscriptBox["rr", "3"]}], ")"}]}]]}], ")"}], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"2", " ", 
                SuperscriptBox["tt", "2"]}], "-", 
               RowBox[{"2", " ", 
                SuperscriptBox["x1", "2"]}], "+", 
               RowBox[{"3", " ", 
                SuperscriptBox["x2", "2"]}]}], ")"}]}], "+", 
            RowBox[{"mu", " ", 
             RowBox[{"(", 
              RowBox[{"1", "+", 
               RowBox[{
                SuperscriptBox["rr", "2"], " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"-", 
                   SuperscriptBox["tt", "2"]}], "+", 
                  SuperscriptBox["x1", "2"], "-", 
                  RowBox[{"2", " ", 
                   SuperscriptBox["x2", "2"]}]}], ")"}]}]}], ")"}]}]}], 
           ")"}]}]}], "+", 
        RowBox[{
         FractionBox["1", 
          RowBox[{"8", " ", 
           SuperscriptBox["rr", 
            RowBox[{"7", "/", "2"}]]}]], 
         RowBox[{
         "ARsigma0", " ", "AZeps", " ", "BRsigma3", " ", "BZeta", " ", "Imag",
           " ", "Ka1", " ", "lambda", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", 
             SuperscriptBox["rr", "3"]}], "+", 
            SqrtBox[
             RowBox[{
              SuperscriptBox["rr", "3"], " ", 
              RowBox[{"(", 
               RowBox[{"mu", "+", 
                SuperscriptBox["rr", "3"]}], ")"}]}]], "+", 
            RowBox[{
             SqrtBox[
              RowBox[{
               SuperscriptBox["rr", "7"], " ", 
               RowBox[{"(", 
                RowBox[{"mu", "+", 
                 SuperscriptBox["rr", "3"]}], ")"}]}]], " ", 
             SuperscriptBox["tt", "2"]}], "-", 
            RowBox[{
             SqrtBox[
              RowBox[{
               SuperscriptBox["rr", "7"], " ", 
               RowBox[{"(", 
                RowBox[{"mu", "+", 
                 SuperscriptBox["rr", "3"]}], ")"}]}]], " ", 
             SuperscriptBox["x1", "2"]}], "-", 
            RowBox[{"3", " ", 
             SqrtBox[
              RowBox[{
               SuperscriptBox["rr", "7"], " ", 
               RowBox[{"(", 
                RowBox[{"mu", "+", 
                 SuperscriptBox["rr", "3"]}], ")"}]}]], " ", 
             SuperscriptBox["x2", "2"]}], "+", 
            RowBox[{
             SuperscriptBox["rr", "5"], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", 
                SuperscriptBox["tt", "2"]}], "+", 
               SuperscriptBox["x1", "2"], "+", 
               RowBox[{"3", " ", 
                SuperscriptBox["x2", "2"]}]}], ")"}]}], "-", 
            RowBox[{"mu", " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "1"}], "+", 
               RowBox[{
                SuperscriptBox["rr", "2"], " ", 
                RowBox[{"(", 
                 RowBox[{
                  SuperscriptBox["tt", "2"], "+", 
                  SuperscriptBox["x1", "2"], "-", 
                  RowBox[{"2", " ", 
                   SuperscriptBox["x2", "2"]}]}], ")"}]}]}], ")"}]}]}], 
           ")"}]}]}], "-", 
        RowBox[{
         FractionBox["1", 
          RowBox[{"32", " ", 
           SuperscriptBox["rr", 
            RowBox[{"5", "/", "2"}]], " ", 
           RowBox[{"(", 
            RowBox[{"mu", "+", 
             SuperscriptBox["rr", "3"]}], ")"}]}]], 
         RowBox[{
         "ARsigma3", " ", "AZeps", " ", "BRsigma2", " ", "BZeta", " ", "Ka1", 
          " ", "lambda", " ", "x1", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"mu", " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{
                RowBox[{"-", "8"}], " ", 
                SuperscriptBox["rr", "3"]}], "+", 
               RowBox[{"4", " ", 
                SqrtBox[
                 RowBox[{
                  SuperscriptBox["rr", "3"], " ", 
                  RowBox[{"(", 
                   RowBox[{"mu", "+", 
                    SuperscriptBox["rr", "3"]}], ")"}]}]]}], "-", 
               RowBox[{"3", " ", 
                SqrtBox[
                 RowBox[{
                  SuperscriptBox["rr", "7"], " ", 
                  RowBox[{"(", 
                   RowBox[{"mu", "+", 
                    SuperscriptBox["rr", "3"]}], ")"}]}]], " ", 
                SuperscriptBox["tt", "2"]}], "-", 
               RowBox[{"4", " ", 
                SqrtBox[
                 RowBox[{
                  SuperscriptBox["rr", "7"], " ", 
                  RowBox[{"(", 
                   RowBox[{"mu", "+", 
                    SuperscriptBox["rr", "3"]}], ")"}]}]], " ", 
                SuperscriptBox["x1", "2"]}], "+", 
               RowBox[{"4", " ", 
                SqrtBox[
                 RowBox[{
                  SuperscriptBox["rr", "7"], " ", 
                  RowBox[{"(", 
                   RowBox[{"mu", "+", 
                    SuperscriptBox["rr", "3"]}], ")"}]}]], " ", 
                SuperscriptBox["x2", "2"]}], "+", 
               RowBox[{
                SuperscriptBox["rr", "5"], " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"5", " ", 
                   SuperscriptBox["tt", "2"]}], "+", 
                  RowBox[{"8", " ", 
                   SuperscriptBox["x1", "2"]}], "-", 
                  RowBox[{"8", " ", 
                   SuperscriptBox["x2", "2"]}]}], ")"}]}]}], ")"}]}], "+", 
            RowBox[{
             SuperscriptBox["mu", "2"], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "4"}], "+", 
               RowBox[{
                SuperscriptBox["rr", "2"], " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"5", " ", 
                   SuperscriptBox["tt", "2"]}], "+", 
                  RowBox[{"4", " ", 
                   SuperscriptBox["x1", "2"]}], "-", 
                  RowBox[{"4", " ", 
                   SuperscriptBox["x2", "2"]}]}], ")"}]}]}], ")"}]}], "+", 
            RowBox[{"4", " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", 
                SuperscriptBox["rr", "6"]}], "+", 
               SqrtBox[
                RowBox[{
                 SuperscriptBox["rr", "9"], " ", 
                 RowBox[{"(", 
                  RowBox[{"mu", "+", 
                   SuperscriptBox["rr", "3"]}], ")"}]}]], "-", 
               RowBox[{
                SqrtBox[
                 RowBox[{
                  SuperscriptBox["rr", "13"], " ", 
                  RowBox[{"(", 
                   RowBox[{"mu", "+", 
                    SuperscriptBox["rr", "3"]}], ")"}]}]], " ", 
                SuperscriptBox["x1", "2"]}], "+", 
               RowBox[{
                SqrtBox[
                 RowBox[{
                  SuperscriptBox["rr", "13"], " ", 
                  RowBox[{"(", 
                   RowBox[{"mu", "+", 
                    SuperscriptBox["rr", "3"]}], ")"}]}]], " ", 
                SuperscriptBox["x2", "2"]}], "+", 
               RowBox[{
                SuperscriptBox["rr", "8"], " ", 
                RowBox[{"(", 
                 RowBox[{
                  SuperscriptBox["x1", "2"], "-", 
                  SuperscriptBox["x2", "2"]}], ")"}]}]}], ")"}]}]}], 
           ")"}]}]}], "+", 
        RowBox[{
         FractionBox["1", 
          RowBox[{"8", " ", 
           SuperscriptBox["rr", 
            RowBox[{"5", "/", "2"}]]}]], 
         RowBox[{
         "ARsigma3", " ", "AZeps", " ", "BRsigma1", " ", "BZeta", " ", "Ka1", 
          " ", "lambda", " ", "x2", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", 
             SuperscriptBox["rr", "3"]}], "+", 
            SqrtBox[
             RowBox[{
              SuperscriptBox["rr", "3"], " ", 
              RowBox[{"(", 
               RowBox[{"mu", "+", 
                SuperscriptBox["rr", "3"]}], ")"}]}]], "-", 
            RowBox[{
             SqrtBox[
              RowBox[{
               SuperscriptBox["rr", "7"], " ", 
               RowBox[{"(", 
                RowBox[{"mu", "+", 
                 SuperscriptBox["rr", "3"]}], ")"}]}]], " ", 
             SuperscriptBox["tt", "2"]}], "-", 
            RowBox[{
             SqrtBox[
              RowBox[{
               SuperscriptBox["rr", "7"], " ", 
               RowBox[{"(", 
                RowBox[{"mu", "+", 
                 SuperscriptBox["rr", "3"]}], ")"}]}]], " ", 
             SuperscriptBox["x1", "2"]}], "+", 
            RowBox[{
             SqrtBox[
              RowBox[{
               SuperscriptBox["rr", "7"], " ", 
               RowBox[{"(", 
                RowBox[{"mu", "+", 
                 SuperscriptBox["rr", "3"]}], ")"}]}]], " ", 
             SuperscriptBox["x2", "2"]}], "+", 
            RowBox[{
             SuperscriptBox["rr", "5"], " ", 
             RowBox[{"(", 
              RowBox[{
               SuperscriptBox["tt", "2"], "+", 
               SuperscriptBox["x1", "2"], "-", 
               SuperscriptBox["x2", "2"]}], ")"}]}], "+", 
            RowBox[{"mu", " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "2"}], "+", 
               RowBox[{
                SuperscriptBox["rr", "2"], " ", 
                RowBox[{"(", 
                 RowBox[{
                  SuperscriptBox["tt", "2"], "+", 
                  SuperscriptBox["x1", "2"], "-", 
                  SuperscriptBox["x2", "2"]}], ")"}]}]}], ")"}]}]}], 
           ")"}]}]}], "+", 
        RowBox[{
         FractionBox["1", 
          RowBox[{"32", " ", 
           SuperscriptBox["rr", 
            RowBox[{"5", "/", "2"}]], " ", 
           RowBox[{"(", 
            RowBox[{"mu", "+", 
             SuperscriptBox["rr", "3"]}], ")"}]}]], 
         RowBox[{
         "ARsigma2i", " ", "AZeps", " ", "BRsigma3", " ", "BZeta", " ", 
          "Imag", " ", "Ka1", " ", "lambda", " ", "tt", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"mu", " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{
                RowBox[{"-", "4"}], " ", 
                SuperscriptBox["rr", "3"]}], "+", 
               RowBox[{"3", " ", 
                SqrtBox[
                 RowBox[{
                  SuperscriptBox["rr", "3"], " ", 
                  RowBox[{"(", 
                   RowBox[{"mu", "+", 
                    SuperscriptBox["rr", "3"]}], ")"}]}]]}], "-", 
               RowBox[{"2", " ", 
                SqrtBox[
                 RowBox[{
                  SuperscriptBox["rr", "7"], " ", 
                  RowBox[{"(", 
                   RowBox[{"mu", "+", 
                    SuperscriptBox["rr", "3"]}], ")"}]}]], " ", 
                SuperscriptBox["tt", "2"]}], "+", 
               RowBox[{"6", " ", 
                SqrtBox[
                 RowBox[{
                  SuperscriptBox["rr", "7"], " ", 
                  RowBox[{"(", 
                   RowBox[{"mu", "+", 
                    SuperscriptBox["rr", "3"]}], ")"}]}]], " ", 
                SuperscriptBox["x1", "2"]}], "+", 
               RowBox[{"2", " ", 
                SqrtBox[
                 RowBox[{
                  SuperscriptBox["rr", "7"], " ", 
                  RowBox[{"(", 
                   RowBox[{"mu", "+", 
                    SuperscriptBox["rr", "3"]}], ")"}]}]], " ", 
                SuperscriptBox["x2", "2"]}], "+", 
               RowBox[{
                SuperscriptBox["rr", "5"], " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"3", " ", 
                   SuperscriptBox["tt", "2"]}], "-", 
                  SuperscriptBox["x1", "2"], "-", 
                  RowBox[{"3", " ", 
                   SuperscriptBox["x2", "2"]}]}], ")"}]}]}], ")"}]}], "+", 
            RowBox[{"2", " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", 
                SuperscriptBox["rr", "6"]}], "+", 
               SqrtBox[
                RowBox[{
                 SuperscriptBox["rr", "9"], " ", 
                 RowBox[{"(", 
                  RowBox[{"mu", "+", 
                   SuperscriptBox["rr", "3"]}], ")"}]}]], "-", 
               RowBox[{
                SqrtBox[
                 RowBox[{
                  SuperscriptBox["rr", "13"], " ", 
                  RowBox[{"(", 
                   RowBox[{"mu", "+", 
                    SuperscriptBox["rr", "3"]}], ")"}]}]], " ", 
                SuperscriptBox["tt", "2"]}], "+", 
               RowBox[{"3", " ", 
                SqrtBox[
                 RowBox[{
                  SuperscriptBox["rr", "13"], " ", 
                  RowBox[{"(", 
                   RowBox[{"mu", "+", 
                    SuperscriptBox["rr", "3"]}], ")"}]}]], " ", 
                SuperscriptBox["x1", "2"]}], "+", 
               RowBox[{
                SqrtBox[
                 RowBox[{
                  SuperscriptBox["rr", "13"], " ", 
                  RowBox[{"(", 
                   RowBox[{"mu", "+", 
                    SuperscriptBox["rr", "3"]}], ")"}]}]], " ", 
                SuperscriptBox["x2", "2"]}], "+", 
               RowBox[{
                SuperscriptBox["rr", "8"], " ", 
                RowBox[{"(", 
                 RowBox[{
                  SuperscriptBox["tt", "2"], "-", 
                  RowBox[{"3", " ", 
                   SuperscriptBox["x1", "2"]}], "-", 
                  SuperscriptBox["x2", "2"]}], ")"}]}]}], ")"}]}], "+", 
            RowBox[{
             SuperscriptBox["mu", "2"], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "2"}], "+", 
               RowBox[{
                SuperscriptBox["rr", "2"], " ", 
                RowBox[{"(", 
                 RowBox[{
                  SuperscriptBox["tt", "2"], "+", 
                  RowBox[{"5", " ", 
                   SuperscriptBox["x1", "2"]}], "-", 
                  SuperscriptBox["x2", "2"]}], ")"}]}]}], ")"}]}]}], 
           ")"}]}]}], "-", 
        RowBox[{
         FractionBox["1", 
          RowBox[{"16", " ", 
           SuperscriptBox["rr", 
            RowBox[{"7", "/", "2"}]], " ", 
           RowBox[{"(", 
            RowBox[{"mu", "+", 
             SuperscriptBox["rr", "3"]}], ")"}]}]], 
         RowBox[{
         "ARsigma1", " ", "AZeps", " ", "BRsigma0", " ", "BZeta", " ", "Ka2", 
          " ", "lambda", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"mu", " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"5", " ", 
                SuperscriptBox["rr", "3"]}], "-", 
               RowBox[{"4", " ", 
                SqrtBox[
                 RowBox[{
                  SuperscriptBox["rr", "3"], " ", 
                  RowBox[{"(", 
                   RowBox[{"mu", "+", 
                    SuperscriptBox["rr", "3"]}], ")"}]}]]}], "+", 
               RowBox[{"3", " ", 
                SqrtBox[
                 RowBox[{
                  SuperscriptBox["rr", "7"], " ", 
                  RowBox[{"(", 
                   RowBox[{"mu", "+", 
                    SuperscriptBox["rr", "3"]}], ")"}]}]], " ", 
                SuperscriptBox["tt", "2"]}], "+", 
               RowBox[{"4", " ", 
                SqrtBox[
                 RowBox[{
                  SuperscriptBox["rr", "7"], " ", 
                  RowBox[{"(", 
                   RowBox[{"mu", "+", 
                    SuperscriptBox["rr", "3"]}], ")"}]}]], " ", 
                SuperscriptBox["x2", "2"]}], "+", 
               RowBox[{
                SuperscriptBox["rr", "5"], " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{
                   RowBox[{"-", "4"}], " ", 
                   SuperscriptBox["tt", "2"]}], "+", 
                  SuperscriptBox["x1", "2"], "-", 
                  RowBox[{"7", " ", 
                   SuperscriptBox["x2", "2"]}]}], ")"}]}]}], ")"}]}], "+", 
            RowBox[{
             SuperscriptBox["mu", "2"], " ", 
             RowBox[{"(", 
              RowBox[{"1", "+", 
               RowBox[{
                SuperscriptBox["rr", "2"], " ", 
                RowBox[{"(", 
                 RowBox[{
                  SuperscriptBox["x1", "2"], "-", 
                  RowBox[{"3", " ", 
                   SuperscriptBox["x2", "2"]}]}], ")"}]}]}], ")"}]}], "-", 
            RowBox[{"4", " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", 
                SuperscriptBox["rr", "6"]}], "+", 
               SqrtBox[
                RowBox[{
                 SuperscriptBox["rr", "9"], " ", 
                 RowBox[{"(", 
                  RowBox[{"mu", "+", 
                   SuperscriptBox["rr", "3"]}], ")"}]}]], "-", 
               RowBox[{
                SqrtBox[
                 RowBox[{
                  SuperscriptBox["rr", "13"], " ", 
                  RowBox[{"(", 
                   RowBox[{"mu", "+", 
                    SuperscriptBox["rr", "3"]}], ")"}]}]], " ", 
                SuperscriptBox["tt", "2"]}], "-", 
               RowBox[{
                SqrtBox[
                 RowBox[{
                  SuperscriptBox["rr", "13"], " ", 
                  RowBox[{"(", 
                   RowBox[{"mu", "+", 
                    SuperscriptBox["rr", "3"]}], ")"}]}]], " ", 
                SuperscriptBox["x2", "2"]}], "+", 
               RowBox[{
                SuperscriptBox["rr", "8"], " ", 
                RowBox[{"(", 
                 RowBox[{
                  SuperscriptBox["tt", "2"], "+", 
                  SuperscriptBox["x2", "2"]}], ")"}]}]}], ")"}]}]}], 
           ")"}]}]}], "-", 
        RowBox[{
         FractionBox["1", 
          RowBox[{"32", " ", 
           SuperscriptBox["rr", 
            RowBox[{"5", "/", "2"}]]}]], 
         RowBox[{
         "ARsigma2i", " ", "AZeps", " ", "BRsigma1", " ", "BZeta", " ", "Ka1",
           " ", "lambda", " ", "x2", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{
             RowBox[{"-", "2"}], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{
                RowBox[{"-", "5"}], " ", 
                SuperscriptBox["rr", "3"]}], "+", 
               RowBox[{"5", " ", 
                SqrtBox[
                 RowBox[{
                  SuperscriptBox["rr", "3"], " ", 
                  RowBox[{"(", 
                   RowBox[{"mu", "+", 
                    SuperscriptBox["rr", "3"]}], ")"}]}]]}], "-", 
               RowBox[{
                SqrtBox[
                 RowBox[{
                  SuperscriptBox["rr", "7"], " ", 
                  RowBox[{"(", 
                   RowBox[{"mu", "+", 
                    SuperscriptBox["rr", "3"]}], ")"}]}]], " ", 
                SuperscriptBox["tt", "2"]}], "-", 
               RowBox[{"9", " ", 
                SqrtBox[
                 RowBox[{
                  SuperscriptBox["rr", "7"], " ", 
                  RowBox[{"(", 
                   RowBox[{"mu", "+", 
                    SuperscriptBox["rr", "3"]}], ")"}]}]], " ", 
                SuperscriptBox["x1", "2"]}], "+", 
               RowBox[{
                SqrtBox[
                 RowBox[{
                  SuperscriptBox["rr", "7"], " ", 
                  RowBox[{"(", 
                   RowBox[{"mu", "+", 
                    SuperscriptBox["rr", "3"]}], ")"}]}]], " ", 
                SuperscriptBox["x2", "2"]}], "+", 
               RowBox[{
                SuperscriptBox["rr", "5"], " ", 
                RowBox[{"(", 
                 RowBox[{
                  SuperscriptBox["tt", "2"], "+", 
                  RowBox[{"9", " ", 
                   SuperscriptBox["x1", "2"]}], "-", 
                  SuperscriptBox["x2", "2"]}], ")"}]}]}], ")"}]}], "+", 
            RowBox[{"mu", " ", 
             RowBox[{"(", 
              RowBox[{"1", "+", 
               RowBox[{
                SuperscriptBox["rr", "2"], " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"-", 
                   SuperscriptBox["tt", "2"]}], "-", 
                  RowBox[{"5", " ", 
                   SuperscriptBox["x1", "2"]}], "+", 
                  SuperscriptBox["x2", "2"]}], ")"}]}]}], ")"}]}]}], 
           ")"}]}]}], "-", 
        RowBox[{
         FractionBox["1", 
          RowBox[{"64", " ", 
           SuperscriptBox["rr", 
            RowBox[{"5", "/", "2"}]], " ", 
           RowBox[{"(", 
            RowBox[{"mu", "+", 
             SuperscriptBox["rr", "3"]}], ")"}]}]], 
         RowBox[{
         "ARsigma3", " ", "AZeps", " ", "BRsigma0", " ", "BZeta", " ", "enne",
           " ", "lambda", " ", "x2", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{
             SuperscriptBox["mu", "2"], " ", 
             RowBox[{"(", 
              RowBox[{"1", "+", 
               RowBox[{
                SuperscriptBox["rr", "2"], " ", 
                RowBox[{"(", 
                 RowBox[{
                  SuperscriptBox["tt", "2"], "+", 
                  SuperscriptBox["x1", "2"], "+", 
                  SuperscriptBox["x2", "2"]}], ")"}]}]}], ")"}]}], "+", 
            RowBox[{"mu", " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{
                RowBox[{"-", "11"}], " ", 
                SuperscriptBox["rr", "3"]}], "+", 
               RowBox[{"13", " ", 
                SqrtBox[
                 RowBox[{
                  SuperscriptBox["rr", "3"], " ", 
                  RowBox[{"(", 
                   RowBox[{"mu", "+", 
                    SuperscriptBox["rr", "3"]}], ")"}]}]]}], "+", 
               RowBox[{
                SqrtBox[
                 RowBox[{
                  SuperscriptBox["rr", "7"], " ", 
                  RowBox[{"(", 
                   RowBox[{"mu", "+", 
                    SuperscriptBox["rr", "3"]}], ")"}]}]], " ", 
                SuperscriptBox["tt", "2"]}], "+", 
               RowBox[{
                SqrtBox[
                 RowBox[{
                  SuperscriptBox["rr", "7"], " ", 
                  RowBox[{"(", 
                   RowBox[{"mu", "+", 
                    SuperscriptBox["rr", "3"]}], ")"}]}]], " ", 
                SuperscriptBox["x1", "2"]}], "+", 
               RowBox[{
                SqrtBox[
                 RowBox[{
                  SuperscriptBox["rr", "7"], " ", 
                  RowBox[{"(", 
                   RowBox[{"mu", "+", 
                    SuperscriptBox["rr", "3"]}], ")"}]}]], " ", 
                SuperscriptBox["x2", "2"]}], "-", 
               RowBox[{"3", " ", 
                SuperscriptBox["rr", "5"], " ", 
                RowBox[{"(", 
                 RowBox[{
                  SuperscriptBox["tt", "2"], "+", 
                  SuperscriptBox["x1", "2"], "+", 
                  SuperscriptBox["x2", "2"]}], ")"}]}]}], ")"}]}], "+", 
            RowBox[{"4", " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{
                RowBox[{"-", "3"}], " ", 
                SuperscriptBox["rr", "6"]}], "+", 
               RowBox[{"3", " ", 
                SqrtBox[
                 RowBox[{
                  SuperscriptBox["rr", "9"], " ", 
                  RowBox[{"(", 
                   RowBox[{"mu", "+", 
                    SuperscriptBox["rr", "3"]}], ")"}]}]]}], "+", 
               RowBox[{
                SqrtBox[
                 RowBox[{
                  SuperscriptBox["rr", "13"], " ", 
                  RowBox[{"(", 
                   RowBox[{"mu", "+", 
                    SuperscriptBox["rr", "3"]}], ")"}]}]], " ", 
                SuperscriptBox["tt", "2"]}], "+", 
               RowBox[{
                SqrtBox[
                 RowBox[{
                  SuperscriptBox["rr", "13"], " ", 
                  RowBox[{"(", 
                   RowBox[{"mu", "+", 
                    SuperscriptBox["rr", "3"]}], ")"}]}]], " ", 
                SuperscriptBox["x1", "2"]}], "+", 
               RowBox[{
                SqrtBox[
                 RowBox[{
                  SuperscriptBox["rr", "13"], " ", 
                  RowBox[{"(", 
                   RowBox[{"mu", "+", 
                    SuperscriptBox["rr", "3"]}], ")"}]}]], " ", 
                SuperscriptBox["x2", "2"]}], "-", 
               RowBox[{
                SuperscriptBox["rr", "8"], " ", 
                RowBox[{"(", 
                 RowBox[{
                  SuperscriptBox["tt", "2"], "+", 
                  SuperscriptBox["x1", "2"], "+", 
                  SuperscriptBox["x2", "2"]}], ")"}]}]}], ")"}]}]}], 
           ")"}]}]}], "+", 
        RowBox[{
         FractionBox["1", 
          RowBox[{"32", " ", 
           SuperscriptBox["rr", 
            RowBox[{"7", "/", "2"}]], " ", 
           RowBox[{"(", 
            RowBox[{"mu", "+", 
             SuperscriptBox["rr", "3"]}], ")"}]}]], 
         RowBox[{
         "ARsigma1", " ", "AZeps", " ", "BRsigma2", " ", "BZeta", " ", "enne",
           " ", "lambda", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"mu", " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{
                RowBox[{"-", "6"}], " ", 
                SuperscriptBox["rr", "3"]}], "+", 
               RowBox[{"4", " ", 
                SqrtBox[
                 RowBox[{
                  SuperscriptBox["rr", "3"], " ", 
                  RowBox[{"(", 
                   RowBox[{"mu", "+", 
                    SuperscriptBox["rr", "3"]}], ")"}]}]]}], "-", 
               RowBox[{"4", " ", 
                SqrtBox[
                 RowBox[{
                  SuperscriptBox["rr", "7"], " ", 
                  RowBox[{"(", 
                   RowBox[{"mu", "+", 
                    SuperscriptBox["rr", "3"]}], ")"}]}]], " ", 
                SuperscriptBox["tt", "2"]}], "-", 
               RowBox[{"5", " ", 
                SqrtBox[
                 RowBox[{
                  SuperscriptBox["rr", "7"], " ", 
                  RowBox[{"(", 
                   RowBox[{"mu", "+", 
                    SuperscriptBox["rr", "3"]}], ")"}]}]], " ", 
                SuperscriptBox["x1", "2"]}], "+", 
               RowBox[{"3", " ", 
                SuperscriptBox["rr", "5"], " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"2", " ", 
                   SuperscriptBox["tt", "2"]}], "+", 
                  SuperscriptBox["x1", "2"]}], ")"}]}], "-", 
               RowBox[{"2", " ", 
                SqrtBox[
                 RowBox[{
                  SuperscriptBox["rr", "7"], " ", 
                  RowBox[{"(", 
                   RowBox[{"mu", "+", 
                    SuperscriptBox["rr", "3"]}], ")"}]}]], " ", 
                SuperscriptBox["x2", "2"]}]}], ")"}]}], "+", 
            RowBox[{
             SuperscriptBox["mu", "2"], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "2"}], "+", 
               RowBox[{
                SuperscriptBox["rr", "2"], " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"2", " ", 
                   SuperscriptBox["tt", "2"]}], "-", 
                  SuperscriptBox["x1", "2"], "-", 
                  RowBox[{"4", " ", 
                   SuperscriptBox["x2", "2"]}]}], ")"}]}]}], ")"}]}], "+", 
            RowBox[{"4", " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", 
                SuperscriptBox["rr", "6"]}], "+", 
               SqrtBox[
                RowBox[{
                 SuperscriptBox["rr", "9"], " ", 
                 RowBox[{"(", 
                  RowBox[{"mu", "+", 
                   SuperscriptBox["rr", "3"]}], ")"}]}]], "-", 
               RowBox[{
                SqrtBox[
                 RowBox[{
                  SuperscriptBox["rr", "13"], " ", 
                  RowBox[{"(", 
                   RowBox[{"mu", "+", 
                    SuperscriptBox["rr", "3"]}], ")"}]}]], " ", 
                SuperscriptBox["tt", "2"]}], "-", 
               RowBox[{
                SqrtBox[
                 RowBox[{
                  SuperscriptBox["rr", "13"], " ", 
                  RowBox[{"(", 
                   RowBox[{"mu", "+", 
                    SuperscriptBox["rr", "3"]}], ")"}]}]], " ", 
                SuperscriptBox["x1", "2"]}], "-", 
               RowBox[{
                SqrtBox[
                 RowBox[{
                  SuperscriptBox["rr", "13"], " ", 
                  RowBox[{"(", 
                   RowBox[{"mu", "+", 
                    SuperscriptBox["rr", "3"]}], ")"}]}]], " ", 
                SuperscriptBox["x2", "2"]}], "+", 
               RowBox[{
                SuperscriptBox["rr", "8"], " ", 
                RowBox[{"(", 
                 RowBox[{
                  SuperscriptBox["tt", "2"], "+", 
                  SuperscriptBox["x1", "2"], "+", 
                  SuperscriptBox["x2", "2"]}], ")"}]}]}], ")"}]}]}], 
           ")"}]}]}], "+", 
        RowBox[{
         FractionBox["1", 
          RowBox[{"16", " ", 
           SuperscriptBox["rr", 
            RowBox[{"5", "/", "2"}]], " ", 
           RowBox[{"(", 
            RowBox[{"mu", "+", 
             SuperscriptBox["rr", "3"]}], ")"}]}]], 
         RowBox[{
         "ARsigma2i", " ", "AZeps", " ", "BRsigma0", " ", "BZeta", " ", 
          "enne", " ", "lambda", " ", "x2", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{
             SuperscriptBox["mu", "2"], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "2"}], "+", 
               RowBox[{
                SuperscriptBox["rr", "2"], " ", 
                RowBox[{"(", 
                 RowBox[{
                  SuperscriptBox["tt", "2"], "-", 
                  SuperscriptBox["x1", "2"], "-", 
                  SuperscriptBox["x2", "2"]}], ")"}]}]}], ")"}]}], "+", 
            RowBox[{"2", " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", 
                SuperscriptBox["rr", "6"]}], "+", 
               SqrtBox[
                RowBox[{
                 SuperscriptBox["rr", "9"], " ", 
                 RowBox[{"(", 
                  RowBox[{"mu", "+", 
                   SuperscriptBox["rr", "3"]}], ")"}]}]], "-", 
               RowBox[{"5", " ", 
                SqrtBox[
                 RowBox[{
                  SuperscriptBox["rr", "13"], " ", 
                  RowBox[{"(", 
                   RowBox[{"mu", "+", 
                    SuperscriptBox["rr", "3"]}], ")"}]}]], " ", 
                SuperscriptBox["tt", "2"]}], "-", 
               RowBox[{
                SqrtBox[
                 RowBox[{
                  SuperscriptBox["rr", "13"], " ", 
                  RowBox[{"(", 
                   RowBox[{"mu", "+", 
                    SuperscriptBox["rr", "3"]}], ")"}]}]], " ", 
                SuperscriptBox["x1", "2"]}], "-", 
               RowBox[{
                SqrtBox[
                 RowBox[{
                  SuperscriptBox["rr", "13"], " ", 
                  RowBox[{"(", 
                   RowBox[{"mu", "+", 
                    SuperscriptBox["rr", "3"]}], ")"}]}]], " ", 
                SuperscriptBox["x2", "2"]}], "+", 
               RowBox[{
                SuperscriptBox["rr", "8"], " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"5", " ", 
                   SuperscriptBox["tt", "2"]}], "+", 
                  SuperscriptBox["x1", "2"], "+", 
                  SuperscriptBox["x2", "2"]}], ")"}]}]}], ")"}]}], "+", 
            RowBox[{"mu", " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{
                RowBox[{"-", "4"}], " ", 
                SuperscriptBox["rr", "3"]}], "+", 
               RowBox[{"3", " ", 
                SqrtBox[
                 RowBox[{
                  SuperscriptBox["rr", "3"], " ", 
                  RowBox[{"(", 
                   RowBox[{"mu", "+", 
                    SuperscriptBox["rr", "3"]}], ")"}]}]]}], "-", 
               RowBox[{"10", " ", 
                SqrtBox[
                 RowBox[{
                  SuperscriptBox["rr", "7"], " ", 
                  RowBox[{"(", 
                   RowBox[{"mu", "+", 
                    SuperscriptBox["rr", "3"]}], ")"}]}]], " ", 
                SuperscriptBox["tt", "2"]}], "-", 
               RowBox[{"2", " ", 
                SqrtBox[
                 RowBox[{
                  SuperscriptBox["rr", "7"], " ", 
                  RowBox[{"(", 
                   RowBox[{"mu", "+", 
                    SuperscriptBox["rr", "3"]}], ")"}]}]], " ", 
                SuperscriptBox["x1", "2"]}], "-", 
               RowBox[{"2", " ", 
                SqrtBox[
                 RowBox[{
                  SuperscriptBox["rr", "7"], " ", 
                  RowBox[{"(", 
                   RowBox[{"mu", "+", 
                    SuperscriptBox["rr", "3"]}], ")"}]}]], " ", 
                SuperscriptBox["x2", "2"]}], "+", 
               RowBox[{
                SuperscriptBox["rr", "5"], " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"11", " ", 
                   SuperscriptBox["tt", "2"]}], "+", 
                  SuperscriptBox["x1", "2"], "+", 
                  SuperscriptBox["x2", "2"]}], ")"}]}]}], ")"}]}]}], 
           ")"}]}]}], "-", 
        RowBox[{
         FractionBox["1", 
          RowBox[{"64", " ", 
           SuperscriptBox["rr", 
            RowBox[{"5", "/", "2"}]], " ", 
           RowBox[{"(", 
            RowBox[{"mu", "+", 
             SuperscriptBox["rr", "3"]}], ")"}]}]], 
         RowBox[{
         "ARsigma3", " ", "AZeps", " ", "BRsigma2", " ", "BZeta", " ", "enne",
           " ", "lambda", " ", "tt", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"mu", " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{
                RowBox[{"-", "11"}], " ", 
                SuperscriptBox["rr", "3"]}], "+", 
               RowBox[{"13", " ", 
                SqrtBox[
                 RowBox[{
                  SuperscriptBox["rr", "3"], " ", 
                  RowBox[{"(", 
                   RowBox[{"mu", "+", 
                    SuperscriptBox["rr", "3"]}], ")"}]}]]}], "+", 
               RowBox[{
                SqrtBox[
                 RowBox[{
                  SuperscriptBox["rr", "7"], " ", 
                  RowBox[{"(", 
                   RowBox[{"mu", "+", 
                    SuperscriptBox["rr", "3"]}], ")"}]}]], " ", 
                SuperscriptBox["tt", "2"]}], "-", 
               RowBox[{"15", " ", 
                SqrtBox[
                 RowBox[{
                  SuperscriptBox["rr", "7"], " ", 
                  RowBox[{"(", 
                   RowBox[{"mu", "+", 
                    SuperscriptBox["rr", "3"]}], ")"}]}]], " ", 
                SuperscriptBox["x1", "2"]}], "+", 
               RowBox[{
                SqrtBox[
                 RowBox[{
                  SuperscriptBox["rr", "7"], " ", 
                  RowBox[{"(", 
                   RowBox[{"mu", "+", 
                    SuperscriptBox["rr", "3"]}], ")"}]}]], " ", 
                SuperscriptBox["x2", "2"]}], "+", 
               RowBox[{
                SuperscriptBox["rr", "5"], " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{
                   RowBox[{"-", "3"}], " ", 
                   SuperscriptBox["tt", "2"]}], "+", 
                  RowBox[{"29", " ", 
                   SuperscriptBox["x1", "2"]}], "-", 
                  RowBox[{"3", " ", 
                   SuperscriptBox["x2", "2"]}]}], ")"}]}]}], ")"}]}], "+", 
            RowBox[{"4", " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{
                RowBox[{"-", "3"}], " ", 
                SuperscriptBox["rr", "6"]}], "+", 
               RowBox[{"3", " ", 
                SqrtBox[
                 RowBox[{
                  SuperscriptBox["rr", "9"], " ", 
                  RowBox[{"(", 
                   RowBox[{"mu", "+", 
                    SuperscriptBox["rr", "3"]}], ")"}]}]]}], "+", 
               RowBox[{
                SqrtBox[
                 RowBox[{
                  SuperscriptBox["rr", "13"], " ", 
                  RowBox[{"(", 
                   RowBox[{"mu", "+", 
                    SuperscriptBox["rr", "3"]}], ")"}]}]], " ", 
                SuperscriptBox["tt", "2"]}], "-", 
               RowBox[{"3", " ", 
                SqrtBox[
                 RowBox[{
                  SuperscriptBox["rr", "13"], " ", 
                  RowBox[{"(", 
                   RowBox[{"mu", "+", 
                    SuperscriptBox["rr", "3"]}], ")"}]}]], " ", 
                SuperscriptBox["x1", "2"]}], "+", 
               RowBox[{
                SqrtBox[
                 RowBox[{
                  SuperscriptBox["rr", "13"], " ", 
                  RowBox[{"(", 
                   RowBox[{"mu", "+", 
                    SuperscriptBox["rr", "3"]}], ")"}]}]], " ", 
                SuperscriptBox["x2", "2"]}], "-", 
               RowBox[{
                SuperscriptBox["rr", "8"], " ", 
                RowBox[{"(", 
                 RowBox[{
                  SuperscriptBox["tt", "2"], "-", 
                  RowBox[{"3", " ", 
                   SuperscriptBox["x1", "2"]}], "+", 
                  SuperscriptBox["x2", "2"]}], ")"}]}]}], ")"}]}], "+", 
            RowBox[{
             SuperscriptBox["mu", "2"], " ", 
             RowBox[{"(", 
              RowBox[{"1", "+", 
               RowBox[{
                SuperscriptBox["rr", "2"], " ", 
                RowBox[{"(", 
                 RowBox[{
                  SuperscriptBox["tt", "2"], "+", 
                  RowBox[{"17", " ", 
                   SuperscriptBox["x1", "2"]}], "+", 
                  SuperscriptBox["x2", "2"]}], ")"}]}]}], ")"}]}]}], 
           ")"}]}]}], "+", 
        RowBox[{
         FractionBox["1", 
          RowBox[{"16", " ", 
           SuperscriptBox["rr", 
            RowBox[{"5", "/", "2"}]]}]], 
         RowBox[{
         "ARsigma2i", " ", "AZeps", " ", "BRsigma2", " ", "BZeta", " ", "Ka2",
           " ", "lambda", " ", "x2", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"mu", " ", 
             RowBox[{"(", 
              RowBox[{"1", "+", 
               RowBox[{
                SuperscriptBox["rr", "2"], " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"-", 
                   SuperscriptBox["tt", "2"]}], "-", 
                  RowBox[{"2", " ", 
                   SuperscriptBox["x1", "2"]}], "+", 
                  SuperscriptBox["x2", "2"]}], ")"}]}]}], ")"}]}], "+", 
            RowBox[{"2", " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{
                RowBox[{"-", "2"}], " ", 
                SuperscriptBox["rr", "3"]}], "+", 
               RowBox[{"2", " ", 
                SqrtBox[
                 RowBox[{
                  SuperscriptBox["rr", "3"], " ", 
                  RowBox[{"(", 
                   RowBox[{"mu", "+", 
                    SuperscriptBox["rr", "3"]}], ")"}]}]]}], "-", 
               RowBox[{"4", " ", 
                SqrtBox[
                 RowBox[{
                  SuperscriptBox["rr", "7"], " ", 
                  RowBox[{"(", 
                   RowBox[{"mu", "+", 
                    SuperscriptBox["rr", "3"]}], ")"}]}]], " ", 
                SuperscriptBox["tt", "2"]}], "+", 
               RowBox[{"3", " ", 
                SqrtBox[
                 RowBox[{
                  SuperscriptBox["rr", "7"], " ", 
                  RowBox[{"(", 
                   RowBox[{"mu", "+", 
                    SuperscriptBox["rr", "3"]}], ")"}]}]], " ", 
                SuperscriptBox["x1", "2"]}], "-", 
               RowBox[{"2", " ", 
                SqrtBox[
                 RowBox[{
                  SuperscriptBox["rr", "7"], " ", 
                  RowBox[{"(", 
                   RowBox[{"mu", "+", 
                    SuperscriptBox["rr", "3"]}], ")"}]}]], " ", 
                SuperscriptBox["x2", "2"]}], "+", 
               RowBox[{
                SuperscriptBox["rr", "5"], " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"4", " ", 
                   SuperscriptBox["tt", "2"]}], "-", 
                  RowBox[{"3", " ", 
                   SuperscriptBox["x1", "2"]}], "+", 
                  RowBox[{"2", " ", 
                   SuperscriptBox["x2", "2"]}]}], ")"}]}]}], ")"}]}]}], 
           ")"}]}]}], "+", 
        RowBox[{
         FractionBox["1", 
          RowBox[{"16", " ", 
           SuperscriptBox["rr", 
            RowBox[{"5", "/", "2"}]]}]], 
         RowBox[{
         "ARsigma2i", " ", "AZeps", " ", "BRsigma2", " ", "BZeta", " ", 
          "enne", " ", "lambda", " ", "tt", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"mu", " ", 
             RowBox[{"(", 
              RowBox[{"1", "+", 
               RowBox[{
                SuperscriptBox["rr", "2"], " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"-", 
                   SuperscriptBox["tt", "2"]}], "-", 
                  RowBox[{"2", " ", 
                   SuperscriptBox["x1", "2"]}], "+", 
                  SuperscriptBox["x2", "2"]}], ")"}]}]}], ")"}]}], "+", 
            RowBox[{"2", " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", 
                SuperscriptBox["rr", "3"]}], "+", 
               SqrtBox[
                RowBox[{
                 SuperscriptBox["rr", "3"], " ", 
                 RowBox[{"(", 
                  RowBox[{"mu", "+", 
                   SuperscriptBox["rr", "3"]}], ")"}]}]], "-", 
               RowBox[{
                SqrtBox[
                 RowBox[{
                  SuperscriptBox["rr", "7"], " ", 
                  RowBox[{"(", 
                   RowBox[{"mu", "+", 
                    SuperscriptBox["rr", "3"]}], ")"}]}]], " ", 
                SuperscriptBox["tt", "2"]}], "-", 
               RowBox[{"5", " ", 
                SqrtBox[
                 RowBox[{
                  SuperscriptBox["rr", "7"], " ", 
                  RowBox[{"(", 
                   RowBox[{"mu", "+", 
                    SuperscriptBox["rr", "3"]}], ")"}]}]], " ", 
                SuperscriptBox["x2", "2"]}], "+", 
               RowBox[{
                SuperscriptBox["rr", "5"], " ", 
                RowBox[{"(", 
                 RowBox[{
                  SuperscriptBox["tt", "2"], "+", 
                  RowBox[{"5", " ", 
                   SuperscriptBox["x2", "2"]}]}], ")"}]}]}], ")"}]}]}], 
           ")"}]}]}], "+", 
        RowBox[{
         FractionBox["1", 
          RowBox[{"16", " ", 
           SuperscriptBox["rr", 
            RowBox[{"5", "/", "2"}]], " ", 
           RowBox[{"(", 
            RowBox[{"mu", "+", 
             SuperscriptBox["rr", "3"]}], ")"}]}]], 
         RowBox[{
         "ARsigma2i", " ", "AZeps", " ", "BRsigma0", " ", "BZeta", " ", "Ka2",
           " ", "lambda", " ", "tt", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{
             SuperscriptBox["mu", "2"], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "2"}], "+", 
               RowBox[{
                SuperscriptBox["rr", "2"], " ", 
                RowBox[{"(", 
                 RowBox[{
                  SuperscriptBox["tt", "2"], "-", 
                  SuperscriptBox["x1", "2"], "-", 
                  SuperscriptBox["x2", "2"]}], ")"}]}]}], ")"}]}], "+", 
            RowBox[{"4", " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", 
                SuperscriptBox["rr", "6"]}], "+", 
               SqrtBox[
                RowBox[{
                 SuperscriptBox["rr", "9"], " ", 
                 RowBox[{"(", 
                  RowBox[{"mu", "+", 
                   SuperscriptBox["rr", "3"]}], ")"}]}]], "-", 
               RowBox[{
                SqrtBox[
                 RowBox[{
                  SuperscriptBox["rr", "13"], " ", 
                  RowBox[{"(", 
                   RowBox[{"mu", "+", 
                    SuperscriptBox["rr", "3"]}], ")"}]}]], " ", 
                SuperscriptBox["tt", "2"]}], "+", 
               RowBox[{
                SqrtBox[
                 RowBox[{
                  SuperscriptBox["rr", "13"], " ", 
                  RowBox[{"(", 
                   RowBox[{"mu", "+", 
                    SuperscriptBox["rr", "3"]}], ")"}]}]], " ", 
                SuperscriptBox["x1", "2"]}], "-", 
               RowBox[{"2", " ", 
                SqrtBox[
                 RowBox[{
                  SuperscriptBox["rr", "13"], " ", 
                  RowBox[{"(", 
                   RowBox[{"mu", "+", 
                    SuperscriptBox["rr", "3"]}], ")"}]}]], " ", 
                SuperscriptBox["x2", "2"]}], "+", 
               RowBox[{
                SuperscriptBox["rr", "8"], " ", 
                RowBox[{"(", 
                 RowBox[{
                  SuperscriptBox["tt", "2"], "-", 
                  SuperscriptBox["x1", "2"], "+", 
                  RowBox[{"2", " ", 
                   SuperscriptBox["x2", "2"]}]}], ")"}]}]}], ")"}]}], "+", 
            RowBox[{"mu", " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{
                RowBox[{"-", "6"}], " ", 
                SuperscriptBox["rr", "3"]}], "+", 
               RowBox[{"5", " ", 
                SqrtBox[
                 RowBox[{
                  SuperscriptBox["rr", "3"], " ", 
                  RowBox[{"(", 
                   RowBox[{"mu", "+", 
                    SuperscriptBox["rr", "3"]}], ")"}]}]]}], "-", 
               RowBox[{"4", " ", 
                SqrtBox[
                 RowBox[{
                  SuperscriptBox["rr", "7"], " ", 
                  RowBox[{"(", 
                   RowBox[{"mu", "+", 
                    SuperscriptBox["rr", "3"]}], ")"}]}]], " ", 
                SuperscriptBox["tt", "2"]}], "+", 
               RowBox[{"4", " ", 
                SqrtBox[
                 RowBox[{
                  SuperscriptBox["rr", "7"], " ", 
                  RowBox[{"(", 
                   RowBox[{"mu", "+", 
                    SuperscriptBox["rr", "3"]}], ")"}]}]], " ", 
                SuperscriptBox["x1", "2"]}], "-", 
               RowBox[{"8", " ", 
                SqrtBox[
                 RowBox[{
                  SuperscriptBox["rr", "7"], " ", 
                  RowBox[{"(", 
                   RowBox[{"mu", "+", 
                    SuperscriptBox["rr", "3"]}], ")"}]}]], " ", 
                SuperscriptBox["x2", "2"]}], "+", 
               RowBox[{
                SuperscriptBox["rr", "5"], " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"5", " ", 
                   SuperscriptBox["tt", "2"]}], "-", 
                  RowBox[{"5", " ", 
                   SuperscriptBox["x1", "2"]}], "+", 
                  RowBox[{"7", " ", 
                   SuperscriptBox["x2", "2"]}]}], ")"}]}]}], ")"}]}]}], 
           ")"}]}]}], "+", 
        RowBox[{
         FractionBox["1", 
          RowBox[{"32", " ", 
           SuperscriptBox["rr", 
            RowBox[{"5", "/", "2"}]], " ", 
           RowBox[{"(", 
            RowBox[{"mu", "+", 
             SuperscriptBox["rr", "3"]}], ")"}]}]], 
         RowBox[{
         "ARsigma3", " ", "AZeps", " ", "BRsigma3", " ", "BZeta", " ", "Imag",
           " ", "Ka1", " ", "lambda", " ", "tt", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{
             SuperscriptBox["mu", "2"], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "4"}], "+", 
               RowBox[{
                SuperscriptBox["rr", "2"], " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"4", " ", 
                   SuperscriptBox["tt", "2"]}], "+", 
                  RowBox[{"5", " ", 
                   SuperscriptBox["x1", "2"]}], "-", 
                  RowBox[{"4", " ", 
                   SuperscriptBox["x2", "2"]}]}], ")"}]}]}], ")"}]}], "-", 
            RowBox[{"4", " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", 
                SuperscriptBox["rr", "6"]}], "+", 
               SqrtBox[
                RowBox[{
                 SuperscriptBox["rr", "9"], " ", 
                 RowBox[{"(", 
                  RowBox[{"mu", "+", 
                   SuperscriptBox["rr", "3"]}], ")"}]}]], "+", 
               RowBox[{
                SqrtBox[
                 RowBox[{
                  SuperscriptBox["rr", "13"], " ", 
                  RowBox[{"(", 
                   RowBox[{"mu", "+", 
                    SuperscriptBox["rr", "3"]}], ")"}]}]], " ", 
                SuperscriptBox["tt", "2"]}], "-", 
               RowBox[{
                SqrtBox[
                 RowBox[{
                  SuperscriptBox["rr", "13"], " ", 
                  RowBox[{"(", 
                   RowBox[{"mu", "+", 
                    SuperscriptBox["rr", "3"]}], ")"}]}]], " ", 
                SuperscriptBox["x2", "2"]}], "+", 
               RowBox[{
                SuperscriptBox["rr", "8"], " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"-", 
                   SuperscriptBox["tt", "2"]}], "+", 
                  SuperscriptBox["x2", "2"]}], ")"}]}]}], ")"}]}], "-", 
            RowBox[{"mu", " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"4", " ", 
                SqrtBox[
                 RowBox[{
                  SuperscriptBox["rr", "3"], " ", 
                  RowBox[{"(", 
                   RowBox[{"mu", "+", 
                    SuperscriptBox["rr", "3"]}], ")"}]}]]}], "+", 
               RowBox[{"4", " ", 
                SqrtBox[
                 RowBox[{
                  SuperscriptBox["rr", "7"], " ", 
                  RowBox[{"(", 
                   RowBox[{"mu", "+", 
                    SuperscriptBox["rr", "3"]}], ")"}]}]], " ", 
                SuperscriptBox["tt", "2"]}], "+", 
               RowBox[{"3", " ", 
                SqrtBox[
                 RowBox[{
                  SuperscriptBox["rr", "7"], " ", 
                  RowBox[{"(", 
                   RowBox[{"mu", "+", 
                    SuperscriptBox["rr", "3"]}], ")"}]}]], " ", 
                SuperscriptBox["x1", "2"]}], "-", 
               RowBox[{"4", " ", 
                SqrtBox[
                 RowBox[{
                  SuperscriptBox["rr", "7"], " ", 
                  RowBox[{"(", 
                   RowBox[{"mu", "+", 
                    SuperscriptBox["rr", "3"]}], ")"}]}]], " ", 
                SuperscriptBox["x2", "2"]}], "+", 
               RowBox[{
                SuperscriptBox["rr", "5"], " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{
                   RowBox[{"-", "8"}], " ", 
                   SuperscriptBox["tt", "2"]}], "-", 
                  RowBox[{"5", " ", 
                   SuperscriptBox["x1", "2"]}], "+", 
                  RowBox[{"8", " ", 
                   SuperscriptBox["x2", "2"]}]}], ")"}]}]}], ")"}]}]}], 
           ")"}]}]}], "-", 
        RowBox[{
         FractionBox["1", 
          RowBox[{"32", " ", 
           SuperscriptBox["rr", 
            RowBox[{"7", "/", "2"}]], " ", 
           RowBox[{"(", 
            RowBox[{"mu", "+", 
             SuperscriptBox["rr", "3"]}], ")"}]}]], 
         RowBox[{
         "ARsigma1", " ", "AZeps", " ", "BRsigma3", " ", "BZeta", " ", "Imag",
           " ", "Ka1", " ", "lambda", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{
             RowBox[{"-", "2"}], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", 
                SuperscriptBox["rr", "6"]}], "+", 
               SqrtBox[
                RowBox[{
                 SuperscriptBox["rr", "9"], " ", 
                 RowBox[{"(", 
                  RowBox[{"mu", "+", 
                   SuperscriptBox["rr", "3"]}], ")"}]}]], "-", 
               RowBox[{
                SqrtBox[
                 RowBox[{
                  SuperscriptBox["rr", "13"], " ", 
                  RowBox[{"(", 
                   RowBox[{"mu", "+", 
                    SuperscriptBox["rr", "3"]}], ")"}]}]], " ", 
                SuperscriptBox["tt", "2"]}], "-", 
               RowBox[{
                SqrtBox[
                 RowBox[{
                  SuperscriptBox["rr", "13"], " ", 
                  RowBox[{"(", 
                   RowBox[{"mu", "+", 
                    SuperscriptBox["rr", "3"]}], ")"}]}]], " ", 
                SuperscriptBox["x1", "2"]}], "+", 
               RowBox[{"5", " ", 
                SqrtBox[
                 RowBox[{
                  SuperscriptBox["rr", "13"], " ", 
                  RowBox[{"(", 
                   RowBox[{"mu", "+", 
                    SuperscriptBox["rr", "3"]}], ")"}]}]], " ", 
                SuperscriptBox["x2", "2"]}], "+", 
               RowBox[{
                SuperscriptBox["rr", "8"], " ", 
                RowBox[{"(", 
                 RowBox[{
                  SuperscriptBox["tt", "2"], "+", 
                  SuperscriptBox["x1", "2"], "-", 
                  RowBox[{"5", " ", 
                   SuperscriptBox["x2", "2"]}]}], ")"}]}]}], ")"}]}], "+", 
            RowBox[{
             SuperscriptBox["mu", "2"], " ", 
             RowBox[{"(", 
              RowBox[{"1", "+", 
               RowBox[{
                SuperscriptBox["rr", "2"], " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"3", " ", 
                   SuperscriptBox["x1", "2"]}], "+", 
                  SuperscriptBox["x2", "2"]}], ")"}]}]}], ")"}]}], "+", 
            RowBox[{"mu", " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"3", " ", 
                SuperscriptBox["rr", "3"]}], "-", 
               RowBox[{"2", " ", 
                SqrtBox[
                 RowBox[{
                  SuperscriptBox["rr", "3"], " ", 
                  RowBox[{"(", 
                   RowBox[{"mu", "+", 
                    SuperscriptBox["rr", "3"]}], ")"}]}]]}], "+", 
               RowBox[{
                SqrtBox[
                 RowBox[{
                  SuperscriptBox["rr", "7"], " ", 
                  RowBox[{"(", 
                   RowBox[{"mu", "+", 
                    SuperscriptBox["rr", "3"]}], ")"}]}]], " ", 
                SuperscriptBox["tt", "2"]}], "+", 
               RowBox[{"2", " ", 
                SqrtBox[
                 RowBox[{
                  SuperscriptBox["rr", "7"], " ", 
                  RowBox[{"(", 
                   RowBox[{"mu", "+", 
                    SuperscriptBox["rr", "3"]}], ")"}]}]], " ", 
                SuperscriptBox["x1", "2"]}], "-", 
               RowBox[{"10", " ", 
                SqrtBox[
                 RowBox[{
                  SuperscriptBox["rr", "7"], " ", 
                  RowBox[{"(", 
                   RowBox[{"mu", "+", 
                    SuperscriptBox["rr", "3"]}], ")"}]}]], " ", 
                SuperscriptBox["x2", "2"]}], "+", 
               RowBox[{
                SuperscriptBox["rr", "5"], " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{
                   RowBox[{"-", "2"}], " ", 
                   SuperscriptBox["tt", "2"]}], "+", 
                  SuperscriptBox["x1", "2"], "+", 
                  RowBox[{"11", " ", 
                   SuperscriptBox["x2", "2"]}]}], ")"}]}]}], ")"}]}]}], 
           ")"}]}]}], "+", 
        RowBox[{
         FractionBox["1", 
          RowBox[{"64", " ", 
           SuperscriptBox["rr", 
            RowBox[{"7", "/", "2"}]], " ", 
           RowBox[{"(", 
            RowBox[{"mu", "+", 
             SuperscriptBox["rr", "3"]}], ")"}]}]], 
         RowBox[{
         "ARsigma0", " ", "AZeps", " ", "BRsigma2", " ", "BZeta", " ", "enne",
           " ", "lambda", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{
             SuperscriptBox["mu", "2"], " ", 
             RowBox[{"(", 
              RowBox[{"1", "+", 
               RowBox[{
                SuperscriptBox["rr", "2"], " ", 
                RowBox[{"(", 
                 RowBox[{
                  SuperscriptBox["tt", "2"], "+", 
                  SuperscriptBox["x1", "2"], "+", 
                  SuperscriptBox["x2", "2"]}], ")"}]}]}], ")"}]}], "-", 
            RowBox[{"4", " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", 
                SuperscriptBox["rr", "6"]}], "+", 
               SqrtBox[
                RowBox[{
                 SuperscriptBox["rr", "9"], " ", 
                 RowBox[{"(", 
                  RowBox[{"mu", "+", 
                   SuperscriptBox["rr", "3"]}], ")"}]}]], "-", 
               RowBox[{"5", " ", 
                SqrtBox[
                 RowBox[{
                  SuperscriptBox["rr", "13"], " ", 
                  RowBox[{"(", 
                   RowBox[{"mu", "+", 
                    SuperscriptBox["rr", "3"]}], ")"}]}]], " ", 
                SuperscriptBox["tt", "2"]}], "-", 
               RowBox[{
                SqrtBox[
                 RowBox[{
                  SuperscriptBox["rr", "13"], " ", 
                  RowBox[{"(", 
                   RowBox[{"mu", "+", 
                    SuperscriptBox["rr", "3"]}], ")"}]}]], " ", 
                SuperscriptBox["x1", "2"]}], "-", 
               RowBox[{"5", " ", 
                SqrtBox[
                 RowBox[{
                  SuperscriptBox["rr", "13"], " ", 
                  RowBox[{"(", 
                   RowBox[{"mu", "+", 
                    SuperscriptBox["rr", "3"]}], ")"}]}]], " ", 
                SuperscriptBox["x2", "2"]}], "+", 
               RowBox[{
                SuperscriptBox["rr", "8"], " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"5", " ", 
                   SuperscriptBox["tt", "2"]}], "+", 
                  SuperscriptBox["x1", "2"], "+", 
                  RowBox[{"5", " ", 
                   SuperscriptBox["x2", "2"]}]}], ")"}]}]}], ")"}]}], "-", 
            RowBox[{"mu", " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{
                RowBox[{"-", "5"}], " ", 
                SuperscriptBox["rr", "3"]}], "+", 
               RowBox[{"3", " ", 
                SqrtBox[
                 RowBox[{
                  SuperscriptBox["rr", "3"], " ", 
                  RowBox[{"(", 
                   RowBox[{"mu", "+", 
                    SuperscriptBox["rr", "3"]}], ")"}]}]]}], "-", 
               RowBox[{"17", " ", 
                SqrtBox[
                 RowBox[{
                  SuperscriptBox["rr", "7"], " ", 
                  RowBox[{"(", 
                   RowBox[{"mu", "+", 
                    SuperscriptBox["rr", "3"]}], ")"}]}]], " ", 
                SuperscriptBox["tt", "2"]}], "-", 
               RowBox[{
                SqrtBox[
                 RowBox[{
                  SuperscriptBox["rr", "7"], " ", 
                  RowBox[{"(", 
                   RowBox[{"mu", "+", 
                    SuperscriptBox["rr", "3"]}], ")"}]}]], " ", 
                SuperscriptBox["x1", "2"]}], "-", 
               RowBox[{"17", " ", 
                SqrtBox[
                 RowBox[{
                  SuperscriptBox["rr", "7"], " ", 
                  RowBox[{"(", 
                   RowBox[{"mu", "+", 
                    SuperscriptBox["rr", "3"]}], ")"}]}]], " ", 
                SuperscriptBox["x2", "2"]}], "+", 
               RowBox[{
                SuperscriptBox["rr", "5"], " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"19", " ", 
                   SuperscriptBox["tt", "2"]}], "+", 
                  RowBox[{"3", " ", 
                   SuperscriptBox["x1", "2"]}], "+", 
                  RowBox[{"19", " ", 
                   SuperscriptBox["x2", "2"]}]}], ")"}]}]}], ")"}]}]}], 
           ")"}]}]}], "+", 
        RowBox[{
         FractionBox["1", 
          RowBox[{"64", " ", 
           SuperscriptBox["rr", 
            RowBox[{"5", "/", "2"}]], " ", 
           RowBox[{"(", 
            RowBox[{"mu", "+", 
             SuperscriptBox["rr", "3"]}], ")"}]}]], 
         RowBox[{
         "ARsigma3", " ", "AZeps", " ", "BRsigma3", " ", "BZeta", " ", "enne",
           " ", "Imag", " ", "lambda", " ", "x1", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{
             RowBox[{"-", "4"}], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", 
                SuperscriptBox["rr", "6"]}], "+", 
               SqrtBox[
                RowBox[{
                 SuperscriptBox["rr", "9"], " ", 
                 RowBox[{"(", 
                  RowBox[{"mu", "+", 
                   SuperscriptBox["rr", "3"]}], ")"}]}]], "+", 
               RowBox[{"3", " ", 
                SqrtBox[
                 RowBox[{
                  SuperscriptBox["rr", "13"], " ", 
                  RowBox[{"(", 
                   RowBox[{"mu", "+", 
                    SuperscriptBox["rr", "3"]}], ")"}]}]], " ", 
                SuperscriptBox["tt", "2"]}], "-", 
               RowBox[{
                SqrtBox[
                 RowBox[{
                  SuperscriptBox["rr", "13"], " ", 
                  RowBox[{"(", 
                   RowBox[{"mu", "+", 
                    SuperscriptBox["rr", "3"]}], ")"}]}]], " ", 
                SuperscriptBox["x1", "2"]}], "-", 
               RowBox[{
                SqrtBox[
                 RowBox[{
                  SuperscriptBox["rr", "13"], " ", 
                  RowBox[{"(", 
                   RowBox[{"mu", "+", 
                    SuperscriptBox["rr", "3"]}], ")"}]}]], " ", 
                SuperscriptBox["x2", "2"]}], "+", 
               RowBox[{
                SuperscriptBox["rr", "8"], " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{
                   RowBox[{"-", "3"}], " ", 
                   SuperscriptBox["tt", "2"]}], "+", 
                  SuperscriptBox["x1", "2"], "+", 
                  SuperscriptBox["x2", "2"]}], ")"}]}]}], ")"}]}], "+", 
            RowBox[{
             SuperscriptBox["mu", "2"], " ", 
             RowBox[{"(", 
              RowBox[{"1", "+", 
               RowBox[{
                SuperscriptBox["rr", "2"], " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"17", " ", 
                   SuperscriptBox["tt", "2"]}], "+", 
                  SuperscriptBox["x1", "2"], "+", 
                  SuperscriptBox["x2", "2"]}], ")"}]}]}], ")"}]}], "+", 
            RowBox[{"mu", " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"5", " ", 
                SuperscriptBox["rr", "3"]}], "-", 
               RowBox[{"3", " ", 
                SqrtBox[
                 RowBox[{
                  SuperscriptBox["rr", "3"], " ", 
                  RowBox[{"(", 
                   RowBox[{"mu", "+", 
                    SuperscriptBox["rr", "3"]}], ")"}]}]]}], "-", 
               RowBox[{"15", " ", 
                SqrtBox[
                 RowBox[{
                  SuperscriptBox["rr", "7"], " ", 
                  RowBox[{"(", 
                   RowBox[{"mu", "+", 
                    SuperscriptBox["rr", "3"]}], ")"}]}]], " ", 
                SuperscriptBox["tt", "2"]}], "+", 
               RowBox[{
                SqrtBox[
                 RowBox[{
                  SuperscriptBox["rr", "7"], " ", 
                  RowBox[{"(", 
                   RowBox[{"mu", "+", 
                    SuperscriptBox["rr", "3"]}], ")"}]}]], " ", 
                SuperscriptBox["x1", "2"]}], "+", 
               RowBox[{
                SqrtBox[
                 RowBox[{
                  SuperscriptBox["rr", "7"], " ", 
                  RowBox[{"(", 
                   RowBox[{"mu", "+", 
                    SuperscriptBox["rr", "3"]}], ")"}]}]], " ", 
                SuperscriptBox["x2", "2"]}], "+", 
               RowBox[{
                SuperscriptBox["rr", "5"], " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"29", " ", 
                   SuperscriptBox["tt", "2"]}], "-", 
                  RowBox[{"3", " ", 
                   RowBox[{"(", 
                    RowBox[{
                    SuperscriptBox["x1", "2"], "+", 
                    SuperscriptBox["x2", "2"]}], ")"}]}]}], ")"}]}]}], 
              ")"}]}]}], ")"}]}]}], "+", 
        RowBox[{
         FractionBox["1", 
          RowBox[{"32", " ", 
           SuperscriptBox["rr", 
            RowBox[{"5", "/", "2"}]], " ", 
           RowBox[{"(", 
            RowBox[{"mu", "+", 
             SuperscriptBox["rr", "3"]}], ")"}]}]], 
         RowBox[{
         "ARsigma2i", " ", "AZeps", " ", "BRsigma3", " ", "BZeta", " ", 
          "enne", " ", "Imag", " ", "lambda", " ", "x1", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{
             RowBox[{"-", "4"}], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", 
                SuperscriptBox["rr", "6"]}], "+", 
               SqrtBox[
                RowBox[{
                 SuperscriptBox["rr", "9"], " ", 
                 RowBox[{"(", 
                  RowBox[{"mu", "+", 
                   SuperscriptBox["rr", "3"]}], ")"}]}]], "-", 
               RowBox[{
                SqrtBox[
                 RowBox[{
                  SuperscriptBox["rr", "13"], " ", 
                  RowBox[{"(", 
                   RowBox[{"mu", "+", 
                    SuperscriptBox["rr", "3"]}], ")"}]}]], " ", 
                SuperscriptBox["x1", "2"]}], "-", 
               RowBox[{
                SqrtBox[
                 RowBox[{
                  SuperscriptBox["rr", "13"], " ", 
                  RowBox[{"(", 
                   RowBox[{"mu", "+", 
                    SuperscriptBox["rr", "3"]}], ")"}]}]], " ", 
                SuperscriptBox["x2", "2"]}], "+", 
               RowBox[{
                SuperscriptBox["rr", "8"], " ", 
                RowBox[{"(", 
                 RowBox[{
                  SuperscriptBox["x1", "2"], "+", 
                  SuperscriptBox["x2", "2"]}], ")"}]}]}], ")"}]}], "+", 
            RowBox[{
             SuperscriptBox["mu", "2"], " ", 
             RowBox[{"(", 
              RowBox[{"1", "+", 
               RowBox[{"2", " ", 
                SuperscriptBox["rr", "2"], " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"2", " ", 
                   SuperscriptBox["tt", "2"]}], "+", 
                  SuperscriptBox["x1", "2"], "+", 
                  SuperscriptBox["x2", "2"]}], ")"}]}]}], ")"}]}], "+", 
            RowBox[{"mu", " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"5", " ", 
                SuperscriptBox["rr", "3"]}], "-", 
               RowBox[{"3", " ", 
                SqrtBox[
                 RowBox[{
                  SuperscriptBox["rr", "3"], " ", 
                  RowBox[{"(", 
                   RowBox[{"mu", "+", 
                    SuperscriptBox["rr", "3"]}], ")"}]}]]}], "+", 
               RowBox[{"4", " ", 
                SqrtBox[
                 RowBox[{
                  SuperscriptBox["rr", "7"], " ", 
                  RowBox[{"(", 
                   RowBox[{"mu", "+", 
                    SuperscriptBox["rr", "3"]}], ")"}]}]], " ", 
                SuperscriptBox["x1", "2"]}], "+", 
               RowBox[{"4", " ", 
                SqrtBox[
                 RowBox[{
                  SuperscriptBox["rr", "7"], " ", 
                  RowBox[{"(", 
                   RowBox[{"mu", "+", 
                    SuperscriptBox["rr", "3"]}], ")"}]}]], " ", 
                SuperscriptBox["x2", "2"]}], "+", 
               RowBox[{
                SuperscriptBox["rr", "5"], " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"4", " ", 
                   SuperscriptBox["tt", "2"]}], "-", 
                  RowBox[{"2", " ", 
                   RowBox[{"(", 
                    RowBox[{
                    SuperscriptBox["x1", "2"], "+", 
                    SuperscriptBox["x2", "2"]}], ")"}]}]}], ")"}]}]}], 
              ")"}]}]}], ")"}]}]}]}]}], "}"}], ",", "0", ",", "0"}], "}"}]}], 
  ";"}]], "Input",
 CellChangeTimes->{{3.550064314691663*^9, 3.5500643303363047`*^9}, {
  3.5502284484679737`*^9, 3.5502284571509876`*^9}}]
}, Closed]]
},
WindowSize->{1008, 465},
WindowMargins->{{63, Automatic}, {Automatic, 157}},
FrontEndVersion->"7.0 for Linux x86 (32-bit) (February 25, 2009)",
StyleDefinitions->"Default.nb"
]
(* End of Notebook Content *)

(* Internal cache information *)
(*CellTagsOutline
CellTagsIndex->{}
*)
(*CellTagsIndex
CellTagsIndex->{}
*)
(*NotebookFileOutline
Notebook[{
Cell[545, 20, 2221, 48, 148, "Input"],
Cell[CellGroupData[{
Cell[2791, 72, 341, 11, 73, "Section"],
Cell[3135, 85, 177225, 4262, 7629, "Input"]
}, Closed]],
Cell[CellGroupData[{
Cell[180397, 4352, 294, 10, 43, "Section"],
Cell[180694, 4364, 9108, 241, 486, "Input"]
}, Closed]],
Cell[CellGroupData[{
Cell[189839, 4610, 352, 11, 43, "Section"],
Cell[190194, 4623, 440991, 11736, 24121, "Input"]
}, Closed]]
}
]
*)

(* End of internal cache information *)


==> anc/5dimEta1.nb <==
(* Content-type: application/mathematica *)

(*** Wolfram Notebook File ***)
(* http://www.wolfram.com/nb *)

(* CreatedBy='Mathematica 7.0' *)

(*CacheID: 234*)
(* Internal cache information:
NotebookFileLineBreakTest
NotebookFileLineBreakTest
NotebookDataPosition[       145,          7]
NotebookDataLength[    995437,      25460]
NotebookOptionsPosition[    994824,      25435]
NotebookOutlinePosition[    995162,      25450]
CellTagsIndexPosition[    995119,      25447]
WindowFrame->Normal*)

(* Beginning of Notebook Content *)
Notebook[{
Cell[BoxData[
 RowBox[{
  RowBox[{"(*", 
   RowBox[{
    RowBox[{
     RowBox[{
     "Here", " ", "we", " ", "present", " ", "the", " ", "results", " ", 
      "obtained", " ", "for", " ", "5", " ", 
      RowBox[{"dimension", ".", " ", "Each"}], " ", "object", " ", "is", " ", 
      "defined", " ", "as", " ", "an", " ", "N"}], "+", 
     RowBox[{"1", " ", "rank", " ", "tensor"}]}], ",", " ", 
    RowBox[{
    "where", " ", "the", " ", "first", " ", "index", " ", "is", " ", 
     "referred", " ", "to", " ", "the", " ", "biliear", " ", 
     RowBox[{"order", ".", " ", "For"}], " ", "example", " ", 
     RowBox[{"Gauge5D", "[", 
      RowBox[{"[", "1", "]"}], "]"}], " ", "is", " ", "the", " ", "gauge", 
     " ", "field", " ", "at", " ", "first", " ", "order"}]}], "*)"}], 
  "\[IndentingNewLine]", 
  RowBox[{"(*", 
   RowBox[{
    RowBox[{
    "Beyond", " ", "the", " ", "ordinary", " ", "names", " ", "given", " ", 
     "to", " ", "the", " ", "variables"}], ",", 
    RowBox[{
    "there", " ", "are", " ", "some", " ", "letters", " ", "in", " ", "front",
      " ", "of", " ", "them"}], ",", 
    RowBox[{"such", " ", "as", " ", 
     RowBox[{"ARsigma1", ".", "Those"}], " ", "have", "\n", "been", " ", 
     "added", " ", "in", " ", "order", " ", "to", " ", "maintain", " ", "the",
      " ", "correct", " ", "lexicographical", " ", "order"}], ",", 
    RowBox[{
     RowBox[{
     "especially", " ", "when", " ", "dealing", " ", "with", " ", "gamma", 
      " ", "matrices", " ", "or", " ", "other", " ", "non"}], "-", 
     RowBox[{"commuting", "\n", 
      RowBox[{"objects", "."}]}]}]}], "*)"}], "\[IndentingNewLine]", 
  RowBox[{"(*", 
   RowBox[{
    RowBox[{
    "It", " ", "was", " ", "also", " ", "necessary", " ", "to", " ", "define",
      " ", "new", " ", "functions", " ", "such", " ", "as", " ", "Imag"}], 
    ",", " ", 
    RowBox[{"for", " ", "the", " ", "imaginary", " ", "part"}], ",", " ", 
    RowBox[{
    "in", " ", "order", " ", "to", " ", "reduce", " ", "the", " ", 
     "computation", " ", "time", " ", "required"}]}], "*)"}]}]], "Input",
 CellChangeTimes->{{3.550065723656623*^9, 3.550065729543895*^9}, {
   3.5502275113214245`*^9, 3.5502276823788176`*^9}, {3.550227785375963*^9, 
   3.550227959939516*^9}, {3.550228275136712*^9, 3.5502282783517165`*^9}, 
   3.550296846535886*^9}],

Cell[CellGroupData[{

Cell[TextData[{
 "(*Gauge Field ",
 "for ",
 Cell[BoxData[
  FormBox[
   RowBox[{
    SubscriptBox["\[Eta]", "1"], "\[NotEqual]", "0"}], TraditionalForm]], 
  "None"],
 "*)"
}], "Section",
 CellChangeTimes->{{3.5500656045173607`*^9, 3.5500656205926228`*^9}, {
  3.5502274633503437`*^9, 3.5502274642703447`*^9}, {3.5502276994568415`*^9, 
  3.5502277001268425`*^9}, {3.550246955539137*^9, 3.550246955805069*^9}}],

Cell[BoxData[
 RowBox[{"\[IndentingNewLine]", 
  RowBox[{
   RowBox[{"Gauge5D", "=", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{"0", ",", "0", ",", "0", ",", "0", ",", "0"}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"0", ",", "0", ",", 
        RowBox[{
         FractionBox["1", 
          RowBox[{"32", " ", 
           SuperscriptBox["rr", "4"], " ", 
           RowBox[{"(", 
            RowBox[{"mu", "+", 
             SuperscriptBox["rr", "4"]}], ")"}]}]], 
         RowBox[{
          SqrtBox[
           FractionBox["3", "2"]], " ", "enne", " ", 
          SuperscriptBox["lambda", "2"], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"2", " ", 
             SuperscriptBox["mu", "2"]}], "+", 
            RowBox[{"4", " ", "mu", " ", 
             SuperscriptBox["rr", "4"]}], "+", 
            RowBox[{"2", " ", 
             SuperscriptBox["rr", "8"]}], "-", 
            RowBox[{"3", " ", "mu", " ", 
             SuperscriptBox["rr", "2"], " ", 
             SqrtBox[
              RowBox[{"mu", "+", 
               SuperscriptBox["rr", "4"]}]]}], "-", 
            RowBox[{"2", " ", 
             SuperscriptBox["rr", "6"], " ", 
             SqrtBox[
              RowBox[{"mu", "+", 
               SuperscriptBox["rr", "4"]}]]}]}], ")"}], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"Ka3", " ", "x2"}], "-", 
            RowBox[{"Ka2", " ", "x3"}]}], ")"}], " ", 
          RowBox[{"(", 
           RowBox[{"1", "+", 
            RowBox[{
             SuperscriptBox["rr", "2"], " ", 
             RowBox[{"(", 
              RowBox[{
               SuperscriptBox["tt", "2"], "+", 
               SuperscriptBox["x1", "2"], "+", 
               SuperscriptBox["x2", "2"], "+", 
               SuperscriptBox["x3", "2"]}], ")"}]}]}], ")"}]}]}], ",", 
        RowBox[{"-", 
         RowBox[{
          FractionBox["1", 
           RowBox[{"32", " ", 
            SuperscriptBox["rr", "4"], " ", 
            RowBox[{"(", 
             RowBox[{"mu", "+", 
              SuperscriptBox["rr", "4"]}], ")"}]}]], 
          RowBox[{
           SqrtBox[
            FractionBox["3", "2"]], " ", "enne", " ", 
           SuperscriptBox["lambda", "2"], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"2", " ", 
              SuperscriptBox["mu", "2"]}], "+", 
             RowBox[{"4", " ", "mu", " ", 
              SuperscriptBox["rr", "4"]}], "+", 
             RowBox[{"2", " ", 
              SuperscriptBox["rr", "8"]}], "-", 
             RowBox[{"3", " ", "mu", " ", 
              SuperscriptBox["rr", "2"], " ", 
              SqrtBox[
               RowBox[{"mu", "+", 
                SuperscriptBox["rr", "4"]}]]}], "-", 
             RowBox[{"2", " ", 
              SuperscriptBox["rr", "6"], " ", 
              SqrtBox[
               RowBox[{"mu", "+", 
                SuperscriptBox["rr", "4"]}]]}]}], ")"}], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"Ka3", " ", "x1"}], "-", 
             RowBox[{"Ka1", " ", "x3"}]}], ")"}], " ", 
           RowBox[{"(", 
            RowBox[{"1", "+", 
             RowBox[{
              SuperscriptBox["rr", "2"], " ", 
              RowBox[{"(", 
               RowBox[{
                SuperscriptBox["tt", "2"], "+", 
                SuperscriptBox["x1", "2"], "+", 
                SuperscriptBox["x2", "2"], "+", 
                SuperscriptBox["x3", "2"]}], ")"}]}]}], ")"}]}]}]}], ",", 
        RowBox[{
         FractionBox["1", 
          RowBox[{"32", " ", 
           SuperscriptBox["rr", "4"], " ", 
           RowBox[{"(", 
            RowBox[{"mu", "+", 
             SuperscriptBox["rr", "4"]}], ")"}]}]], 
         RowBox[{
          SqrtBox[
           FractionBox["3", "2"]], " ", "enne", " ", 
          SuperscriptBox["lambda", "2"], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"2", " ", 
             SuperscriptBox["mu", "2"]}], "+", 
            RowBox[{"4", " ", "mu", " ", 
             SuperscriptBox["rr", "4"]}], "+", 
            RowBox[{"2", " ", 
             SuperscriptBox["rr", "8"]}], "-", 
            RowBox[{"3", " ", "mu", " ", 
             SuperscriptBox["rr", "2"], " ", 
             SqrtBox[
              RowBox[{"mu", "+", 
               SuperscriptBox["rr", "4"]}]]}], "-", 
            RowBox[{"2", " ", 
             SuperscriptBox["rr", "6"], " ", 
             SqrtBox[
              RowBox[{"mu", "+", 
               SuperscriptBox["rr", "4"]}]]}]}], ")"}], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"Ka2", " ", "x1"}], "-", 
            RowBox[{"Ka1", " ", "x2"}]}], ")"}], " ", 
          RowBox[{"(", 
           RowBox[{"1", "+", 
            RowBox[{
             SuperscriptBox["rr", "2"], " ", 
             RowBox[{"(", 
              RowBox[{
               SuperscriptBox["tt", "2"], "+", 
               SuperscriptBox["x1", "2"], "+", 
               SuperscriptBox["x2", "2"], "+", 
               SuperscriptBox["x3", "2"]}], ")"}]}]}], ")"}]}]}]}], "}"}], 
      ",", "0", ",", "0"}], "}"}]}], ";"}]}]], "Input",
 CellChangeTimes->{{3.550063980408432*^9, 3.550063988792239*^9}, {
  3.550227467170349*^9, 3.5502275053594046`*^9}, {3.5502276467597675`*^9, 
  3.5502276632067904`*^9}, {3.550228285578727*^9, 3.5502282912087345`*^9}}]
}, Closed]],

Cell[CellGroupData[{

Cell[TextData[{
 "(*Gravitino field ",
 "for ",
 Cell[BoxData[
  FormBox[
   RowBox[{
    SubscriptBox["\[Eta]", "1"], "\[NotEqual]", "0"}], TraditionalForm]], 
  "None"],
 "*)"
}], "Section",
 CellChangeTimes->{{3.5500655907767*^9, 3.550065593400725*^9}, {
  3.5502277164708652`*^9, 3.5502277186308684`*^9}, {3.5502469576255417`*^9, 
  3.550246957931119*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"Gravitino5dim", "=", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{
       RowBox[{
        RowBox[{"-", 
         FractionBox[
          RowBox[{
          "ARsigma3", " ", "AZeps", " ", "BRsigma0", " ", "BZeta", " ", 
           "mu"}], 
          RowBox[{"2", " ", 
           SuperscriptBox["rr", 
            RowBox[{"7", "/", "2"}]]}]]}], "+", 
        FractionBox[
         RowBox[{
         "ARsigma2i", " ", "AZeps", " ", "BRsigma0", " ", "BZeta", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", 
             SuperscriptBox["rr", "2"]}], "+", 
            SqrtBox[
             RowBox[{"mu", "+", 
              SuperscriptBox["rr", "4"]}]]}], ")"}]}], 
         RowBox[{"2", " ", 
          SuperscriptBox["rr", 
           RowBox[{"3", "/", "2"}]]}]], "+", 
        FractionBox[
         RowBox[{
         "ARsigma0", " ", "AZeps", " ", "BRsigma0", " ", "BZeta", " ", "mu", 
          " ", "tt"}], 
         RowBox[{"2", " ", 
          SuperscriptBox["rr", 
           RowBox[{"5", "/", "2"}]]}]], "+", 
        RowBox[{
         FractionBox["1", "2"], " ", "ARsigma1", " ", "AZeps", " ", 
         "BRsigma0", " ", "BZeta", " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", 
            SuperscriptBox["rr", 
             RowBox[{"3", "/", "2"}]]}], "+", 
           SqrtBox[
            FractionBox[
             RowBox[{"mu", "+", 
              SuperscriptBox["rr", "4"]}], "rr"]]}], ")"}], " ", "tt"}], "+", 
        
        FractionBox[
         RowBox[{
         "ARsigma0", " ", "AZeps", " ", "BRsigma1", " ", "BZeta", " ", "mu", 
          " ", "x1"}], 
         RowBox[{"2", " ", 
          SuperscriptBox["rr", 
           RowBox[{"5", "/", "2"}]]}]], "+", 
        RowBox[{
         FractionBox["1", "2"], " ", "ARsigma1", " ", "AZeps", " ", 
         "BRsigma1", " ", "BZeta", " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", 
            SuperscriptBox["rr", 
             RowBox[{"3", "/", "2"}]]}], "+", 
           SqrtBox[
            FractionBox[
             RowBox[{"mu", "+", 
              SuperscriptBox["rr", "4"]}], "rr"]]}], ")"}], " ", "x1"}], "+", 
        
        FractionBox[
         RowBox[{
         "ARsigma0", " ", "AZeps", " ", "BRsigma2", " ", "BZeta", " ", "mu", 
          " ", "x2"}], 
         RowBox[{"2", " ", 
          SuperscriptBox["rr", 
           RowBox[{"5", "/", "2"}]]}]], "+", 
        RowBox[{
         FractionBox["1", "2"], " ", "ARsigma1", " ", "AZeps", " ", 
         "BRsigma2", " ", "BZeta", " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", 
            SuperscriptBox["rr", 
             RowBox[{"3", "/", "2"}]]}], "+", 
           SqrtBox[
            FractionBox[
             RowBox[{"mu", "+", 
              SuperscriptBox["rr", "4"]}], "rr"]]}], ")"}], " ", "x2"}], "+", 
        
        FractionBox[
         RowBox[{
         "ARsigma0", " ", "AZeps", " ", "BRsigma3", " ", "BZeta", " ", "mu", 
          " ", "x3"}], 
         RowBox[{"2", " ", 
          SuperscriptBox["rr", 
           RowBox[{"5", "/", "2"}]]}]], "+", 
        RowBox[{
         FractionBox["1", "2"], " ", "ARsigma1", " ", "AZeps", " ", 
         "BRsigma3", " ", "BZeta", " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", 
            SuperscriptBox["rr", 
             RowBox[{"3", "/", "2"}]]}], "+", 
           SqrtBox[
            FractionBox[
             RowBox[{"mu", "+", 
              SuperscriptBox["rr", "4"]}], "rr"]]}], ")"}], " ", "x3"}]}], 
       ",", 
       RowBox[{
        FractionBox[
         RowBox[{"ARsigma1", " ", "AZeps", " ", "BRsigma0", " ", "BZeta", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "mu"}], "-", 
            SuperscriptBox["rr", "4"], "+", 
            RowBox[{
             SuperscriptBox["rr", "2"], " ", 
             SqrtBox[
              RowBox[{"mu", "+", 
               SuperscriptBox["rr", "4"]}]]}]}], ")"}]}], 
         RowBox[{"2", " ", 
          SuperscriptBox["rr", 
           RowBox[{"3", "/", "2"}]], " ", 
          RowBox[{"(", 
           RowBox[{"mu", "+", 
            SuperscriptBox["rr", "4"]}], ")"}]}]], "-", 
        FractionBox[
         RowBox[{
         "ARsigma2i", " ", "AZeps", " ", "BRsigma0", " ", "BZeta", " ", 
          RowBox[{"(", 
           RowBox[{"mu", "+", 
            SuperscriptBox["rr", "4"], "-", 
            RowBox[{
             SuperscriptBox["rr", "2"], " ", 
             SqrtBox[
              RowBox[{"mu", "+", 
               SuperscriptBox["rr", "4"]}]]}]}], ")"}], " ", "tt"}], 
         RowBox[{"2", " ", 
          SqrtBox["rr"], " ", 
          RowBox[{"(", 
           RowBox[{"mu", "+", 
            SuperscriptBox["rr", "4"]}], ")"}]}]], "-", 
        FractionBox[
         RowBox[{
         "ARsigma2i", " ", "AZeps", " ", "BRsigma1", " ", "BZeta", " ", 
          RowBox[{"(", 
           RowBox[{"mu", "+", 
            SuperscriptBox["rr", "4"], "-", 
            RowBox[{
             SuperscriptBox["rr", "2"], " ", 
             SqrtBox[
              RowBox[{"mu", "+", 
               SuperscriptBox["rr", "4"]}]]}]}], ")"}], " ", "x1"}], 
         RowBox[{"2", " ", 
          SqrtBox["rr"], " ", 
          RowBox[{"(", 
           RowBox[{"mu", "+", 
            SuperscriptBox["rr", "4"]}], ")"}]}]], "-", 
        FractionBox[
         RowBox[{
         "ARsigma2i", " ", "AZeps", " ", "BRsigma2", " ", "BZeta", " ", 
          RowBox[{"(", 
           RowBox[{"mu", "+", 
            SuperscriptBox["rr", "4"], "-", 
            RowBox[{
             SuperscriptBox["rr", "2"], " ", 
             SqrtBox[
              RowBox[{"mu", "+", 
               SuperscriptBox["rr", "4"]}]]}]}], ")"}], " ", "x2"}], 
         RowBox[{"2", " ", 
          SqrtBox["rr"], " ", 
          RowBox[{"(", 
           RowBox[{"mu", "+", 
            SuperscriptBox["rr", "4"]}], ")"}]}]], "-", 
        FractionBox[
         RowBox[{
         "ARsigma2i", " ", "AZeps", " ", "BRsigma3", " ", "BZeta", " ", 
          RowBox[{"(", 
           RowBox[{"mu", "+", 
            SuperscriptBox["rr", "4"], "-", 
            RowBox[{
             SuperscriptBox["rr", "2"], " ", 
             SqrtBox[
              RowBox[{"mu", "+", 
               SuperscriptBox["rr", "4"]}]]}]}], ")"}], " ", "x3"}], 
         RowBox[{"2", " ", 
          SqrtBox["rr"], " ", 
          RowBox[{"(", 
           RowBox[{"mu", "+", 
            SuperscriptBox["rr", "4"]}], ")"}]}]]}], ",", 
       RowBox[{
        FractionBox[
         RowBox[{
         "ARsigma2i", " ", "AZeps", " ", "BRsigma1", " ", "BZeta", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", 
             SuperscriptBox["rr", "2"]}], "+", 
            SqrtBox[
             RowBox[{"mu", "+", 
              SuperscriptBox["rr", "4"]}]]}], ")"}]}], 
         RowBox[{"2", " ", 
          SuperscriptBox["rr", 
           RowBox[{"3", "/", "2"}]]}]], "+", 
        RowBox[{
         FractionBox["1", "2"], " ", "ARsigma1", " ", "AZeps", " ", 
         "BRsigma1", " ", "BZeta", " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", 
            SuperscriptBox["rr", 
             RowBox[{"3", "/", "2"}]]}], "+", 
           SqrtBox[
            FractionBox[
             RowBox[{"mu", "+", 
              SuperscriptBox["rr", "4"]}], "rr"]]}], ")"}], " ", "tt"}], "+", 
        
        RowBox[{
         FractionBox["1", "2"], " ", "ARsigma1", " ", "AZeps", " ", 
         "BRsigma0", " ", "BZeta", " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", 
            SuperscriptBox["rr", 
             RowBox[{"3", "/", "2"}]]}], "+", 
           SqrtBox[
            FractionBox[
             RowBox[{"mu", "+", 
              SuperscriptBox["rr", "4"]}], "rr"]]}], ")"}], " ", "x1"}], "+", 
        
        FractionBox[
         RowBox[{
         "ARsigma1", " ", "AZeps", " ", "BRsigma3", " ", "BZeta", " ", "Imag",
           " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", 
             SuperscriptBox["rr", "2"]}], "+", 
            SqrtBox[
             RowBox[{"mu", "+", 
              SuperscriptBox["rr", "4"]}]]}], ")"}], " ", "x2"}], 
         RowBox[{"2", " ", 
          SqrtBox["rr"]}]], "+", 
        FractionBox[
         RowBox[{
         "ARsigma1", " ", "AZeps", " ", "BRsigma2", " ", "BZeta", " ", "Imag",
           " ", 
          RowBox[{"(", 
           RowBox[{
            SuperscriptBox["rr", "2"], "-", 
            SqrtBox[
             RowBox[{"mu", "+", 
              SuperscriptBox["rr", "4"]}]]}], ")"}], " ", "x3"}], 
         RowBox[{"2", " ", 
          SqrtBox["rr"]}]]}], ",", 
       RowBox[{
        FractionBox[
         RowBox[{
         "ARsigma2i", " ", "AZeps", " ", "BRsigma2", " ", "BZeta", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", 
             SuperscriptBox["rr", "2"]}], "+", 
            SqrtBox[
             RowBox[{"mu", "+", 
              SuperscriptBox["rr", "4"]}]]}], ")"}]}], 
         RowBox[{"2", " ", 
          SuperscriptBox["rr", 
           RowBox[{"3", "/", "2"}]]}]], "+", 
        RowBox[{
         FractionBox["1", "2"], " ", "ARsigma1", " ", "AZeps", " ", 
         "BRsigma2", " ", "BZeta", " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", 
            SuperscriptBox["rr", 
             RowBox[{"3", "/", "2"}]]}], "+", 
           SqrtBox[
            FractionBox[
             RowBox[{"mu", "+", 
              SuperscriptBox["rr", "4"]}], "rr"]]}], ")"}], " ", "tt"}], "+", 
        
        FractionBox[
         RowBox[{
         "ARsigma1", " ", "AZeps", " ", "BRsigma3", " ", "BZeta", " ", "Imag",
           " ", 
          RowBox[{"(", 
           RowBox[{
            SuperscriptBox["rr", "2"], "-", 
            SqrtBox[
             RowBox[{"mu", "+", 
              SuperscriptBox["rr", "4"]}]]}], ")"}], " ", "x1"}], 
         RowBox[{"2", " ", 
          SqrtBox["rr"]}]], "+", 
        RowBox[{
         FractionBox["1", "2"], " ", "ARsigma1", " ", "AZeps", " ", 
         "BRsigma0", " ", "BZeta", " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", 
            SuperscriptBox["rr", 
             RowBox[{"3", "/", "2"}]]}], "+", 
           SqrtBox[
            FractionBox[
             RowBox[{"mu", "+", 
              SuperscriptBox["rr", "4"]}], "rr"]]}], ")"}], " ", "x2"}], "+", 
        
        FractionBox[
         RowBox[{
         "ARsigma1", " ", "AZeps", " ", "BRsigma1", " ", "BZeta", " ", "Imag",
           " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", 
             SuperscriptBox["rr", "2"]}], "+", 
            SqrtBox[
             RowBox[{"mu", "+", 
              SuperscriptBox["rr", "4"]}]]}], ")"}], " ", "x3"}], 
         RowBox[{"2", " ", 
          SqrtBox["rr"]}]]}], ",", 
       RowBox[{
        FractionBox[
         RowBox[{
         "ARsigma2i", " ", "AZeps", " ", "BRsigma3", " ", "BZeta", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", 
             SuperscriptBox["rr", "2"]}], "+", 
            SqrtBox[
             RowBox[{"mu", "+", 
              SuperscriptBox["rr", "4"]}]]}], ")"}]}], 
         RowBox[{"2", " ", 
          SuperscriptBox["rr", 
           RowBox[{"3", "/", "2"}]]}]], "+", 
        RowBox[{
         FractionBox["1", "2"], " ", "ARsigma1", " ", "AZeps", " ", 
         "BRsigma3", " ", "BZeta", " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", 
            SuperscriptBox["rr", 
             RowBox[{"3", "/", "2"}]]}], "+", 
           SqrtBox[
            FractionBox[
             RowBox[{"mu", "+", 
              SuperscriptBox["rr", "4"]}], "rr"]]}], ")"}], " ", "tt"}], "+", 
        
        FractionBox[
         RowBox[{
         "ARsigma1", " ", "AZeps", " ", "BRsigma2", " ", "BZeta", " ", "Imag",
           " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", 
             SuperscriptBox["rr", "2"]}], "+", 
            SqrtBox[
             RowBox[{"mu", "+", 
              SuperscriptBox["rr", "4"]}]]}], ")"}], " ", "x1"}], 
         RowBox[{"2", " ", 
          SqrtBox["rr"]}]], "+", 
        FractionBox[
         RowBox[{
         "ARsigma1", " ", "AZeps", " ", "BRsigma1", " ", "BZeta", " ", "Imag",
           " ", 
          RowBox[{"(", 
           RowBox[{
            SuperscriptBox["rr", "2"], "-", 
            SqrtBox[
             RowBox[{"mu", "+", 
              SuperscriptBox["rr", "4"]}]]}], ")"}], " ", "x2"}], 
         RowBox[{"2", " ", 
          SqrtBox["rr"]}]], "+", 
        RowBox[{
         FractionBox["1", "2"], " ", "ARsigma1", " ", "AZeps", " ", 
         "BRsigma0", " ", "BZeta", " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", 
            SuperscriptBox["rr", 
             RowBox[{"3", "/", "2"}]]}], "+", 
           SqrtBox[
            FractionBox[
             RowBox[{"mu", "+", 
              SuperscriptBox["rr", "4"]}], "rr"]]}], ")"}], " ", "x3"}]}]}], 
      "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{
        RowBox[{"-", 
         RowBox[{
          FractionBox["1", 
           RowBox[{"8", " ", 
            SuperscriptBox["rr", 
             RowBox[{"9", "/", "2"}]]}]], 
          RowBox[{
          "ARsigma0", " ", "AZeps", " ", "BRsigma0", " ", "BZeta", " ", "Ka1",
            " ", "lambda", " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"4", " ", 
              SuperscriptBox["rr", "6"]}], "-", 
             RowBox[{"4", " ", 
              SuperscriptBox["rr", "4"], " ", 
              SqrtBox[
               RowBox[{"mu", "+", 
                SuperscriptBox["rr", "4"]}]]}], "+", 
             RowBox[{"mu", " ", 
              RowBox[{"(", 
               RowBox[{
                SuperscriptBox["rr", "2"], "-", 
                RowBox[{"7", " ", 
                 SqrtBox[
                  RowBox[{"mu", "+", 
                   SuperscriptBox["rr", "4"]}]]}]}], ")"}]}]}], ")"}], " ", 
           "tt", " ", "x1"}]}]}], "-", 
        RowBox[{
         FractionBox["1", 
          RowBox[{"8", " ", 
           SuperscriptBox["rr", 
            RowBox[{"9", "/", "2"}]]}]], 
         RowBox[{
         "ARsigma0", " ", "AZeps", " ", "BRsigma1", " ", "BZeta", " ", "enne",
           " ", "lambda", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"6", " ", 
             SuperscriptBox["rr", "6"]}], "-", 
            RowBox[{"6", " ", 
             SuperscriptBox["rr", "4"], " ", 
             SqrtBox[
              RowBox[{"mu", "+", 
               SuperscriptBox["rr", "4"]}]]}], "+", 
            RowBox[{"mu", " ", 
             RowBox[{"(", 
              RowBox[{
               SuperscriptBox["rr", "2"], "-", 
               RowBox[{"6", " ", 
                SqrtBox[
                 RowBox[{"mu", "+", 
                  SuperscriptBox["rr", "4"]}]]}]}], ")"}]}]}], ")"}], " ", 
          "tt", " ", "x1"}]}], "+", 
        RowBox[{
         FractionBox["1", 
          RowBox[{"4", " ", 
           SuperscriptBox["rr", 
            RowBox[{"9", "/", "2"}]]}]], 
         RowBox[{
         "ARsigma1", " ", "AZeps", " ", "BRsigma1", " ", "BZeta", " ", "enne",
           " ", "lambda", " ", 
          RowBox[{"(", 
           RowBox[{
            SuperscriptBox["rr", "6"], "-", 
            RowBox[{
             SuperscriptBox["rr", "4"], " ", 
             SqrtBox[
              RowBox[{"mu", "+", 
               SuperscriptBox["rr", "4"]}]]}], "+", 
            RowBox[{"mu", " ", 
             RowBox[{"(", 
              RowBox[{
               SuperscriptBox["rr", "2"], "+", 
               SqrtBox[
                RowBox[{"mu", "+", 
                 SuperscriptBox["rr", "4"]}]]}], ")"}]}]}], ")"}], " ", "tt", 
          " ", "x1"}]}], "+", 
        RowBox[{
         FractionBox["1", 
          RowBox[{"8", " ", 
           SuperscriptBox["rr", 
            RowBox[{"9", "/", "2"}]]}]], 
         RowBox[{
         "ARsigma1", " ", "AZeps", " ", "BRsigma0", " ", "BZeta", " ", "Ka1", 
          " ", "lambda", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"4", " ", 
             SuperscriptBox["rr", "6"]}], "-", 
            RowBox[{"4", " ", 
             SuperscriptBox["rr", "4"], " ", 
             SqrtBox[
              RowBox[{"mu", "+", 
               SuperscriptBox["rr", "4"]}]]}], "+", 
            RowBox[{"mu", " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"2", " ", 
                SuperscriptBox["rr", "2"]}], "+", 
               SqrtBox[
                RowBox[{"mu", "+", 
                 SuperscriptBox["rr", "4"]}]]}], ")"}]}]}], ")"}], " ", "tt", 
          " ", "x1"}]}], "+", 
        RowBox[{
         FractionBox["1", 
          RowBox[{"8", " ", 
           SuperscriptBox["rr", 
            RowBox[{"11", "/", "2"}]]}]], 
         RowBox[{
         "ARsigma3", " ", "AZeps", " ", "BRsigma1", " ", "BZeta", " ", "enne",
           " ", "lambda", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{
             RowBox[{"-", "2"}], " ", 
             SuperscriptBox["rr", "4"], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", 
                SuperscriptBox["rr", "2"]}], "+", 
               SqrtBox[
                RowBox[{"mu", "+", 
                 SuperscriptBox["rr", "4"]}]]}], ")"}], " ", 
             RowBox[{"(", 
              RowBox[{"1", "+", 
               RowBox[{
                SuperscriptBox["rr", "2"], " ", 
                SuperscriptBox["tt", "2"]}]}], ")"}]}], "+", 
            RowBox[{"mu", " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", 
                SqrtBox[
                 RowBox[{"mu", "+", 
                  SuperscriptBox["rr", "4"]}]]}], "+", 
               RowBox[{
                SuperscriptBox["rr", "2"], " ", 
                RowBox[{"(", 
                 RowBox[{"1", "+", 
                  RowBox[{
                   SqrtBox[
                    RowBox[{"mu", "+", 
                    SuperscriptBox["rr", "4"]}]], " ", 
                   SuperscriptBox["tt", "2"]}]}], ")"}]}]}], ")"}]}]}], ")"}],
           " ", "x1"}]}], "-", 
        RowBox[{
         FractionBox["1", 
          RowBox[{"8", " ", 
           SuperscriptBox["rr", 
            RowBox[{"9", "/", "2"}]]}]], 
         RowBox[{
         "ARsigma0", " ", "AZeps", " ", "BRsigma0", " ", "BZeta", " ", "Ka2", 
          " ", "lambda", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"4", " ", 
             SuperscriptBox["rr", "6"]}], "-", 
            RowBox[{"4", " ", 
             SuperscriptBox["rr", "4"], " ", 
             SqrtBox[
              RowBox[{"mu", "+", 
               SuperscriptBox["rr", "4"]}]]}], "+", 
            RowBox[{"mu", " ", 
             RowBox[{"(", 
              RowBox[{
               SuperscriptBox["rr", "2"], "-", 
               RowBox[{"7", " ", 
                SqrtBox[
                 RowBox[{"mu", "+", 
                  SuperscriptBox["rr", "4"]}]]}]}], ")"}]}]}], ")"}], " ", 
          "tt", " ", "x2"}]}], "-", 
        RowBox[{
         FractionBox["1", 
          RowBox[{"8", " ", 
           SuperscriptBox["rr", 
            RowBox[{"9", "/", "2"}]]}]], 
         RowBox[{
         "ARsigma0", " ", "AZeps", " ", "BRsigma2", " ", "BZeta", " ", "enne",
           " ", "lambda", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"6", " ", 
             SuperscriptBox["rr", "6"]}], "-", 
            RowBox[{"6", " ", 
             SuperscriptBox["rr", "4"], " ", 
             SqrtBox[
              RowBox[{"mu", "+", 
               SuperscriptBox["rr", "4"]}]]}], "+", 
            RowBox[{"mu", " ", 
             RowBox[{"(", 
              RowBox[{
               SuperscriptBox["rr", "2"], "-", 
               RowBox[{"6", " ", 
                SqrtBox[
                 RowBox[{"mu", "+", 
                  SuperscriptBox["rr", "4"]}]]}]}], ")"}]}]}], ")"}], " ", 
          "tt", " ", "x2"}]}], "+", 
        RowBox[{
         FractionBox["1", 
          RowBox[{"4", " ", 
           SuperscriptBox["rr", 
            RowBox[{"9", "/", "2"}]]}]], 
         RowBox[{
         "ARsigma1", " ", "AZeps", " ", "BRsigma2", " ", "BZeta", " ", "enne",
           " ", "lambda", " ", 
          RowBox[{"(", 
           RowBox[{
            SuperscriptBox["rr", "6"], "-", 
            RowBox[{
             SuperscriptBox["rr", "4"], " ", 
             SqrtBox[
              RowBox[{"mu", "+", 
               SuperscriptBox["rr", "4"]}]]}], "+", 
            RowBox[{"mu", " ", 
             RowBox[{"(", 
              RowBox[{
               SuperscriptBox["rr", "2"], "+", 
               SqrtBox[
                RowBox[{"mu", "+", 
                 SuperscriptBox["rr", "4"]}]]}], ")"}]}]}], ")"}], " ", "tt", 
          " ", "x2"}]}], "+", 
        RowBox[{
         FractionBox["1", 
          RowBox[{"8", " ", 
           SuperscriptBox["rr", 
            RowBox[{"9", "/", "2"}]]}]], 
         RowBox[{
         "ARsigma1", " ", "AZeps", " ", "BRsigma0", " ", "BZeta", " ", "Ka2", 
          " ", "lambda", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"4", " ", 
             SuperscriptBox["rr", "6"]}], "-", 
            RowBox[{"4", " ", 
             SuperscriptBox["rr", "4"], " ", 
             SqrtBox[
              RowBox[{"mu", "+", 
               SuperscriptBox["rr", "4"]}]]}], "+", 
            RowBox[{"mu", " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"2", " ", 
                SuperscriptBox["rr", "2"]}], "+", 
               SqrtBox[
                RowBox[{"mu", "+", 
                 SuperscriptBox["rr", "4"]}]]}], ")"}]}]}], ")"}], " ", "tt", 
          " ", "x2"}]}], "+", 
        RowBox[{
         FractionBox["1", 
          RowBox[{"8", " ", 
           SuperscriptBox["rr", 
            RowBox[{"11", "/", "2"}]]}]], 
         RowBox[{
         "ARsigma3", " ", "AZeps", " ", "BRsigma2", " ", "BZeta", " ", "enne",
           " ", "lambda", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{
             RowBox[{"-", "2"}], " ", 
             SuperscriptBox["rr", "4"], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", 
                SuperscriptBox["rr", "2"]}], "+", 
               SqrtBox[
                RowBox[{"mu", "+", 
                 SuperscriptBox["rr", "4"]}]]}], ")"}], " ", 
             RowBox[{"(", 
              RowBox[{"1", "+", 
               RowBox[{
                SuperscriptBox["rr", "2"], " ", 
                SuperscriptBox["tt", "2"]}]}], ")"}]}], "+", 
            RowBox[{"mu", " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", 
                SqrtBox[
                 RowBox[{"mu", "+", 
                  SuperscriptBox["rr", "4"]}]]}], "+", 
               RowBox[{
                SuperscriptBox["rr", "2"], " ", 
                RowBox[{"(", 
                 RowBox[{"1", "+", 
                  RowBox[{
                   SqrtBox[
                    RowBox[{"mu", "+", 
                    SuperscriptBox["rr", "4"]}]], " ", 
                   SuperscriptBox["tt", "2"]}]}], ")"}]}]}], ")"}]}]}], ")"}],
           " ", "x2"}]}], "-", 
        RowBox[{
         FractionBox["1", 
          RowBox[{"8", " ", 
           SuperscriptBox["rr", 
            RowBox[{"9", "/", "2"}]]}]], 
         RowBox[{
         "ARsigma0", " ", "AZeps", " ", "BRsigma0", " ", "BZeta", " ", "Ka3", 
          " ", "lambda", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"4", " ", 
             SuperscriptBox["rr", "6"]}], "-", 
            RowBox[{"4", " ", 
             SuperscriptBox["rr", "4"], " ", 
             SqrtBox[
              RowBox[{"mu", "+", 
               SuperscriptBox["rr", "4"]}]]}], "+", 
            RowBox[{"mu", " ", 
             RowBox[{"(", 
              RowBox[{
               SuperscriptBox["rr", "2"], "-", 
               RowBox[{"7", " ", 
                SqrtBox[
                 RowBox[{"mu", "+", 
                  SuperscriptBox["rr", "4"]}]]}]}], ")"}]}]}], ")"}], " ", 
          "tt", " ", "x3"}]}], "-", 
        RowBox[{
         FractionBox["1", 
          RowBox[{"8", " ", 
           SuperscriptBox["rr", 
            RowBox[{"9", "/", "2"}]]}]], 
         RowBox[{
         "ARsigma0", " ", "AZeps", " ", "BRsigma3", " ", "BZeta", " ", "enne",
           " ", "lambda", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"6", " ", 
             SuperscriptBox["rr", "6"]}], "-", 
            RowBox[{"6", " ", 
             SuperscriptBox["rr", "4"], " ", 
             SqrtBox[
              RowBox[{"mu", "+", 
               SuperscriptBox["rr", "4"]}]]}], "+", 
            RowBox[{"mu", " ", 
             RowBox[{"(", 
              RowBox[{
               SuperscriptBox["rr", "2"], "-", 
               RowBox[{"6", " ", 
                SqrtBox[
                 RowBox[{"mu", "+", 
                  SuperscriptBox["rr", "4"]}]]}]}], ")"}]}]}], ")"}], " ", 
          "tt", " ", "x3"}]}], "+", 
        RowBox[{
         FractionBox["1", 
          RowBox[{"4", " ", 
           SuperscriptBox["rr", 
            RowBox[{"9", "/", "2"}]]}]], 
         RowBox[{
         "ARsigma1", " ", "AZeps", " ", "BRsigma3", " ", "BZeta", " ", "enne",
           " ", "lambda", " ", 
          RowBox[{"(", 
           RowBox[{
            SuperscriptBox["rr", "6"], "-", 
            RowBox[{
             SuperscriptBox["rr", "4"], " ", 
             SqrtBox[
              RowBox[{"mu", "+", 
               SuperscriptBox["rr", "4"]}]]}], "+", 
            RowBox[{"mu", " ", 
             RowBox[{"(", 
              RowBox[{
               SuperscriptBox["rr", "2"], "+", 
               SqrtBox[
                RowBox[{"mu", "+", 
                 SuperscriptBox["rr", "4"]}]]}], ")"}]}]}], ")"}], " ", "tt", 
          " ", "x3"}]}], "+", 
        RowBox[{
         FractionBox["1", 
          RowBox[{"8", " ", 
           SuperscriptBox["rr", 
            RowBox[{"9", "/", "2"}]]}]], 
         RowBox[{
         "ARsigma1", " ", "AZeps", " ", "BRsigma0", " ", "BZeta", " ", "Ka3", 
          " ", "lambda", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"4", " ", 
             SuperscriptBox["rr", "6"]}], "-", 
            RowBox[{"4", " ", 
             SuperscriptBox["rr", "4"], " ", 
             SqrtBox[
              RowBox[{"mu", "+", 
               SuperscriptBox["rr", "4"]}]]}], "+", 
            RowBox[{"mu", " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"2", " ", 
                SuperscriptBox["rr", "2"]}], "+", 
               SqrtBox[
                RowBox[{"mu", "+", 
                 SuperscriptBox["rr", "4"]}]]}], ")"}]}]}], ")"}], " ", "tt", 
          " ", "x3"}]}], "+", 
        RowBox[{
         FractionBox["1", 
          RowBox[{"8", " ", 
           SuperscriptBox["rr", 
            RowBox[{"11", "/", "2"}]]}]], 
         RowBox[{
         "ARsigma3", " ", "AZeps", " ", "BRsigma3", " ", "BZeta", " ", "enne",
           " ", "lambda", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{
             RowBox[{"-", "2"}], " ", 
             SuperscriptBox["rr", "4"], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", 
                SuperscriptBox["rr", "2"]}], "+", 
               SqrtBox[
                RowBox[{"mu", "+", 
                 SuperscriptBox["rr", "4"]}]]}], ")"}], " ", 
             RowBox[{"(", 
              RowBox[{"1", "+", 
               RowBox[{
                SuperscriptBox["rr", "2"], " ", 
                SuperscriptBox["tt", "2"]}]}], ")"}]}], "+", 
            RowBox[{"mu", " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", 
                SqrtBox[
                 RowBox[{"mu", "+", 
                  SuperscriptBox["rr", "4"]}]]}], "+", 
               RowBox[{
                SuperscriptBox["rr", "2"], " ", 
                RowBox[{"(", 
                 RowBox[{"1", "+", 
                  RowBox[{
                   SqrtBox[
                    RowBox[{"mu", "+", 
                    SuperscriptBox["rr", "4"]}]], " ", 
                   SuperscriptBox["tt", "2"]}]}], ")"}]}]}], ")"}]}]}], ")"}],
           " ", "x3"}]}], "+", 
        RowBox[{
         FractionBox["1", 
          RowBox[{"4", " ", 
           SuperscriptBox["rr", 
            RowBox[{"9", "/", "2"}]]}]], 
         RowBox[{
         "ARsigma1", " ", "AZeps", " ", "BRsigma2", " ", "BZeta", " ", "Ka1", 
          " ", "lambda", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{
             SuperscriptBox["rr", "6"], " ", "x1", " ", "x2"}], "+", 
            RowBox[{"mu", " ", 
             SqrtBox[
              RowBox[{"mu", "+", 
               SuperscriptBox["rr", "4"]}]], " ", "x1", " ", "x2"}], "-", 
            RowBox[{
             SuperscriptBox["rr", "4"], " ", 
             SqrtBox[
              RowBox[{"mu", "+", 
               SuperscriptBox["rr", "4"]}]], " ", "x1", " ", "x2"}], "-", 
            RowBox[{"Imag", " ", "mu", " ", 
             SuperscriptBox["rr", "2"], " ", "tt", " ", "x3"}]}], ")"}]}]}], 
        "+", 
        RowBox[{
         FractionBox["1", 
          RowBox[{"4", " ", 
           SuperscriptBox["rr", 
            RowBox[{"9", "/", "2"}]]}]], 
         RowBox[{
         "ARsigma1", " ", "AZeps", " ", "BRsigma1", " ", "BZeta", " ", "Ka2", 
          " ", "lambda", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{
             SuperscriptBox["rr", "6"], " ", "x1", " ", "x2"}], "+", 
            RowBox[{"mu", " ", 
             SqrtBox[
              RowBox[{"mu", "+", 
               SuperscriptBox["rr", "4"]}]], " ", "x1", " ", "x2"}], "-", 
            RowBox[{
             SuperscriptBox["rr", "4"], " ", 
             SqrtBox[
              RowBox[{"mu", "+", 
               SuperscriptBox["rr", "4"]}]], " ", "x1", " ", "x2"}], "+", 
            RowBox[{"Imag", " ", "mu", " ", 
             SuperscriptBox["rr", "2"], " ", "tt", " ", "x3"}]}], ")"}]}]}], 
        "+", 
        RowBox[{
         FractionBox["1", 
          RowBox[{"4", " ", 
           SuperscriptBox["rr", 
            RowBox[{"9", "/", "2"}]]}]], 
         RowBox[{
         "ARsigma1", " ", "AZeps", " ", "BRsigma1", " ", "BZeta", " ", "Ka3", 
          " ", "lambda", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{
             RowBox[{"-", "Imag"}], " ", "mu", " ", 
             SuperscriptBox["rr", "2"], " ", "tt", " ", "x2"}], "+", 
            RowBox[{
             RowBox[{"(", 
              RowBox[{
               SuperscriptBox["rr", "6"], "+", 
               RowBox[{"mu", " ", 
                SqrtBox[
                 RowBox[{"mu", "+", 
                  SuperscriptBox["rr", "4"]}]]}], "-", 
               RowBox[{
                SuperscriptBox["rr", "4"], " ", 
                SqrtBox[
                 RowBox[{"mu", "+", 
                  SuperscriptBox["rr", "4"]}]]}]}], ")"}], " ", "x1", " ", 
             "x3"}]}], ")"}]}]}], "+", 
        RowBox[{
         FractionBox["1", 
          RowBox[{"4", " ", 
           SuperscriptBox["rr", 
            RowBox[{"9", "/", "2"}]]}]], 
         RowBox[{
         "ARsigma1", " ", "AZeps", " ", "BRsigma3", " ", "BZeta", " ", "Ka1", 
          " ", "lambda", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"Imag", " ", "mu", " ", 
             SuperscriptBox["rr", "2"], " ", "tt", " ", "x2"}], "+", 
            RowBox[{
             RowBox[{"(", 
              RowBox[{
               SuperscriptBox["rr", "6"], "+", 
               RowBox[{"mu", " ", 
                SqrtBox[
                 RowBox[{"mu", "+", 
                  SuperscriptBox["rr", "4"]}]]}], "-", 
               RowBox[{
                SuperscriptBox["rr", "4"], " ", 
                SqrtBox[
                 RowBox[{"mu", "+", 
                  SuperscriptBox["rr", "4"]}]]}]}], ")"}], " ", "x1", " ", 
             "x3"}]}], ")"}]}]}], "+", 
        RowBox[{
         FractionBox["1", 
          RowBox[{"8", " ", 
           SuperscriptBox["rr", 
            RowBox[{"9", "/", "2"}]]}]], 
         RowBox[{
         "ARsigma0", " ", "AZeps", " ", "BRsigma1", " ", "BZeta", " ", "Ka3", 
          " ", "lambda", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{
             RowBox[{"-", "Imag"}], " ", 
             RowBox[{"(", 
              RowBox[{"mu", "+", 
               RowBox[{"2", " ", 
                SuperscriptBox["rr", "4"]}]}], ")"}], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", 
                SuperscriptBox["rr", "2"]}], "+", 
               SqrtBox[
                RowBox[{"mu", "+", 
                 SuperscriptBox["rr", "4"]}]]}], ")"}], " ", "tt", " ", 
             "x2"}], "+", 
            RowBox[{
             RowBox[{"(", 
              RowBox[{
               RowBox[{
                RowBox[{"-", "4"}], " ", 
                SuperscriptBox["rr", "6"]}], "+", 
               RowBox[{"5", " ", "mu", " ", 
                SqrtBox[
                 RowBox[{"mu", "+", 
                  SuperscriptBox["rr", "4"]}]]}], "+", 
               RowBox[{"4", " ", 
                SuperscriptBox["rr", "4"], " ", 
                SqrtBox[
                 RowBox[{"mu", "+", 
                  SuperscriptBox["rr", "4"]}]]}]}], ")"}], " ", "x1", " ", 
             "x3"}]}], ")"}]}]}], "+", 
        RowBox[{
         FractionBox["1", 
          RowBox[{"8", " ", 
           SuperscriptBox["rr", 
            RowBox[{"9", "/", "2"}]]}]], 
         RowBox[{
         "ARsigma0", " ", "AZeps", " ", "BRsigma3", " ", "BZeta", " ", "Ka1", 
          " ", "lambda", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"Imag", " ", 
             RowBox[{"(", 
              RowBox[{"mu", "+", 
               RowBox[{"2", " ", 
                SuperscriptBox["rr", "4"]}]}], ")"}], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", 
                SuperscriptBox["rr", "2"]}], "+", 
               SqrtBox[
                RowBox[{"mu", "+", 
                 SuperscriptBox["rr", "4"]}]]}], ")"}], " ", "tt", " ", 
             "x2"}], "+", 
            RowBox[{
             RowBox[{"(", 
              RowBox[{
               RowBox[{
                RowBox[{"-", "4"}], " ", 
                SuperscriptBox["rr", "6"]}], "+", 
               RowBox[{"5", " ", "mu", " ", 
                SqrtBox[
                 RowBox[{"mu", "+", 
                  SuperscriptBox["rr", "4"]}]]}], "+", 
               RowBox[{"4", " ", 
                SuperscriptBox["rr", "4"], " ", 
                SqrtBox[
                 RowBox[{"mu", "+", 
                  SuperscriptBox["rr", "4"]}]]}]}], ")"}], " ", "x1", " ", 
             "x3"}]}], ")"}]}]}], "+", 
        RowBox[{
         FractionBox["1", 
          RowBox[{"4", " ", 
           SuperscriptBox["rr", 
            RowBox[{"9", "/", "2"}]]}]], 
         RowBox[{
         "ARsigma1", " ", "AZeps", " ", "BRsigma3", " ", "BZeta", " ", "Ka2", 
          " ", "lambda", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{
             RowBox[{"-", "Imag"}], " ", "mu", " ", 
             SuperscriptBox["rr", "2"], " ", "tt", " ", "x1"}], "+", 
            RowBox[{
             RowBox[{"(", 
              RowBox[{
               SuperscriptBox["rr", "6"], "+", 
               RowBox[{"mu", " ", 
                SqrtBox[
                 RowBox[{"mu", "+", 
                  SuperscriptBox["rr", "4"]}]]}], "-", 
               RowBox[{
                SuperscriptBox["rr", "4"], " ", 
                SqrtBox[
                 RowBox[{"mu", "+", 
                  SuperscriptBox["rr", "4"]}]]}]}], ")"}], " ", "x2", " ", 
             "x3"}]}], ")"}]}]}], "+", 
        RowBox[{
         FractionBox["1", 
          RowBox[{"4", " ", 
           SuperscriptBox["rr", 
            RowBox[{"9", "/", "2"}]]}]], 
         RowBox[{
         "ARsigma1", " ", "AZeps", " ", "BRsigma2", " ", "BZeta", " ", "Ka3", 
          " ", "lambda", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"Imag", " ", "mu", " ", 
             SuperscriptBox["rr", "2"], " ", "tt", " ", "x1"}], "+", 
            RowBox[{
             RowBox[{"(", 
              RowBox[{
               SuperscriptBox["rr", "6"], "+", 
               RowBox[{"mu", " ", 
                SqrtBox[
                 RowBox[{"mu", "+", 
                  SuperscriptBox["rr", "4"]}]]}], "-", 
               RowBox[{
                SuperscriptBox["rr", "4"], " ", 
                SqrtBox[
                 RowBox[{"mu", "+", 
                  SuperscriptBox["rr", "4"]}]]}]}], ")"}], " ", "x2", " ", 
             "x3"}]}], ")"}]}]}], "+", 
        RowBox[{
         FractionBox["1", 
          RowBox[{"8", " ", 
           SuperscriptBox["rr", 
            RowBox[{"9", "/", "2"}]]}]], 
         RowBox[{
         "ARsigma0", " ", "AZeps", " ", "BRsigma3", " ", "BZeta", " ", "Ka2", 
          " ", "lambda", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{
             RowBox[{"-", "Imag"}], " ", 
             RowBox[{"(", 
              RowBox[{"mu", "+", 
               RowBox[{"2", " ", 
                SuperscriptBox["rr", "4"]}]}], ")"}], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", 
                SuperscriptBox["rr", "2"]}], "+", 
               SqrtBox[
                RowBox[{"mu", "+", 
                 SuperscriptBox["rr", "4"]}]]}], ")"}], " ", "tt", " ", 
             "x1"}], "+", 
            RowBox[{
             RowBox[{"(", 
              RowBox[{
               RowBox[{
                RowBox[{"-", "4"}], " ", 
                SuperscriptBox["rr", "6"]}], "+", 
               RowBox[{"5", " ", "mu", " ", 
                SqrtBox[
                 RowBox[{"mu", "+", 
                  SuperscriptBox["rr", "4"]}]]}], "+", 
               RowBox[{"4", " ", 
                SuperscriptBox["rr", "4"], " ", 
                SqrtBox[
                 RowBox[{"mu", "+", 
                  SuperscriptBox["rr", "4"]}]]}]}], ")"}], " ", "x2", " ", 
             "x3"}]}], ")"}]}]}], "+", 
        RowBox[{
         FractionBox["1", 
          RowBox[{"8", " ", 
           SuperscriptBox["rr", 
            RowBox[{"9", "/", "2"}]]}]], 
         RowBox[{
         "ARsigma0", " ", "AZeps", " ", "BRsigma2", " ", "BZeta", " ", "Ka3", 
          " ", "lambda", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"Imag", " ", 
             RowBox[{"(", 
              RowBox[{"mu", "+", 
               RowBox[{"2", " ", 
                SuperscriptBox["rr", "4"]}]}], ")"}], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", 
                SuperscriptBox["rr", "2"]}], "+", 
               SqrtBox[
                RowBox[{"mu", "+", 
                 SuperscriptBox["rr", "4"]}]]}], ")"}], " ", "tt", " ", 
             "x1"}], "+", 
            RowBox[{
             RowBox[{"(", 
              RowBox[{
               RowBox[{
                RowBox[{"-", "4"}], " ", 
                SuperscriptBox["rr", "6"]}], "+", 
               RowBox[{"5", " ", "mu", " ", 
                SqrtBox[
                 RowBox[{"mu", "+", 
                  SuperscriptBox["rr", "4"]}]]}], "+", 
               RowBox[{"4", " ", 
                SuperscriptBox["rr", "4"], " ", 
                SqrtBox[
                 RowBox[{"mu", "+", 
                  SuperscriptBox["rr", "4"]}]]}]}], ")"}], " ", "x2", " ", 
             "x3"}]}], ")"}]}]}], "+", 
        RowBox[{
         FractionBox["1", 
          RowBox[{"8", " ", 
           SuperscriptBox["rr", 
            RowBox[{"9", "/", "2"}]]}]], 
         RowBox[{
         "ARsigma0", " ", "AZeps", " ", "BRsigma1", " ", "BZeta", " ", "Ka2", 
          " ", "lambda", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{
             RowBox[{"-", "Imag"}], " ", "mu", " ", 
             SuperscriptBox["rr", "2"], " ", "tt", " ", "x3"}], "-", 
            RowBox[{"2", " ", 
             SuperscriptBox["rr", "6"], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"2", " ", "x1", " ", "x2"}], "+", 
               RowBox[{"Imag", " ", "tt", " ", "x3"}]}], ")"}]}], "+", 
            RowBox[{"2", " ", 
             SuperscriptBox["rr", "4"], " ", 
             SqrtBox[
              RowBox[{"mu", "+", 
               SuperscriptBox["rr", "4"]}]], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"2", " ", "x1", " ", "x2"}], "+", 
               RowBox[{"Imag", " ", "tt", " ", "x3"}]}], ")"}]}], "+", 
            RowBox[{"mu", " ", 
             SqrtBox[
              RowBox[{"mu", "+", 
               SuperscriptBox["rr", "4"]}]], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"5", " ", "x1", " ", "x2"}], "+", 
               RowBox[{"Imag", " ", "tt", " ", "x3"}]}], ")"}]}]}], ")"}]}]}],
         "+", 
        RowBox[{
         FractionBox["1", 
          RowBox[{"8", " ", 
           SuperscriptBox["rr", 
            RowBox[{"9", "/", "2"}]]}]], 
         RowBox[{
         "ARsigma0", " ", "AZeps", " ", "BRsigma2", " ", "BZeta", " ", "Ka1", 
          " ", "lambda", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"Imag", " ", "mu", " ", 
             SuperscriptBox["rr", "2"], " ", "tt", " ", "x3"}], "+", 
            RowBox[{"2", " ", 
             SuperscriptBox["rr", "4"], " ", 
             SqrtBox[
              RowBox[{"mu", "+", 
               SuperscriptBox["rr", "4"]}]], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"2", " ", "x1", " ", "x2"}], "-", 
               RowBox[{"Imag", " ", "tt", " ", "x3"}]}], ")"}]}], "+", 
            RowBox[{"mu", " ", 
             SqrtBox[
              RowBox[{"mu", "+", 
               SuperscriptBox["rr", "4"]}]], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"5", " ", "x1", " ", "x2"}], "-", 
               RowBox[{"Imag", " ", "tt", " ", "x3"}]}], ")"}]}], "+", 
            RowBox[{
             SuperscriptBox["rr", "6"], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{
                RowBox[{"-", "4"}], " ", "x1", " ", "x2"}], "+", 
               RowBox[{"2", " ", "Imag", " ", "tt", " ", "x3"}]}], ")"}]}]}], 
           ")"}]}]}], "+", 
        RowBox[{
         FractionBox["1", 
          RowBox[{"8", " ", 
           SuperscriptBox["rr", 
            RowBox[{"9", "/", "2"}]]}]], 
         RowBox[{
         "ARsigma0", " ", "AZeps", " ", "BRsigma0", " ", "BZeta", " ", "enne",
           " ", "lambda", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{
             RowBox[{"-", "mu"}], " ", 
             SuperscriptBox["rr", "2"], " ", 
             RowBox[{"(", 
              RowBox[{
               SuperscriptBox["x1", "2"], "+", 
               SuperscriptBox["x2", "2"], "+", 
               SuperscriptBox["x3", "2"]}], ")"}]}], "-", 
            RowBox[{"2", " ", 
             SuperscriptBox["rr", "6"], " ", 
             RowBox[{"(", 
              RowBox[{
               SuperscriptBox["tt", "2"], "+", 
               SuperscriptBox["x1", "2"], "+", 
               SuperscriptBox["x2", "2"], "+", 
               SuperscriptBox["x3", "2"]}], ")"}]}], "+", 
            RowBox[{"2", " ", 
             SuperscriptBox["rr", "4"], " ", 
             SqrtBox[
              RowBox[{"mu", "+", 
               SuperscriptBox["rr", "4"]}]], " ", 
             RowBox[{"(", 
              RowBox[{
               SuperscriptBox["tt", "2"], "+", 
               SuperscriptBox["x1", "2"], "+", 
               SuperscriptBox["x2", "2"], "+", 
               SuperscriptBox["x3", "2"]}], ")"}]}], "+", 
            RowBox[{"mu", " ", 
             SqrtBox[
              RowBox[{"mu", "+", 
               SuperscriptBox["rr", "4"]}]], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"6", " ", 
                SuperscriptBox["tt", "2"]}], "+", 
               SuperscriptBox["x1", "2"], "+", 
               SuperscriptBox["x2", "2"], "+", 
               SuperscriptBox["x3", "2"]}], ")"}]}]}], ")"}]}]}], "+", 
        RowBox[{
         FractionBox["1", 
          RowBox[{"16", " ", 
           SuperscriptBox["rr", 
            RowBox[{"7", "/", "2"}]]}]], 
         RowBox[{
         "ARsigma3", " ", "AZeps", " ", "BRsigma1", " ", "BZeta", " ", "Ka1", 
          " ", "lambda", " ", "tt", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{
             RowBox[{"-", "2"}], " ", 
             SuperscriptBox["rr", "4"], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", 
                SuperscriptBox["rr", "2"]}], "+", 
               SqrtBox[
                RowBox[{"mu", "+", 
                 SuperscriptBox["rr", "4"]}]]}], ")"}], " ", 
             RowBox[{"(", 
              RowBox[{
               SuperscriptBox["tt", "2"], "+", 
               SuperscriptBox["x1", "2"], "-", 
               SuperscriptBox["x2", "2"], "-", 
               SuperscriptBox["x3", "2"]}], ")"}]}], "+", 
            RowBox[{"mu", " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "2"}], "+", 
               RowBox[{
                SqrtBox[
                 RowBox[{"mu", "+", 
                  SuperscriptBox["rr", "4"]}]], " ", 
                SuperscriptBox["tt", "2"]}], "+", 
               RowBox[{
                SqrtBox[
                 RowBox[{"mu", "+", 
                  SuperscriptBox["rr", "4"]}]], " ", 
                SuperscriptBox["x1", "2"]}], "-", 
               RowBox[{
                SqrtBox[
                 RowBox[{"mu", "+", 
                  SuperscriptBox["rr", "4"]}]], " ", 
                SuperscriptBox["x2", "2"]}], "-", 
               RowBox[{
                SqrtBox[
                 RowBox[{"mu", "+", 
                  SuperscriptBox["rr", "4"]}]], " ", 
                SuperscriptBox["x3", "2"]}]}], ")"}]}]}], ")"}]}]}], "+", 
        RowBox[{
         FractionBox["1", 
          RowBox[{"16", " ", 
           SuperscriptBox["rr", 
            RowBox[{"7", "/", "2"}]]}]], 
         RowBox[{
         "ARsigma3", " ", "AZeps", " ", "BRsigma2", " ", "BZeta", " ", "Ka2", 
          " ", "lambda", " ", "tt", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{
             RowBox[{"-", "2"}], " ", 
             SuperscriptBox["rr", "4"], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", 
                SuperscriptBox["rr", "2"]}], "+", 
               SqrtBox[
                RowBox[{"mu", "+", 
                 SuperscriptBox["rr", "4"]}]]}], ")"}], " ", 
             RowBox[{"(", 
              RowBox[{
               SuperscriptBox["tt", "2"], "-", 
               SuperscriptBox["x1", "2"], "+", 
               SuperscriptBox["x2", "2"], "-", 
               SuperscriptBox["x3", "2"]}], ")"}]}], "+", 
            RowBox[{"mu", " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "2"}], "+", 
               RowBox[{
                SqrtBox[
                 RowBox[{"mu", "+", 
                  SuperscriptBox["rr", "4"]}]], " ", 
                SuperscriptBox["tt", "2"]}], "-", 
               RowBox[{
                SqrtBox[
                 RowBox[{"mu", "+", 
                  SuperscriptBox["rr", "4"]}]], " ", 
                SuperscriptBox["x1", "2"]}], "+", 
               RowBox[{
                SqrtBox[
                 RowBox[{"mu", "+", 
                  SuperscriptBox["rr", "4"]}]], " ", 
                SuperscriptBox["x2", "2"]}], "-", 
               RowBox[{
                SqrtBox[
                 RowBox[{"mu", "+", 
                  SuperscriptBox["rr", "4"]}]], " ", 
                SuperscriptBox["x3", "2"]}]}], ")"}]}]}], ")"}]}]}], "+", 
        RowBox[{
         FractionBox["1", 
          RowBox[{"16", " ", 
           SuperscriptBox["rr", 
            RowBox[{"7", "/", "2"}]]}]], 
         RowBox[{
         "ARsigma3", " ", "AZeps", " ", "BRsigma3", " ", "BZeta", " ", "Ka3", 
          " ", "lambda", " ", "tt", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{
             RowBox[{"-", "2"}], " ", 
             SuperscriptBox["rr", "4"], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", 
                SuperscriptBox["rr", "2"]}], "+", 
               SqrtBox[
                RowBox[{"mu", "+", 
                 SuperscriptBox["rr", "4"]}]]}], ")"}], " ", 
             RowBox[{"(", 
              RowBox[{
               SuperscriptBox["tt", "2"], "-", 
               SuperscriptBox["x1", "2"], "-", 
               SuperscriptBox["x2", "2"], "+", 
               SuperscriptBox["x3", "2"]}], ")"}]}], "+", 
            RowBox[{"mu", " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "2"}], "+", 
               RowBox[{
                SqrtBox[
                 RowBox[{"mu", "+", 
                  SuperscriptBox["rr", "4"]}]], " ", 
                SuperscriptBox["tt", "2"]}], "-", 
               RowBox[{
                SqrtBox[
                 RowBox[{"mu", "+", 
                  SuperscriptBox["rr", "4"]}]], " ", 
                SuperscriptBox["x1", "2"]}], "-", 
               RowBox[{
                SqrtBox[
                 RowBox[{"mu", "+", 
                  SuperscriptBox["rr", "4"]}]], " ", 
                SuperscriptBox["x2", "2"]}], "+", 
               RowBox[{
                SqrtBox[
                 RowBox[{"mu", "+", 
                  SuperscriptBox["rr", "4"]}]], " ", 
                SuperscriptBox["x3", "2"]}]}], ")"}]}]}], ")"}]}]}], "+", 
        RowBox[{
         FractionBox["1", 
          RowBox[{"8", " ", 
           SuperscriptBox["rr", 
            RowBox[{"11", "/", "2"}]]}]], 
         RowBox[{
         "ARsigma3", " ", "AZeps", " ", "BRsigma0", " ", "BZeta", " ", "enne",
           " ", "lambda", " ", "tt", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{
             RowBox[{"-", "6"}], " ", "mu", " ", 
             SqrtBox[
              RowBox[{"mu", "+", 
               SuperscriptBox["rr", "4"]}]]}], "-", 
            RowBox[{"2", " ", 
             SuperscriptBox["rr", "4"], " ", 
             SqrtBox[
              RowBox[{"mu", "+", 
               SuperscriptBox["rr", "4"]}]]}], "+", 
            RowBox[{"2", " ", 
             SuperscriptBox["rr", "8"], " ", 
             RowBox[{"(", 
              RowBox[{
               SuperscriptBox["x1", "2"], "+", 
               SuperscriptBox["x2", "2"], "+", 
               SuperscriptBox["x3", "2"]}], ")"}]}], "+", 
            RowBox[{"mu", " ", 
             SuperscriptBox["rr", "2"], " ", 
             SqrtBox[
              RowBox[{"mu", "+", 
               SuperscriptBox["rr", "4"]}]], " ", 
             RowBox[{"(", 
              RowBox[{
               SuperscriptBox["x1", "2"], "+", 
               SuperscriptBox["x2", "2"], "+", 
               SuperscriptBox["x3", "2"]}], ")"}]}], "-", 
            RowBox[{"2", " ", 
             SuperscriptBox["rr", "6"], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "1"}], "+", 
               RowBox[{
                SqrtBox[
                 RowBox[{"mu", "+", 
                  SuperscriptBox["rr", "4"]}]], " ", 
                SuperscriptBox["x1", "2"]}], "+", 
               RowBox[{
                SqrtBox[
                 RowBox[{"mu", "+", 
                  SuperscriptBox["rr", "4"]}]], " ", 
                SuperscriptBox["x2", "2"]}], "+", 
               RowBox[{
                SqrtBox[
                 RowBox[{"mu", "+", 
                  SuperscriptBox["rr", "4"]}]], " ", 
                SuperscriptBox["x3", "2"]}]}], ")"}]}]}], ")"}]}]}], "+", 
        RowBox[{
         FractionBox["1", 
          RowBox[{"16", " ", 
           SuperscriptBox["rr", 
            RowBox[{"11", "/", "2"}]]}]], 
         RowBox[{
         "ARsigma2i", " ", "AZeps", " ", "BRsigma1", " ", "BZeta", " ", 
          "enne", " ", "lambda", " ", "x1", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"mu", " ", 
             SqrtBox[
              RowBox[{"mu", "+", 
               SuperscriptBox["rr", "4"]}]]}], "+", 
            RowBox[{"4", " ", 
             SuperscriptBox["rr", "8"], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"2", " ", 
                SuperscriptBox["tt", "2"]}], "+", 
               SuperscriptBox["x1", "2"], "+", 
               SuperscriptBox["x2", "2"], "+", 
               SuperscriptBox["x3", "2"]}], ")"}]}], "+", 
            RowBox[{"mu", " ", 
             SuperscriptBox["rr", "2"], " ", 
             SqrtBox[
              RowBox[{"mu", "+", 
               SuperscriptBox["rr", "4"]}]], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"5", " ", 
                SuperscriptBox["tt", "2"]}], "+", 
               SuperscriptBox["x1", "2"], "+", 
               SuperscriptBox["x2", "2"], "+", 
               SuperscriptBox["x3", "2"]}], ")"}]}], "-", 
            RowBox[{"4", " ", 
             SuperscriptBox["rr", "6"], " ", 
             RowBox[{"(", 
              RowBox[{"1", "+", 
               RowBox[{"2", " ", 
                SqrtBox[
                 RowBox[{"mu", "+", 
                  SuperscriptBox["rr", "4"]}]], " ", 
                SuperscriptBox["tt", "2"]}], "+", 
               RowBox[{
                SqrtBox[
                 RowBox[{"mu", "+", 
                  SuperscriptBox["rr", "4"]}]], " ", 
                SuperscriptBox["x1", "2"]}], "+", 
               RowBox[{
                SqrtBox[
                 RowBox[{"mu", "+", 
                  SuperscriptBox["rr", "4"]}]], " ", 
                SuperscriptBox["x2", "2"]}], "+", 
               RowBox[{
                SqrtBox[
                 RowBox[{"mu", "+", 
                  SuperscriptBox["rr", "4"]}]], " ", 
                SuperscriptBox["x3", "2"]}]}], ")"}]}], "+", 
            RowBox[{
             SuperscriptBox["rr", "4"], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"4", " ", 
                SqrtBox[
                 RowBox[{"mu", "+", 
                  SuperscriptBox["rr", "4"]}]]}], "-", 
               RowBox[{"2", " ", "mu", " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"3", " ", 
                   SuperscriptBox["tt", "2"]}], "+", 
                  SuperscriptBox["x1", "2"], "+", 
                  SuperscriptBox["x2", "2"], "+", 
                  SuperscriptBox["x3", "2"]}], ")"}]}]}], ")"}]}]}], 
           ")"}]}]}], "+", 
        RowBox[{
         FractionBox["1", 
          RowBox[{"16", " ", 
           SuperscriptBox["rr", 
            RowBox[{"11", "/", "2"}]]}]], 
         RowBox[{
         "ARsigma2i", " ", "AZeps", " ", "BRsigma2", " ", "BZeta", " ", 
          "enne", " ", "lambda", " ", "x2", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"mu", " ", 
             SqrtBox[
              RowBox[{"mu", "+", 
               SuperscriptBox["rr", "4"]}]]}], "+", 
            RowBox[{"4", " ", 
             SuperscriptBox["rr", "8"], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"2", " ", 
                SuperscriptBox["tt", "2"]}], "+", 
               SuperscriptBox["x1", "2"], "+", 
               SuperscriptBox["x2", "2"], "+", 
               SuperscriptBox["x3", "2"]}], ")"}]}], "+", 
            RowBox[{"mu", " ", 
             SuperscriptBox["rr", "2"], " ", 
             SqrtBox[
              RowBox[{"mu", "+", 
               SuperscriptBox["rr", "4"]}]], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"5", " ", 
                SuperscriptBox["tt", "2"]}], "+", 
               SuperscriptBox["x1", "2"], "+", 
               SuperscriptBox["x2", "2"], "+", 
               SuperscriptBox["x3", "2"]}], ")"}]}], "-", 
            RowBox[{"4", " ", 
             SuperscriptBox["rr", "6"], " ", 
             RowBox[{"(", 
              RowBox[{"1", "+", 
               RowBox[{"2", " ", 
                SqrtBox[
                 RowBox[{"mu", "+", 
                  SuperscriptBox["rr", "4"]}]], " ", 
                SuperscriptBox["tt", "2"]}], "+", 
               RowBox[{
                SqrtBox[
                 RowBox[{"mu", "+", 
                  SuperscriptBox["rr", "4"]}]], " ", 
                SuperscriptBox["x1", "2"]}], "+", 
               RowBox[{
                SqrtBox[
                 RowBox[{"mu", "+", 
                  SuperscriptBox["rr", "4"]}]], " ", 
                SuperscriptBox["x2", "2"]}], "+", 
               RowBox[{
                SqrtBox[
                 RowBox[{"mu", "+", 
                  SuperscriptBox["rr", "4"]}]], " ", 
                SuperscriptBox["x3", "2"]}]}], ")"}]}], "+", 
            RowBox[{
             SuperscriptBox["rr", "4"], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"4", " ", 
                SqrtBox[
                 RowBox[{"mu", "+", 
                  SuperscriptBox["rr", "4"]}]]}], "-", 
               RowBox[{"2", " ", "mu", " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"3", " ", 
                   SuperscriptBox["tt", "2"]}], "+", 
                  SuperscriptBox["x1", "2"], "+", 
                  SuperscriptBox["x2", "2"], "+", 
                  SuperscriptBox["x3", "2"]}], ")"}]}]}], ")"}]}]}], 
           ")"}]}]}], "+", 
        RowBox[{
         FractionBox["1", 
          RowBox[{"16", " ", 
           SuperscriptBox["rr", 
            RowBox[{"11", "/", "2"}]]}]], 
         RowBox[{
         "ARsigma2i", " ", "AZeps", " ", "BRsigma3", " ", "BZeta", " ", 
          "enne", " ", "lambda", " ", "x3", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"mu", " ", 
             SqrtBox[
              RowBox[{"mu", "+", 
               SuperscriptBox["rr", "4"]}]]}], "+", 
            RowBox[{"4", " ", 
             SuperscriptBox["rr", "8"], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"2", " ", 
                SuperscriptBox["tt", "2"]}], "+", 
               SuperscriptBox["x1", "2"], "+", 
               SuperscriptBox["x2", "2"], "+", 
               SuperscriptBox["x3", "2"]}], ")"}]}], "+", 
            RowBox[{"mu", " ", 
             SuperscriptBox["rr", "2"], " ", 
             SqrtBox[
              RowBox[{"mu", "+", 
               SuperscriptBox["rr", "4"]}]], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"5", " ", 
                SuperscriptBox["tt", "2"]}], "+", 
               SuperscriptBox["x1", "2"], "+", 
               SuperscriptBox["x2", "2"], "+", 
               SuperscriptBox["x3", "2"]}], ")"}]}], "-", 
            RowBox[{"4", " ", 
             SuperscriptBox["rr", "6"], " ", 
             RowBox[{"(", 
              RowBox[{"1", "+", 
               RowBox[{"2", " ", 
                SqrtBox[
                 RowBox[{"mu", "+", 
                  SuperscriptBox["rr", "4"]}]], " ", 
                SuperscriptBox["tt", "2"]}], "+", 
               RowBox[{
                SqrtBox[
                 RowBox[{"mu", "+", 
                  SuperscriptBox["rr", "4"]}]], " ", 
                SuperscriptBox["x1", "2"]}], "+", 
               RowBox[{
                SqrtBox[
                 RowBox[{"mu", "+", 
                  SuperscriptBox["rr", "4"]}]], " ", 
                SuperscriptBox["x2", "2"]}], "+", 
               RowBox[{
                SqrtBox[
                 RowBox[{"mu", "+", 
                  SuperscriptBox["rr", "4"]}]], " ", 
                SuperscriptBox["x3", "2"]}]}], ")"}]}], "+", 
            RowBox[{
             SuperscriptBox["rr", "4"], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"4", " ", 
                SqrtBox[
                 RowBox[{"mu", "+", 
                  SuperscriptBox["rr", "4"]}]]}], "-", 
               RowBox[{"2", " ", "mu", " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"3", " ", 
                   SuperscriptBox["tt", "2"]}], "+", 
                  SuperscriptBox["x1", "2"], "+", 
                  SuperscriptBox["x2", "2"], "+", 
                  SuperscriptBox["x3", "2"]}], ")"}]}]}], ")"}]}]}], 
           ")"}]}]}], "+", 
        RowBox[{
         FractionBox["1", 
          RowBox[{"8", " ", 
           SuperscriptBox["rr", 
            RowBox[{"13", "/", "2"}]]}]], 
         RowBox[{
         "ARsigma1", " ", "AZeps", " ", "BRsigma1", " ", "BZeta", " ", "Ka1", 
          " ", "lambda", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{
             RowBox[{"-", 
              SuperscriptBox["rr", "4"]}], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", 
                SuperscriptBox["rr", "2"]}], "+", 
               SqrtBox[
                RowBox[{"mu", "+", 
                 SuperscriptBox["rr", "4"]}]]}], ")"}], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "1"}], "+", 
               RowBox[{
                SuperscriptBox["rr", "2"], " ", 
                RowBox[{"(", 
                 RowBox[{
                  SuperscriptBox["tt", "2"], "+", 
                  SuperscriptBox["x1", "2"], "-", 
                  SuperscriptBox["x2", "2"], "-", 
                  SuperscriptBox["x3", "2"]}], ")"}]}]}], ")"}]}], "+", 
            RowBox[{"mu", " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", 
                SqrtBox[
                 RowBox[{"mu", "+", 
                  SuperscriptBox["rr", "4"]}]]}], "+", 
               RowBox[{
                SuperscriptBox["rr", "4"], " ", 
                RowBox[{"(", 
                 RowBox[{
                  SuperscriptBox["tt", "2"], "+", 
                  SuperscriptBox["x1", "2"], "+", 
                  SuperscriptBox["x2", "2"], "+", 
                  SuperscriptBox["x3", "2"]}], ")"}]}], "+", 
               RowBox[{
                SuperscriptBox["rr", "2"], " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"-", "1"}], "+", 
                  RowBox[{
                   SqrtBox[
                    RowBox[{"mu", "+", 
                    SuperscriptBox["rr", "4"]}]], " ", 
                   SuperscriptBox["tt", "2"]}], "+", 
                  RowBox[{
                   SqrtBox[
                    RowBox[{"mu", "+", 
                    SuperscriptBox["rr", "4"]}]], " ", 
                   SuperscriptBox["x1", "2"]}], "-", 
                  RowBox[{
                   SqrtBox[
                    RowBox[{"mu", "+", 
                    SuperscriptBox["rr", "4"]}]], " ", 
                   SuperscriptBox["x2", "2"]}], "-", 
                  RowBox[{
                   SqrtBox[
                    RowBox[{"mu", "+", 
                    SuperscriptBox["rr", "4"]}]], " ", 
                   SuperscriptBox["x3", "2"]}]}], ")"}]}]}], ")"}]}]}], 
           ")"}]}]}], "+", 
        RowBox[{
         FractionBox["1", 
          RowBox[{"8", " ", 
           SuperscriptBox["rr", 
            RowBox[{"11", "/", "2"}]]}]], 
         RowBox[{
         "ARsigma2i", " ", "AZeps", " ", "BRsigma1", " ", "BZeta", " ", "Ka1",
           " ", "lambda", " ", "tt", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{
             RowBox[{"-", 
              SuperscriptBox["rr", "4"]}], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", 
                SuperscriptBox["rr", "2"]}], "+", 
               SqrtBox[
                RowBox[{"mu", "+", 
                 SuperscriptBox["rr", "4"]}]]}], ")"}], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "1"}], "+", 
               RowBox[{
                SuperscriptBox["rr", "2"], " ", 
                RowBox[{"(", 
                 RowBox[{
                  SuperscriptBox["tt", "2"], "+", 
                  RowBox[{"5", " ", 
                   SuperscriptBox["x1", "2"]}], "-", 
                  SuperscriptBox["x2", "2"], "-", 
                  SuperscriptBox["x3", "2"]}], ")"}]}]}], ")"}]}], "+", 
            RowBox[{"mu", " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", 
                SqrtBox[
                 RowBox[{"mu", "+", 
                  SuperscriptBox["rr", "4"]}]]}], "+", 
               RowBox[{
                SuperscriptBox["rr", "4"], " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"-", 
                   SuperscriptBox["tt", "2"]}], "-", 
                  RowBox[{"3", " ", 
                   SuperscriptBox["x1", "2"]}], "+", 
                  SuperscriptBox["x2", "2"], "+", 
                  SuperscriptBox["x3", "2"]}], ")"}]}], "+", 
               RowBox[{
                SuperscriptBox["rr", "2"], " ", 
                RowBox[{"(", 
                 RowBox[{"1", "+", 
                  RowBox[{
                   SqrtBox[
                    RowBox[{"mu", "+", 
                    SuperscriptBox["rr", "4"]}]], " ", 
                   SuperscriptBox["tt", "2"]}], "+", 
                  RowBox[{"2", " ", 
                   SqrtBox[
                    RowBox[{"mu", "+", 
                    SuperscriptBox["rr", "4"]}]], " ", 
                   SuperscriptBox["x1", "2"]}], "-", 
                  RowBox[{
                   SqrtBox[
                    RowBox[{"mu", "+", 
                    SuperscriptBox["rr", "4"]}]], " ", 
                   SuperscriptBox["x2", "2"]}], "-", 
                  RowBox[{
                   SqrtBox[
                    RowBox[{"mu", "+", 
                    SuperscriptBox["rr", "4"]}]], " ", 
                   SuperscriptBox["x3", "2"]}]}], ")"}]}]}], ")"}]}]}], 
           ")"}]}]}], "+", 
        RowBox[{
         FractionBox["1", 
          RowBox[{"8", " ", 
           SuperscriptBox["rr", 
            RowBox[{"13", "/", "2"}]]}]], 
         RowBox[{
         "ARsigma1", " ", "AZeps", " ", "BRsigma2", " ", "BZeta", " ", "Ka2", 
          " ", "lambda", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{
             RowBox[{"-", 
              SuperscriptBox["rr", "4"]}], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", 
                SuperscriptBox["rr", "2"]}], "+", 
               SqrtBox[
                RowBox[{"mu", "+", 
                 SuperscriptBox["rr", "4"]}]]}], ")"}], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "1"}], "+", 
               RowBox[{
                SuperscriptBox["rr", "2"], " ", 
                RowBox[{"(", 
                 RowBox[{
                  SuperscriptBox["tt", "2"], "-", 
                  SuperscriptBox["x1", "2"], "+", 
                  SuperscriptBox["x2", "2"], "-", 
                  SuperscriptBox["x3", "2"]}], ")"}]}]}], ")"}]}], "+", 
            RowBox[{"mu", " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", 
                SqrtBox[
                 RowBox[{"mu", "+", 
                  SuperscriptBox["rr", "4"]}]]}], "+", 
               RowBox[{
                SuperscriptBox["rr", "4"], " ", 
                RowBox[{"(", 
                 RowBox[{
                  SuperscriptBox["tt", "2"], "+", 
                  SuperscriptBox["x1", "2"], "+", 
                  SuperscriptBox["x2", "2"], "+", 
                  SuperscriptBox["x3", "2"]}], ")"}]}], "+", 
               RowBox[{
                SuperscriptBox["rr", "2"], " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"-", "1"}], "+", 
                  RowBox[{
                   SqrtBox[
                    RowBox[{"mu", "+", 
                    SuperscriptBox["rr", "4"]}]], " ", 
                   SuperscriptBox["tt", "2"]}], "-", 
                  RowBox[{
                   SqrtBox[
                    RowBox[{"mu", "+", 
                    SuperscriptBox["rr", "4"]}]], " ", 
                   SuperscriptBox["x1", "2"]}], "+", 
                  RowBox[{
                   SqrtBox[
                    RowBox[{"mu", "+", 
                    SuperscriptBox["rr", "4"]}]], " ", 
                   SuperscriptBox["x2", "2"]}], "-", 
                  RowBox[{
                   SqrtBox[
                    RowBox[{"mu", "+", 
                    SuperscriptBox["rr", "4"]}]], " ", 
                   SuperscriptBox["x3", "2"]}]}], ")"}]}]}], ")"}]}]}], 
           ")"}]}]}], "+", 
        RowBox[{
         FractionBox["1", 
          RowBox[{"8", " ", 
           SuperscriptBox["rr", 
            RowBox[{"11", "/", "2"}]]}]], 
         RowBox[{
         "ARsigma2i", " ", "AZeps", " ", "BRsigma2", " ", "BZeta", " ", "Ka2",
           " ", "lambda", " ", "tt", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{
             RowBox[{"-", 
              SuperscriptBox["rr", "4"]}], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", 
                SuperscriptBox["rr", "2"]}], "+", 
               SqrtBox[
                RowBox[{"mu", "+", 
                 SuperscriptBox["rr", "4"]}]]}], ")"}], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "1"}], "+", 
               RowBox[{
                SuperscriptBox["rr", "2"], " ", 
                RowBox[{"(", 
                 RowBox[{
                  SuperscriptBox["tt", "2"], "-", 
                  SuperscriptBox["x1", "2"], "+", 
                  RowBox[{"5", " ", 
                   SuperscriptBox["x2", "2"]}], "-", 
                  SuperscriptBox["x3", "2"]}], ")"}]}]}], ")"}]}], "+", 
            RowBox[{"mu", " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", 
                SqrtBox[
                 RowBox[{"mu", "+", 
                  SuperscriptBox["rr", "4"]}]]}], "+", 
               RowBox[{
                SuperscriptBox["rr", "4"], " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"-", 
                   SuperscriptBox["tt", "2"]}], "+", 
                  SuperscriptBox["x1", "2"], "-", 
                  RowBox[{"3", " ", 
                   SuperscriptBox["x2", "2"]}], "+", 
                  SuperscriptBox["x3", "2"]}], ")"}]}], "+", 
               RowBox[{
                SuperscriptBox["rr", "2"], " ", 
                RowBox[{"(", 
                 RowBox[{"1", "+", 
                  RowBox[{
                   SqrtBox[
                    RowBox[{"mu", "+", 
                    SuperscriptBox["rr", "4"]}]], " ", 
                   SuperscriptBox["tt", "2"]}], "-", 
                  RowBox[{
                   SqrtBox[
                    RowBox[{"mu", "+", 
                    SuperscriptBox["rr", "4"]}]], " ", 
                   SuperscriptBox["x1", "2"]}], "+", 
                  RowBox[{"2", " ", 
                   SqrtBox[
                    RowBox[{"mu", "+", 
                    SuperscriptBox["rr", "4"]}]], " ", 
                   SuperscriptBox["x2", "2"]}], "-", 
                  RowBox[{
                   SqrtBox[
                    RowBox[{"mu", "+", 
                    SuperscriptBox["rr", "4"]}]], " ", 
                   SuperscriptBox["x3", "2"]}]}], ")"}]}]}], ")"}]}]}], 
           ")"}]}]}], "+", 
        RowBox[{
         FractionBox["1", 
          RowBox[{"8", " ", 
           SuperscriptBox["rr", 
            RowBox[{"13", "/", "2"}]]}]], 
         RowBox[{
         "ARsigma1", " ", "AZeps", " ", "BRsigma3", " ", "BZeta", " ", "Ka3", 
          " ", "lambda", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{
             RowBox[{"-", 
              SuperscriptBox["rr", "4"]}], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", 
                SuperscriptBox["rr", "2"]}], "+", 
               SqrtBox[
                RowBox[{"mu", "+", 
                 SuperscriptBox["rr", "4"]}]]}], ")"}], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "1"}], "+", 
               RowBox[{
                SuperscriptBox["rr", "2"], " ", 
                RowBox[{"(", 
                 RowBox[{
                  SuperscriptBox["tt", "2"], "-", 
                  SuperscriptBox["x1", "2"], "-", 
                  SuperscriptBox["x2", "2"], "+", 
                  SuperscriptBox["x3", "2"]}], ")"}]}]}], ")"}]}], "+", 
            RowBox[{"mu", " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", 
                SqrtBox[
                 RowBox[{"mu", "+", 
                  SuperscriptBox["rr", "4"]}]]}], "+", 
               RowBox[{
                SuperscriptBox["rr", "4"], " ", 
                RowBox[{"(", 
                 RowBox[{
                  SuperscriptBox["tt", "2"], "+", 
                  SuperscriptBox["x1", "2"], "+", 
                  SuperscriptBox["x2", "2"], "+", 
                  SuperscriptBox["x3", "2"]}], ")"}]}], "+", 
               RowBox[{
                SuperscriptBox["rr", "2"], " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"-", "1"}], "+", 
                  RowBox[{
                   SqrtBox[
                    RowBox[{"mu", "+", 
                    SuperscriptBox["rr", "4"]}]], " ", 
                   SuperscriptBox["tt", "2"]}], "-", 
                  RowBox[{
                   SqrtBox[
                    RowBox[{"mu", "+", 
                    SuperscriptBox["rr", "4"]}]], " ", 
                   SuperscriptBox["x1", "2"]}], "-", 
                  RowBox[{
                   SqrtBox[
                    RowBox[{"mu", "+", 
                    SuperscriptBox["rr", "4"]}]], " ", 
                   SuperscriptBox["x2", "2"]}], "+", 
                  RowBox[{
                   SqrtBox[
                    RowBox[{"mu", "+", 
                    SuperscriptBox["rr", "4"]}]], " ", 
                   SuperscriptBox["x3", "2"]}]}], ")"}]}]}], ")"}]}]}], 
           ")"}]}]}], "-", 
        RowBox[{
         FractionBox["1", 
          RowBox[{"16", " ", 
           SuperscriptBox["rr", 
            RowBox[{"11", "/", "2"}]]}]], 
         RowBox[{
         "ARsigma3", " ", "AZeps", " ", "BRsigma1", " ", "BZeta", " ", "Ka2", 
          " ", "lambda", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{
             RowBox[{"-", "2"}], " ", "Imag", " ", "mu", " ", 
             SqrtBox[
              RowBox[{"mu", "+", 
               SuperscriptBox["rr", "4"]}]], " ", "x3"}], "-", 
            RowBox[{"4", " ", "Imag", " ", 
             SuperscriptBox["rr", "4"], " ", 
             SqrtBox[
              RowBox[{"mu", "+", 
               SuperscriptBox["rr", "4"]}]], " ", "x3"}], "+", 
            RowBox[{"2", " ", 
             SuperscriptBox["rr", "8"], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{
                RowBox[{"-", "2"}], " ", "tt", " ", "x1", " ", "x2"}], "-", 
               RowBox[{"Imag", " ", 
                SuperscriptBox["tt", "2"], " ", "x3"}], "+", 
               RowBox[{"Imag", " ", "x3", " ", 
                RowBox[{"(", 
                 RowBox[{
                  SuperscriptBox["x1", "2"], "+", 
                  SuperscriptBox["x2", "2"], "+", 
                  SuperscriptBox["x3", "2"]}], ")"}]}]}], ")"}]}], "+", 
            RowBox[{"2", " ", 
             SuperscriptBox["rr", "6"], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"2", " ", 
                SqrtBox[
                 RowBox[{"mu", "+", 
                  SuperscriptBox["rr", "4"]}]], " ", "tt", " ", "x1", " ", 
                "x2"}], "+", 
               RowBox[{"Imag", " ", 
                SqrtBox[
                 RowBox[{"mu", "+", 
                  SuperscriptBox["rr", "4"]}]], " ", 
                SuperscriptBox["tt", "2"], " ", "x3"}], "-", 
               RowBox[{"Imag", " ", "x3", " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"-", "2"}], "+", 
                  RowBox[{
                   SqrtBox[
                    RowBox[{"mu", "+", 
                    SuperscriptBox["rr", "4"]}]], " ", 
                   SuperscriptBox["x1", "2"]}], "+", 
                  RowBox[{
                   SqrtBox[
                    RowBox[{"mu", "+", 
                    SuperscriptBox["rr", "4"]}]], " ", 
                   SuperscriptBox["x2", "2"]}], "+", 
                  RowBox[{
                   SqrtBox[
                    RowBox[{"mu", "+", 
                    SuperscriptBox["rr", "4"]}]], " ", 
                   SuperscriptBox["x3", "2"]}]}], ")"}]}]}], ")"}]}], "+", 
            RowBox[{"mu", " ", 
             SuperscriptBox["rr", "2"], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{
                RowBox[{"-", "2"}], " ", 
                SqrtBox[
                 RowBox[{"mu", "+", 
                  SuperscriptBox["rr", "4"]}]], " ", "tt", " ", "x1", " ", 
                "x2"}], "-", 
               RowBox[{"Imag", " ", 
                SqrtBox[
                 RowBox[{"mu", "+", 
                  SuperscriptBox["rr", "4"]}]], " ", 
                SuperscriptBox["tt", "2"], " ", "x3"}], "+", 
               RowBox[{"Imag", " ", "x3", " ", 
                RowBox[{"(", 
                 RowBox[{"4", "+", 
                  RowBox[{
                   SqrtBox[
                    RowBox[{"mu", "+", 
                    SuperscriptBox["rr", "4"]}]], " ", 
                   SuperscriptBox["x1", "2"]}], "+", 
                  RowBox[{
                   SqrtBox[
                    RowBox[{"mu", "+", 
                    SuperscriptBox["rr", "4"]}]], " ", 
                   SuperscriptBox["x2", "2"]}], "+", 
                  RowBox[{
                   SqrtBox[
                    RowBox[{"mu", "+", 
                    SuperscriptBox["rr", "4"]}]], " ", 
                   SuperscriptBox["x3", "2"]}]}], ")"}]}]}], ")"}]}]}], 
           ")"}]}]}], "+", 
        RowBox[{
         FractionBox["1", 
          RowBox[{"16", " ", 
           SuperscriptBox["rr", 
            RowBox[{"11", "/", "2"}]]}]], 
         RowBox[{
         "ARsigma3", " ", "AZeps", " ", "BRsigma2", " ", "BZeta", " ", "Ka1", 
          " ", "lambda", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{
             RowBox[{"-", "2"}], " ", "Imag", " ", "mu", " ", 
             SqrtBox[
              RowBox[{"mu", "+", 
               SuperscriptBox["rr", "4"]}]], " ", "x3"}], "-", 
            RowBox[{"4", " ", "Imag", " ", 
             SuperscriptBox["rr", "4"], " ", 
             SqrtBox[
              RowBox[{"mu", "+", 
               SuperscriptBox["rr", "4"]}]], " ", "x3"}], "+", 
            RowBox[{"2", " ", 
             SuperscriptBox["rr", "8"], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"2", " ", "tt", " ", "x1", " ", "x2"}], "-", 
               RowBox[{"Imag", " ", 
                SuperscriptBox["tt", "2"], " ", "x3"}], "+", 
               RowBox[{"Imag", " ", "x3", " ", 
                RowBox[{"(", 
                 RowBox[{
                  SuperscriptBox["x1", "2"], "+", 
                  SuperscriptBox["x2", "2"], "+", 
                  SuperscriptBox["x3", "2"]}], ")"}]}]}], ")"}]}], "+", 
            RowBox[{"2", " ", 
             SuperscriptBox["rr", "6"], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{
                RowBox[{"-", "2"}], " ", 
                SqrtBox[
                 RowBox[{"mu", "+", 
                  SuperscriptBox["rr", "4"]}]], " ", "tt", " ", "x1", " ", 
                "x2"}], "+", 
               RowBox[{"Imag", " ", 
                SqrtBox[
                 RowBox[{"mu", "+", 
                  SuperscriptBox["rr", "4"]}]], " ", 
                SuperscriptBox["tt", "2"], " ", "x3"}], "-", 
               RowBox[{"Imag", " ", "x3", " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"-", "2"}], "+", 
                  RowBox[{
                   SqrtBox[
                    RowBox[{"mu", "+", 
                    SuperscriptBox["rr", "4"]}]], " ", 
                   SuperscriptBox["x1", "2"]}], "+", 
                  RowBox[{
                   SqrtBox[
                    RowBox[{"mu", "+", 
                    SuperscriptBox["rr", "4"]}]], " ", 
                   SuperscriptBox["x2", "2"]}], "+", 
                  RowBox[{
                   SqrtBox[
                    RowBox[{"mu", "+", 
                    SuperscriptBox["rr", "4"]}]], " ", 
                   SuperscriptBox["x3", "2"]}]}], ")"}]}]}], ")"}]}], "+", 
            RowBox[{"mu", " ", 
             SuperscriptBox["rr", "2"], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"2", " ", 
                SqrtBox[
                 RowBox[{"mu", "+", 
                  SuperscriptBox["rr", "4"]}]], " ", "tt", " ", "x1", " ", 
                "x2"}], "-", 
               RowBox[{"Imag", " ", 
                SqrtBox[
                 RowBox[{"mu", "+", 
                  SuperscriptBox["rr", "4"]}]], " ", 
                SuperscriptBox["tt", "2"], " ", "x3"}], "+", 
               RowBox[{"Imag", " ", "x3", " ", 
                RowBox[{"(", 
                 RowBox[{"4", "+", 
                  RowBox[{
                   SqrtBox[
                    RowBox[{"mu", "+", 
                    SuperscriptBox["rr", "4"]}]], " ", 
                   SuperscriptBox["x1", "2"]}], "+", 
                  RowBox[{
                   SqrtBox[
                    RowBox[{"mu", "+", 
                    SuperscriptBox["rr", "4"]}]], " ", 
                   SuperscriptBox["x2", "2"]}], "+", 
                  RowBox[{
                   SqrtBox[
                    RowBox[{"mu", "+", 
                    SuperscriptBox["rr", "4"]}]], " ", 
                   SuperscriptBox["x3", "2"]}]}], ")"}]}]}], ")"}]}]}], 
           ")"}]}]}], "+", 
        RowBox[{
         FractionBox["1", 
          RowBox[{"16", " ", 
           SuperscriptBox["rr", 
            RowBox[{"11", "/", "2"}]]}]], 
         RowBox[{
         "ARsigma3", " ", "AZeps", " ", "BRsigma0", " ", "BZeta", " ", "Ka1", 
          " ", "lambda", " ", "x1", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{
             RowBox[{"-", "2"}], " ", 
             SuperscriptBox["rr", "6"], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", 
                SuperscriptBox["rr", "2"]}], "+", 
               SqrtBox[
                RowBox[{"mu", "+", 
                 SuperscriptBox["rr", "4"]}]]}], ")"}], " ", 
             RowBox[{"(", 
              RowBox[{
               SuperscriptBox["tt", "2"], "+", 
               SuperscriptBox["x1", "2"], "+", 
               SuperscriptBox["x2", "2"], "+", 
               SuperscriptBox["x3", "2"]}], ")"}]}], "+", 
            RowBox[{"mu", " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{
                RowBox[{"-", "10"}], " ", 
                SqrtBox[
                 RowBox[{"mu", "+", 
                  SuperscriptBox["rr", "4"]}]]}], "+", 
               RowBox[{
                SuperscriptBox["rr", "2"], " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"-", "4"}], "+", 
                  RowBox[{
                   SqrtBox[
                    RowBox[{"mu", "+", 
                    SuperscriptBox["rr", "4"]}]], " ", 
                   SuperscriptBox["tt", "2"]}], "+", 
                  RowBox[{
                   SqrtBox[
                    RowBox[{"mu", "+", 
                    SuperscriptBox["rr", "4"]}]], " ", 
                   SuperscriptBox["x1", "2"]}], "+", 
                  RowBox[{
                   SqrtBox[
                    RowBox[{"mu", "+", 
                    SuperscriptBox["rr", "4"]}]], " ", 
                   SuperscriptBox["x2", "2"]}], "+", 
                  RowBox[{
                   SqrtBox[
                    RowBox[{"mu", "+", 
                    SuperscriptBox["rr", "4"]}]], " ", 
                   SuperscriptBox["x3", "2"]}]}], ")"}]}]}], ")"}]}]}], 
           ")"}]}]}], "+", 
        RowBox[{
         FractionBox["1", 
          RowBox[{"16", " ", 
           SuperscriptBox["rr", 
            RowBox[{"11", "/", "2"}]]}]], 
         RowBox[{
         "ARsigma3", " ", "AZeps", " ", "BRsigma0", " ", "BZeta", " ", "Ka2", 
          " ", "lambda", " ", "x2", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{
             RowBox[{"-", "2"}], " ", 
             SuperscriptBox["rr", "6"], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", 
                SuperscriptBox["rr", "2"]}], "+", 
               SqrtBox[
                RowBox[{"mu", "+", 
                 SuperscriptBox["rr", "4"]}]]}], ")"}], " ", 
             RowBox[{"(", 
              RowBox[{
               SuperscriptBox["tt", "2"], "+", 
               SuperscriptBox["x1", "2"], "+", 
               SuperscriptBox["x2", "2"], "+", 
               SuperscriptBox["x3", "2"]}], ")"}]}], "+", 
            RowBox[{"mu", " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{
                RowBox[{"-", "10"}], " ", 
                SqrtBox[
                 RowBox[{"mu", "+", 
                  SuperscriptBox["rr", "4"]}]]}], "+", 
               RowBox[{
                SuperscriptBox["rr", "2"], " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"-", "4"}], "+", 
                  RowBox[{
                   SqrtBox[
                    RowBox[{"mu", "+", 
                    SuperscriptBox["rr", "4"]}]], " ", 
                   SuperscriptBox["tt", "2"]}], "+", 
                  RowBox[{
                   SqrtBox[
                    RowBox[{"mu", "+", 
                    SuperscriptBox["rr", "4"]}]], " ", 
                   SuperscriptBox["x1", "2"]}], "+", 
                  RowBox[{
                   SqrtBox[
                    RowBox[{"mu", "+", 
                    SuperscriptBox["rr", "4"]}]], " ", 
                   SuperscriptBox["x2", "2"]}], "+", 
                  RowBox[{
                   SqrtBox[
                    RowBox[{"mu", "+", 
                    SuperscriptBox["rr", "4"]}]], " ", 
                   SuperscriptBox["x3", "2"]}]}], ")"}]}]}], ")"}]}]}], 
           ")"}]}]}], "+", 
        RowBox[{
         FractionBox["1", 
          RowBox[{"16", " ", 
           SuperscriptBox["rr", 
            RowBox[{"11", "/", "2"}]]}]], 
         RowBox[{
         "ARsigma3", " ", "AZeps", " ", "BRsigma0", " ", "BZeta", " ", "Ka3", 
          " ", "lambda", " ", "x3", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{
             RowBox[{"-", "2"}], " ", 
             SuperscriptBox["rr", "6"], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", 
                SuperscriptBox["rr", "2"]}], "+", 
               SqrtBox[
                RowBox[{"mu", "+", 
                 SuperscriptBox["rr", "4"]}]]}], ")"}], " ", 
             RowBox[{"(", 
              RowBox[{
               SuperscriptBox["tt", "2"], "+", 
               SuperscriptBox["x1", "2"], "+", 
               SuperscriptBox["x2", "2"], "+", 
               SuperscriptBox["x3", "2"]}], ")"}]}], "+", 
            RowBox[{"mu", " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{
                RowBox[{"-", "10"}], " ", 
                SqrtBox[
                 RowBox[{"mu", "+", 
                  SuperscriptBox["rr", "4"]}]]}], "+", 
               RowBox[{
                SuperscriptBox["rr", "2"], " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"-", "4"}], "+", 
                  RowBox[{
                   SqrtBox[
                    RowBox[{"mu", "+", 
                    SuperscriptBox["rr", "4"]}]], " ", 
                   SuperscriptBox["tt", "2"]}], "+", 
                  RowBox[{
                   SqrtBox[
                    RowBox[{"mu", "+", 
                    SuperscriptBox["rr", "4"]}]], " ", 
                   SuperscriptBox["x1", "2"]}], "+", 
                  RowBox[{
                   SqrtBox[
                    RowBox[{"mu", "+", 
                    SuperscriptBox["rr", "4"]}]], " ", 
                   SuperscriptBox["x2", "2"]}], "+", 
                  RowBox[{
                   SqrtBox[
                    RowBox[{"mu", "+", 
                    SuperscriptBox["rr", "4"]}]], " ", 
                   SuperscriptBox["x3", "2"]}]}], ")"}]}]}], ")"}]}]}], 
           ")"}]}]}], "+", 
        RowBox[{
         FractionBox["1", 
          RowBox[{"16", " ", 
           SuperscriptBox["rr", 
            RowBox[{"13", "/", "2"}]]}]], 
         RowBox[{
         "ARsigma1", " ", "AZeps", " ", "BRsigma0", " ", "BZeta", " ", "enne",
           " ", "lambda", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{
             RowBox[{"-", "4"}], " ", 
             SuperscriptBox["rr", "4"], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", 
                SuperscriptBox["rr", "2"]}], "+", 
               SqrtBox[
                RowBox[{"mu", "+", 
                 SuperscriptBox["rr", "4"]}]]}], ")"}], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "1"}], "+", 
               RowBox[{
                SuperscriptBox["rr", "2"], " ", 
                RowBox[{"(", 
                 RowBox[{
                  SuperscriptBox["tt", "2"], "+", 
                  SuperscriptBox["x1", "2"], "+", 
                  SuperscriptBox["x2", "2"], "+", 
                  SuperscriptBox["x3", "2"]}], ")"}]}]}], ")"}]}], "+", 
            RowBox[{"mu", " ", 
             RowBox[{"(", 
              RowBox[{
               SqrtBox[
                RowBox[{"mu", "+", 
                 SuperscriptBox["rr", "4"]}]], "+", 
               RowBox[{"2", " ", 
                SuperscriptBox["rr", "4"], " ", 
                RowBox[{"(", 
                 RowBox[{
                  SuperscriptBox["tt", "2"], "+", 
                  SuperscriptBox["x1", "2"], "+", 
                  SuperscriptBox["x2", "2"], "+", 
                  SuperscriptBox["x3", "2"]}], ")"}]}], "+", 
               RowBox[{
                SuperscriptBox["rr", "2"], " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"-", "4"}], "+", 
                  RowBox[{
                   SqrtBox[
                    RowBox[{"mu", "+", 
                    SuperscriptBox["rr", "4"]}]], " ", 
                   SuperscriptBox["tt", "2"]}], "+", 
                  RowBox[{
                   SqrtBox[
                    RowBox[{"mu", "+", 
                    SuperscriptBox["rr", "4"]}]], " ", 
                   SuperscriptBox["x1", "2"]}], "+", 
                  RowBox[{
                   SqrtBox[
                    RowBox[{"mu", "+", 
                    SuperscriptBox["rr", "4"]}]], " ", 
                   SuperscriptBox["x2", "2"]}], "+", 
                  RowBox[{
                   SqrtBox[
                    RowBox[{"mu", "+", 
                    SuperscriptBox["rr", "4"]}]], " ", 
                   SuperscriptBox["x3", "2"]}]}], ")"}]}]}], ")"}]}]}], 
           ")"}]}]}], "+", 
        RowBox[{
         FractionBox["1", 
          RowBox[{"8", " ", 
           SuperscriptBox["rr", 
            RowBox[{"11", "/", "2"}]]}]], 
         RowBox[{
         "ARsigma2i", " ", "AZeps", " ", "BRsigma0", " ", "BZeta", " ", "Ka1",
           " ", "lambda", " ", "x1", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{
             RowBox[{"-", 
              SuperscriptBox["rr", "4"]}], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", 
                SuperscriptBox["rr", "2"]}], "+", 
               SqrtBox[
                RowBox[{"mu", "+", 
                 SuperscriptBox["rr", "4"]}]]}], ")"}], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "1"}], "+", 
               RowBox[{
                SuperscriptBox["rr", "2"], " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"5", " ", 
                   SuperscriptBox["tt", "2"]}], "+", 
                  SuperscriptBox["x1", "2"], "+", 
                  SuperscriptBox["x2", "2"], "+", 
                  SuperscriptBox["x3", "2"]}], ")"}]}]}], ")"}]}], "+", 
            RowBox[{"mu", " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", 
                SqrtBox[
                 RowBox[{"mu", "+", 
                  SuperscriptBox["rr", "4"]}]]}], "-", 
               RowBox[{
                SuperscriptBox["rr", "4"], " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"3", " ", 
                   SuperscriptBox["tt", "2"]}], "+", 
                  SuperscriptBox["x1", "2"], "+", 
                  SuperscriptBox["x2", "2"], "+", 
                  SuperscriptBox["x3", "2"]}], ")"}]}], "+", 
               RowBox[{
                SuperscriptBox["rr", "2"], " ", 
                RowBox[{"(", 
                 RowBox[{"1", "+", 
                  RowBox[{"2", " ", 
                   SqrtBox[
                    RowBox[{"mu", "+", 
                    SuperscriptBox["rr", "4"]}]], " ", 
                   SuperscriptBox["tt", "2"]}], "+", 
                  RowBox[{
                   SqrtBox[
                    RowBox[{"mu", "+", 
                    SuperscriptBox["rr", "4"]}]], " ", 
                   SuperscriptBox["x1", "2"]}], "+", 
                  RowBox[{
                   SqrtBox[
                    RowBox[{"mu", "+", 
                    SuperscriptBox["rr", "4"]}]], " ", 
                   SuperscriptBox["x2", "2"]}], "+", 
                  RowBox[{
                   SqrtBox[
                    RowBox[{"mu", "+", 
                    SuperscriptBox["rr", "4"]}]], " ", 
                   SuperscriptBox["x3", "2"]}]}], ")"}]}]}], ")"}]}]}], 
           ")"}]}]}], "+", 
        RowBox[{
         FractionBox["1", 
          RowBox[{"8", " ", 
           SuperscriptBox["rr", 
            RowBox[{"11", "/", "2"}]]}]], 
         RowBox[{
         "ARsigma2i", " ", "AZeps", " ", "BRsigma0", " ", "BZeta", " ", "Ka2",
           " ", "lambda", " ", "x2", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{
             RowBox[{"-", 
              SuperscriptBox["rr", "4"]}], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", 
                SuperscriptBox["rr", "2"]}], "+", 
               SqrtBox[
                RowBox[{"mu", "+", 
                 SuperscriptBox["rr", "4"]}]]}], ")"}], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "1"}], "+", 
               RowBox[{
                SuperscriptBox["rr", "2"], " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"5", " ", 
                   SuperscriptBox["tt", "2"]}], "+", 
                  SuperscriptBox["x1", "2"], "+", 
                  SuperscriptBox["x2", "2"], "+", 
                  SuperscriptBox["x3", "2"]}], ")"}]}]}], ")"}]}], "+", 
            RowBox[{"mu", " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", 
                SqrtBox[
                 RowBox[{"mu", "+", 
                  SuperscriptBox["rr", "4"]}]]}], "-", 
               RowBox[{
                SuperscriptBox["rr", "4"], " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"3", " ", 
                   SuperscriptBox["tt", "2"]}], "+", 
                  SuperscriptBox["x1", "2"], "+", 
                  SuperscriptBox["x2", "2"], "+", 
                  SuperscriptBox["x3", "2"]}], ")"}]}], "+", 
               RowBox[{
                SuperscriptBox["rr", "2"], " ", 
                RowBox[{"(", 
                 RowBox[{"1", "+", 
                  RowBox[{"2", " ", 
                   SqrtBox[
                    RowBox[{"mu", "+", 
                    SuperscriptBox["rr", "4"]}]], " ", 
                   SuperscriptBox["tt", "2"]}], "+", 
                  RowBox[{
                   SqrtBox[
                    RowBox[{"mu", "+", 
                    SuperscriptBox["rr", "4"]}]], " ", 
                   SuperscriptBox["x1", "2"]}], "+", 
                  RowBox[{
                   SqrtBox[
                    RowBox[{"mu", "+", 
                    SuperscriptBox["rr", "4"]}]], " ", 
                   SuperscriptBox["x2", "2"]}], "+", 
                  RowBox[{
                   SqrtBox[
                    RowBox[{"mu", "+", 
                    SuperscriptBox["rr", "4"]}]], " ", 
                   SuperscriptBox["x3", "2"]}]}], ")"}]}]}], ")"}]}]}], 
           ")"}]}]}], "+", 
        RowBox[{
         FractionBox["1", 
          RowBox[{"8", " ", 
           SuperscriptBox["rr", 
            RowBox[{"11", "/", "2"}]]}]], 
         RowBox[{
         "ARsigma2i", " ", "AZeps", " ", "BRsigma0", " ", "BZeta", " ", "Ka3",
           " ", "lambda", " ", "x3", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{
             RowBox[{"-", 
              SuperscriptBox["rr", "4"]}], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", 
                SuperscriptBox["rr", "2"]}], "+", 
               SqrtBox[
                RowBox[{"mu", "+", 
                 SuperscriptBox["rr", "4"]}]]}], ")"}], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "1"}], "+", 
               RowBox[{
                SuperscriptBox["rr", "2"], " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"5", " ", 
                   SuperscriptBox["tt", "2"]}], "+", 
                  SuperscriptBox["x1", "2"], "+", 
                  SuperscriptBox["x2", "2"], "+", 
                  SuperscriptBox["x3", "2"]}], ")"}]}]}], ")"}]}], "+", 
            RowBox[{"mu", " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", 
                SqrtBox[
                 RowBox[{"mu", "+", 
                  SuperscriptBox["rr", "4"]}]]}], "-", 
               RowBox[{
                SuperscriptBox["rr", "4"], " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"3", " ", 
                   SuperscriptBox["tt", "2"]}], "+", 
                  SuperscriptBox["x1", "2"], "+", 
                  SuperscriptBox["x2", "2"], "+", 
                  SuperscriptBox["x3", "2"]}], ")"}]}], "+", 
               RowBox[{
                SuperscriptBox["rr", "2"], " ", 
                RowBox[{"(", 
                 RowBox[{"1", "+", 
                  RowBox[{"2", " ", 
                   SqrtBox[
                    RowBox[{"mu", "+", 
                    SuperscriptBox["rr", "4"]}]], " ", 
                   SuperscriptBox["tt", "2"]}], "+", 
                  RowBox[{
                   SqrtBox[
                    RowBox[{"mu", "+", 
                    SuperscriptBox["rr", "4"]}]], " ", 
                   SuperscriptBox["x1", "2"]}], "+", 
                  RowBox[{
                   SqrtBox[
                    RowBox[{"mu", "+", 
                    SuperscriptBox["rr", "4"]}]], " ", 
                   SuperscriptBox["x2", "2"]}], "+", 
                  RowBox[{
                   SqrtBox[
                    RowBox[{"mu", "+", 
                    SuperscriptBox["rr", "4"]}]], " ", 
                   SuperscriptBox["x3", "2"]}]}], ")"}]}]}], ")"}]}]}], 
           ")"}]}]}], "+", 
        RowBox[{
         FractionBox["1", 
          RowBox[{"16", " ", 
           SuperscriptBox["rr", 
            RowBox[{"13", "/", "2"}]]}]], 
         RowBox[{
         "ARsigma0", " ", "AZeps", " ", "BRsigma1", " ", "BZeta", " ", "Ka1", 
          " ", "lambda", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"2", " ", 
             SuperscriptBox["rr", "4"], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", 
                SuperscriptBox["rr", "2"]}], "+", 
               SqrtBox[
                RowBox[{"mu", "+", 
                 SuperscriptBox["rr", "4"]}]]}], ")"}], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "2"}], "+", 
               RowBox[{
                SuperscriptBox["rr", "2"], " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"3", " ", 
                   SuperscriptBox["tt", "2"]}], "+", 
                  RowBox[{"3", " ", 
                   SuperscriptBox["x1", "2"]}], "-", 
                  SuperscriptBox["x2", "2"], "-", 
                  SuperscriptBox["x3", "2"]}], ")"}]}]}], ")"}]}], "+", 
            RowBox[{"mu", " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{
                RowBox[{"-", "2"}], " ", 
                SqrtBox[
                 RowBox[{"mu", "+", 
                  SuperscriptBox["rr", "4"]}]]}], "-", 
               RowBox[{"2", " ", 
                SuperscriptBox["rr", "4"], " ", 
                SuperscriptBox["tt", "2"]}], "+", 
               RowBox[{
                SuperscriptBox["rr", "2"], " ", 
                RowBox[{"(", 
                 RowBox[{"4", "+", 
                  RowBox[{
                   SqrtBox[
                    RowBox[{"mu", "+", 
                    SuperscriptBox["rr", "4"]}]], " ", 
                   SuperscriptBox["tt", "2"]}], "+", 
                  RowBox[{"11", " ", 
                   SqrtBox[
                    RowBox[{"mu", "+", 
                    SuperscriptBox["rr", "4"]}]], " ", 
                   SuperscriptBox["x1", "2"]}], "+", 
                  RowBox[{
                   SqrtBox[
                    RowBox[{"mu", "+", 
                    SuperscriptBox["rr", "4"]}]], " ", 
                   SuperscriptBox["x2", "2"]}], "+", 
                  RowBox[{
                   SqrtBox[
                    RowBox[{"mu", "+", 
                    SuperscriptBox["rr", "4"]}]], " ", 
                   SuperscriptBox["x3", "2"]}]}], ")"}]}]}], ")"}]}]}], 
           ")"}]}]}], "+", 
        RowBox[{
         FractionBox["1", 
          RowBox[{"16", " ", 
           SuperscriptBox["rr", 
            RowBox[{"13", "/", "2"}]]}]], 
         RowBox[{
         "ARsigma0", " ", "AZeps", " ", "BRsigma2", " ", "BZeta", " ", "Ka2", 
          " ", "lambda", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"2", " ", 
             SuperscriptBox["rr", "4"], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", 
                SuperscriptBox["rr", "2"]}], "+", 
               SqrtBox[
                RowBox[{"mu", "+", 
                 SuperscriptBox["rr", "4"]}]]}], ")"}], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "2"}], "+", 
               RowBox[{
                SuperscriptBox["rr", "2"], " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"3", " ", 
                   SuperscriptBox["tt", "2"]}], "-", 
                  SuperscriptBox["x1", "2"], "+", 
                  RowBox[{"3", " ", 
                   SuperscriptBox["x2", "2"]}], "-", 
                  SuperscriptBox["x3", "2"]}], ")"}]}]}], ")"}]}], "+", 
            RowBox[{"mu", " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{
                RowBox[{"-", "2"}], " ", 
                SqrtBox[
                 RowBox[{"mu", "+", 
                  SuperscriptBox["rr", "4"]}]]}], "-", 
               RowBox[{"2", " ", 
                SuperscriptBox["rr", "4"], " ", 
                SuperscriptBox["tt", "2"]}], "+", 
               RowBox[{
                SuperscriptBox["rr", "2"], " ", 
                RowBox[{"(", 
                 RowBox[{"4", "+", 
                  RowBox[{
                   SqrtBox[
                    RowBox[{"mu", "+", 
                    SuperscriptBox["rr", "4"]}]], " ", 
                   SuperscriptBox["tt", "2"]}], "+", 
                  RowBox[{
                   SqrtBox[
                    RowBox[{"mu", "+", 
                    SuperscriptBox["rr", "4"]}]], " ", 
                   SuperscriptBox["x1", "2"]}], "+", 
                  RowBox[{"11", " ", 
                   SqrtBox[
                    RowBox[{"mu", "+", 
                    SuperscriptBox["rr", "4"]}]], " ", 
                   SuperscriptBox["x2", "2"]}], "+", 
                  RowBox[{
                   SqrtBox[
                    RowBox[{"mu", "+", 
                    SuperscriptBox["rr", "4"]}]], " ", 
                   SuperscriptBox["x3", "2"]}]}], ")"}]}]}], ")"}]}]}], 
           ")"}]}]}], "+", 
        RowBox[{
         FractionBox["1", 
          RowBox[{"8", " ", 
           SuperscriptBox["rr", 
            RowBox[{"11", "/", "2"}]]}]], 
         RowBox[{
         "ARsigma2i", " ", "AZeps", " ", "BRsigma3", " ", "BZeta", " ", "Ka3",
           " ", "lambda", " ", "tt", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{
             RowBox[{"-", 
              SuperscriptBox["rr", "4"]}], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", 
                SuperscriptBox["rr", "2"]}], "+", 
               SqrtBox[
                RowBox[{"mu", "+", 
                 SuperscriptBox["rr", "4"]}]]}], ")"}], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "1"}], "+", 
               RowBox[{
                SuperscriptBox["rr", "2"], " ", 
                RowBox[{"(", 
                 RowBox[{
                  SuperscriptBox["tt", "2"], "-", 
                  SuperscriptBox["x1", "2"], "-", 
                  SuperscriptBox["x2", "2"], "+", 
                  RowBox[{"5", " ", 
                   SuperscriptBox["x3", "2"]}]}], ")"}]}]}], ")"}]}], "+", 
            RowBox[{"mu", " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", 
                SqrtBox[
                 RowBox[{"mu", "+", 
                  SuperscriptBox["rr", "4"]}]]}], "+", 
               RowBox[{
                SuperscriptBox["rr", "4"], " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"-", 
                   SuperscriptBox["tt", "2"]}], "+", 
                  SuperscriptBox["x1", "2"], "+", 
                  SuperscriptBox["x2", "2"], "-", 
                  RowBox[{"3", " ", 
                   SuperscriptBox["x3", "2"]}]}], ")"}]}], "+", 
               RowBox[{
                SuperscriptBox["rr", "2"], " ", 
                RowBox[{"(", 
                 RowBox[{"1", "+", 
                  RowBox[{
                   SqrtBox[
                    RowBox[{"mu", "+", 
                    SuperscriptBox["rr", "4"]}]], " ", 
                   SuperscriptBox["tt", "2"]}], "-", 
                  RowBox[{
                   SqrtBox[
                    RowBox[{"mu", "+", 
                    SuperscriptBox["rr", "4"]}]], " ", 
                   SuperscriptBox["x1", "2"]}], "-", 
                  RowBox[{
                   SqrtBox[
                    RowBox[{"mu", "+", 
                    SuperscriptBox["rr", "4"]}]], " ", 
                   SuperscriptBox["x2", "2"]}], "+", 
                  RowBox[{"2", " ", 
                   SqrtBox[
                    RowBox[{"mu", "+", 
                    SuperscriptBox["rr", "4"]}]], " ", 
                   SuperscriptBox["x3", "2"]}]}], ")"}]}]}], ")"}]}]}], 
           ")"}]}]}], "+", 
        RowBox[{
         FractionBox["1", 
          RowBox[{"16", " ", 
           SuperscriptBox["rr", 
            RowBox[{"13", "/", "2"}]]}]], 
         RowBox[{
         "ARsigma0", " ", "AZeps", " ", "BRsigma3", " ", "BZeta", " ", "Ka3", 
          " ", "lambda", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"2", " ", 
             SuperscriptBox["rr", "4"], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", 
                SuperscriptBox["rr", "2"]}], "+", 
               SqrtBox[
                RowBox[{"mu", "+", 
                 SuperscriptBox["rr", "4"]}]]}], ")"}], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "2"}], "+", 
               RowBox[{
                SuperscriptBox["rr", "2"], " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"3", " ", 
                   SuperscriptBox["tt", "2"]}], "-", 
                  SuperscriptBox["x1", "2"], "-", 
                  SuperscriptBox["x2", "2"], "+", 
                  RowBox[{"3", " ", 
                   SuperscriptBox["x3", "2"]}]}], ")"}]}]}], ")"}]}], "+", 
            RowBox[{"mu", " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{
                RowBox[{"-", "2"}], " ", 
                SqrtBox[
                 RowBox[{"mu", "+", 
                  SuperscriptBox["rr", "4"]}]]}], "-", 
               RowBox[{"2", " ", 
                SuperscriptBox["rr", "4"], " ", 
                SuperscriptBox["tt", "2"]}], "+", 
               RowBox[{
                SuperscriptBox["rr", "2"], " ", 
                RowBox[{"(", 
                 RowBox[{"4", "+", 
                  RowBox[{
                   SqrtBox[
                    RowBox[{"mu", "+", 
                    SuperscriptBox["rr", "4"]}]], " ", 
                   SuperscriptBox["tt", "2"]}], "+", 
                  RowBox[{
                   SqrtBox[
                    RowBox[{"mu", "+", 
                    SuperscriptBox["rr", "4"]}]], " ", 
                   SuperscriptBox["x1", "2"]}], "+", 
                  RowBox[{
                   SqrtBox[
                    RowBox[{"mu", "+", 
                    SuperscriptBox["rr", "4"]}]], " ", 
                   SuperscriptBox["x2", "2"]}], "+", 
                  RowBox[{"11", " ", 
                   SqrtBox[
                    RowBox[{"mu", "+", 
                    SuperscriptBox["rr", "4"]}]], " ", 
                   SuperscriptBox["x3", "2"]}]}], ")"}]}]}], ")"}]}]}], 
           ")"}]}]}], "+", 
        RowBox[{
         FractionBox["1", 
          RowBox[{"16", " ", 
           SuperscriptBox["rr", 
            RowBox[{"11", "/", "2"}]]}]], 
         RowBox[{
         "ARsigma2i", " ", "AZeps", " ", "BRsigma0", " ", "BZeta", " ", 
          "enne", " ", "lambda", " ", "tt", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"mu", " ", 
             SqrtBox[
              RowBox[{"mu", "+", 
               SuperscriptBox["rr", "4"]}]]}], "-", 
            RowBox[{"4", " ", 
             SuperscriptBox["rr", "6"], " ", 
             RowBox[{"(", 
              RowBox[{"1", "+", 
               RowBox[{
                SqrtBox[
                 RowBox[{"mu", "+", 
                  SuperscriptBox["rr", "4"]}]], " ", 
                SuperscriptBox["tt", "2"]}], "+", 
               RowBox[{"2", " ", 
                SqrtBox[
                 RowBox[{"mu", "+", 
                  SuperscriptBox["rr", "4"]}]], " ", 
                SuperscriptBox["x1", "2"]}], "+", 
               RowBox[{"2", " ", 
                SqrtBox[
                 RowBox[{"mu", "+", 
                  SuperscriptBox["rr", "4"]}]], " ", 
                SuperscriptBox["x2", "2"]}], "+", 
               RowBox[{"2", " ", 
                SqrtBox[
                 RowBox[{"mu", "+", 
                  SuperscriptBox["rr", "4"]}]], " ", 
                SuperscriptBox["x3", "2"]}]}], ")"}]}], "+", 
            RowBox[{"4", " ", 
             SuperscriptBox["rr", "8"], " ", 
             RowBox[{"(", 
              RowBox[{
               SuperscriptBox["tt", "2"], "+", 
               RowBox[{"2", " ", 
                RowBox[{"(", 
                 RowBox[{
                  SuperscriptBox["x1", "2"], "+", 
                  SuperscriptBox["x2", "2"], "+", 
                  SuperscriptBox["x3", "2"]}], ")"}]}]}], ")"}]}], "+", 
            RowBox[{"mu", " ", 
             SuperscriptBox["rr", "2"], " ", 
             SqrtBox[
              RowBox[{"mu", "+", 
               SuperscriptBox["rr", "4"]}]], " ", 
             RowBox[{"(", 
              RowBox[{
               SuperscriptBox["tt", "2"], "+", 
               RowBox[{"5", " ", 
                RowBox[{"(", 
                 RowBox[{
                  SuperscriptBox["x1", "2"], "+", 
                  SuperscriptBox["x2", "2"], "+", 
                  SuperscriptBox["x3", "2"]}], ")"}]}]}], ")"}]}], "+", 
            RowBox[{
             SuperscriptBox["rr", "4"], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"4", " ", 
                SqrtBox[
                 RowBox[{"mu", "+", 
                  SuperscriptBox["rr", "4"]}]]}], "-", 
               RowBox[{"2", " ", "mu", " ", 
                RowBox[{"(", 
                 RowBox[{
                  SuperscriptBox["tt", "2"], "+", 
                  RowBox[{"3", " ", 
                   RowBox[{"(", 
                    RowBox[{
                    SuperscriptBox["x1", "2"], "+", 
                    SuperscriptBox["x2", "2"], "+", 
                    SuperscriptBox["x3", "2"]}], ")"}]}]}], ")"}]}]}], 
              ")"}]}]}], ")"}]}]}], "-", 
        RowBox[{
         FractionBox["1", 
          RowBox[{"8", " ", 
           SuperscriptBox["rr", 
            RowBox[{"11", "/", "2"}]]}]], 
         RowBox[{
         "ARsigma2i", " ", "AZeps", " ", "BRsigma1", " ", "BZeta", " ", "Ka2",
           " ", "lambda", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{
             SuperscriptBox["rr", "4"], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", 
                SuperscriptBox["rr", "2"]}], "+", 
               SqrtBox[
                RowBox[{"mu", "+", 
                 SuperscriptBox["rr", "4"]}]]}], ")"}], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{
                RowBox[{"-", "Imag"}], " ", "x3"}], "+", 
               RowBox[{
                SuperscriptBox["rr", "2"], " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"6", " ", "tt", " ", "x1", " ", "x2"}], "+", 
                  RowBox[{"Imag", " ", 
                   SuperscriptBox["tt", "2"], " ", "x3"}], "-", 
                  RowBox[{"Imag", " ", "x3", " ", 
                   RowBox[{"(", 
                    RowBox[{
                    SuperscriptBox["x1", "2"], "+", 
                    SuperscriptBox["x2", "2"], "+", 
                    SuperscriptBox["x3", "2"]}], ")"}]}]}], ")"}]}]}], 
              ")"}]}], "+", 
            RowBox[{"mu", " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"Imag", " ", 
                SqrtBox[
                 RowBox[{"mu", "+", 
                  SuperscriptBox["rr", "4"]}]], " ", "x3"}], "+", 
               RowBox[{
                SuperscriptBox["rr", "4"], " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"4", " ", "tt", " ", "x1", " ", "x2"}], "+", 
                  RowBox[{"Imag", " ", 
                   SuperscriptBox["tt", "2"], " ", "x3"}], "-", 
                  RowBox[{"Imag", " ", "x3", " ", 
                   RowBox[{"(", 
                    RowBox[{
                    SuperscriptBox["x1", "2"], "+", 
                    SuperscriptBox["x2", "2"], "+", 
                    SuperscriptBox["x3", "2"]}], ")"}]}]}], ")"}]}], "+", 
               RowBox[{
                SuperscriptBox["rr", "2"], " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{
                   RowBox[{"-", "3"}], " ", 
                   SqrtBox[
                    RowBox[{"mu", "+", 
                    SuperscriptBox["rr", "4"]}]], " ", "tt", " ", "x1", " ", 
                   "x2"}], "-", 
                  RowBox[{"Imag", " ", 
                   SqrtBox[
                    RowBox[{"mu", "+", 
                    SuperscriptBox["rr", "4"]}]], " ", 
                   SuperscriptBox["tt", "2"], " ", "x3"}], "+", 
                  RowBox[{"Imag", " ", "x3", " ", 
                   RowBox[{"(", 
                    RowBox[{"1", "+", 
                    RowBox[{
                    SqrtBox[
                    RowBox[{"mu", "+", 
                    SuperscriptBox["rr", "4"]}]], " ", 
                    SuperscriptBox["x1", "2"]}], "+", 
                    RowBox[{
                    SqrtBox[
                    RowBox[{"mu", "+", 
                    SuperscriptBox["rr", "4"]}]], " ", 
                    SuperscriptBox["x2", "2"]}], "+", 
                    RowBox[{
                    SqrtBox[
                    RowBox[{"mu", "+", 
                    SuperscriptBox["rr", "4"]}]], " ", 
                    SuperscriptBox["x3", "2"]}]}], ")"}]}]}], ")"}]}]}], 
              ")"}]}]}], ")"}]}]}], "+", 
        RowBox[{
         FractionBox["1", 
          RowBox[{"8", " ", 
           SuperscriptBox["rr", 
            RowBox[{"11", "/", "2"}]]}]], 
         RowBox[{
         "ARsigma2i", " ", "AZeps", " ", "BRsigma2", " ", "BZeta", " ", "Ka1",
           " ", "lambda", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{
             SuperscriptBox["rr", "4"], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", 
                SuperscriptBox["rr", "2"]}], "+", 
               SqrtBox[
                RowBox[{"mu", "+", 
                 SuperscriptBox["rr", "4"]}]]}], ")"}], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{
                RowBox[{"-", "Imag"}], " ", "x3"}], "+", 
               RowBox[{
                SuperscriptBox["rr", "2"], " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{
                   RowBox[{"-", "6"}], " ", "tt", " ", "x1", " ", "x2"}], "+", 
                  RowBox[{"Imag", " ", 
                   SuperscriptBox["tt", "2"], " ", "x3"}], "-", 
                  RowBox[{"Imag", " ", "x3", " ", 
                   RowBox[{"(", 
                    RowBox[{
                    SuperscriptBox["x1", "2"], "+", 
                    SuperscriptBox["x2", "2"], "+", 
                    SuperscriptBox["x3", "2"]}], ")"}]}]}], ")"}]}]}], 
              ")"}]}], "+", 
            RowBox[{"mu", " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"Imag", " ", 
                SqrtBox[
                 RowBox[{"mu", "+", 
                  SuperscriptBox["rr", "4"]}]], " ", "x3"}], "+", 
               RowBox[{
                SuperscriptBox["rr", "4"], " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{
                   RowBox[{"-", "4"}], " ", "tt", " ", "x1", " ", "x2"}], "+", 
                  RowBox[{"Imag", " ", 
                   SuperscriptBox["tt", "2"], " ", "x3"}], "-", 
                  RowBox[{"Imag", " ", "x3", " ", 
                   RowBox[{"(", 
                    RowBox[{
                    SuperscriptBox["x1", "2"], "+", 
                    SuperscriptBox["x2", "2"], "+", 
                    SuperscriptBox["x3", "2"]}], ")"}]}]}], ")"}]}], "+", 
               RowBox[{
                SuperscriptBox["rr", "2"], " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"3", " ", 
                   SqrtBox[
                    RowBox[{"mu", "+", 
                    SuperscriptBox["rr", "4"]}]], " ", "tt", " ", "x1", " ", 
                   "x2"}], "-", 
                  RowBox[{"Imag", " ", 
                   SqrtBox[
                    RowBox[{"mu", "+", 
                    SuperscriptBox["rr", "4"]}]], " ", 
                   SuperscriptBox["tt", "2"], " ", "x3"}], "+", 
                  RowBox[{"Imag", " ", "x3", " ", 
                   RowBox[{"(", 
                    RowBox[{"1", "+", 
                    RowBox[{
                    SqrtBox[
                    RowBox[{"mu", "+", 
                    SuperscriptBox["rr", "4"]}]], " ", 
                    SuperscriptBox["x1", "2"]}], "+", 
                    RowBox[{
                    SqrtBox[
                    RowBox[{"mu", "+", 
                    SuperscriptBox["rr", "4"]}]], " ", 
                    SuperscriptBox["x2", "2"]}], "+", 
                    RowBox[{
                    SqrtBox[
                    RowBox[{"mu", "+", 
                    SuperscriptBox["rr", "4"]}]], " ", 
                    SuperscriptBox["x3", "2"]}]}], ")"}]}]}], ")"}]}]}], 
              ")"}]}]}], ")"}]}]}], "+", 
        RowBox[{
         FractionBox["1", 
          RowBox[{"8", " ", 
           SuperscriptBox["rr", 
            RowBox[{"11", "/", "2"}]]}]], 
         RowBox[{
         "ARsigma2i", " ", "AZeps", " ", "BRsigma3", " ", "BZeta", " ", "Ka2",
           " ", "lambda", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{
             SuperscriptBox["rr", "2"], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{
                RowBox[{"-", "4"}], " ", "mu", " ", 
                SuperscriptBox["rr", "2"]}], "+", 
               RowBox[{"6", " ", 
                SuperscriptBox["rr", "6"]}], "+", 
               RowBox[{"3", " ", "mu", " ", 
                SqrtBox[
                 RowBox[{"mu", "+", 
                  SuperscriptBox["rr", "4"]}]]}], "-", 
               RowBox[{"6", " ", 
                SuperscriptBox["rr", "4"], " ", 
                SqrtBox[
                 RowBox[{"mu", "+", 
                  SuperscriptBox["rr", "4"]}]]}]}], ")"}], " ", "tt", " ", 
             "x2", " ", "x3"}], "+", 
            RowBox[{"Imag", " ", "x1", " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{
                SuperscriptBox["rr", "4"], " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"-", 
                   SuperscriptBox["rr", "2"]}], "+", 
                  SqrtBox[
                   RowBox[{"mu", "+", 
                    SuperscriptBox["rr", "4"]}]]}], ")"}], " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"-", "1"}], "+", 
                  RowBox[{
                   SuperscriptBox["rr", "2"], " ", 
                   RowBox[{"(", 
                    RowBox[{
                    SuperscriptBox["tt", "2"], "-", 
                    SuperscriptBox["x1", "2"], "-", 
                    SuperscriptBox["x2", "2"], "-", 
                    SuperscriptBox["x3", "2"]}], ")"}]}]}], ")"}]}], "+", 
               RowBox[{"mu", " ", 
                RowBox[{"(", 
                 RowBox[{
                  SqrtBox[
                   RowBox[{"mu", "+", 
                    SuperscriptBox["rr", "4"]}]], "+", 
                  RowBox[{
                   SuperscriptBox["rr", "4"], " ", 
                   RowBox[{"(", 
                    RowBox[{
                    SuperscriptBox["tt", "2"], "-", 
                    SuperscriptBox["x1", "2"], "-", 
                    SuperscriptBox["x2", "2"], "-", 
                    SuperscriptBox["x3", "2"]}], ")"}]}], "+", 
                  RowBox[{
                   SuperscriptBox["rr", "2"], " ", 
                   RowBox[{"(", 
                    RowBox[{"1", "-", 
                    RowBox[{
                    SqrtBox[
                    RowBox[{"mu", "+", 
                    SuperscriptBox["rr", "4"]}]], " ", 
                    SuperscriptBox["tt", "2"]}], "+", 
                    RowBox[{
                    SqrtBox[
                    RowBox[{"mu", "+", 
                    SuperscriptBox["rr", "4"]}]], " ", 
                    SuperscriptBox["x1", "2"]}], "+", 
                    RowBox[{
                    SqrtBox[
                    RowBox[{"mu", "+", 
                    SuperscriptBox["rr", "4"]}]], " ", 
                    SuperscriptBox["x2", "2"]}], "+", 
                    RowBox[{
                    SqrtBox[
                    RowBox[{"mu", "+", 
                    SuperscriptBox["rr", "4"]}]], " ", 
                    SuperscriptBox["x3", "2"]}]}], ")"}]}]}], ")"}]}]}], 
              ")"}]}]}], ")"}]}]}], "-", 
        RowBox[{
         FractionBox["1", 
          RowBox[{"8", " ", 
           SuperscriptBox["rr", 
            RowBox[{"11", "/", "2"}]]}]], 
         RowBox[{
         "ARsigma2i", " ", "AZeps", " ", "BRsigma2", " ", "BZeta", " ", "Ka3",
           " ", "lambda", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{
             SuperscriptBox["rr", "2"], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"4", " ", "mu", " ", 
                SuperscriptBox["rr", "2"]}], "-", 
               RowBox[{"6", " ", 
                SuperscriptBox["rr", "6"]}], "-", 
               RowBox[{"3", " ", "mu", " ", 
                SqrtBox[
                 RowBox[{"mu", "+", 
                  SuperscriptBox["rr", "4"]}]]}], "+", 
               RowBox[{"6", " ", 
                SuperscriptBox["rr", "4"], " ", 
                SqrtBox[
                 RowBox[{"mu", "+", 
                  SuperscriptBox["rr", "4"]}]]}]}], ")"}], " ", "tt", " ", 
             "x2", " ", "x3"}], "+", 
            RowBox[{"Imag", " ", "x1", " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{
                SuperscriptBox["rr", "4"], " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"-", 
                   SuperscriptBox["rr", "2"]}], "+", 
                  SqrtBox[
                   RowBox[{"mu", "+", 
                    SuperscriptBox["rr", "4"]}]]}], ")"}], " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"-", "1"}], "+", 
                  RowBox[{
                   SuperscriptBox["rr", "2"], " ", 
                   RowBox[{"(", 
                    RowBox[{
                    SuperscriptBox["tt", "2"], "-", 
                    SuperscriptBox["x1", "2"], "-", 
                    SuperscriptBox["x2", "2"], "-", 
                    SuperscriptBox["x3", "2"]}], ")"}]}]}], ")"}]}], "+", 
               RowBox[{"mu", " ", 
                RowBox[{"(", 
                 RowBox[{
                  SqrtBox[
                   RowBox[{"mu", "+", 
                    SuperscriptBox["rr", "4"]}]], "+", 
                  RowBox[{
                   SuperscriptBox["rr", "4"], " ", 
                   RowBox[{"(", 
                    RowBox[{
                    SuperscriptBox["tt", "2"], "-", 
                    SuperscriptBox["x1", "2"], "-", 
                    SuperscriptBox["x2", "2"], "-", 
                    SuperscriptBox["x3", "2"]}], ")"}]}], "+", 
                  RowBox[{
                   SuperscriptBox["rr", "2"], " ", 
                   RowBox[{"(", 
                    RowBox[{"1", "-", 
                    RowBox[{
                    SqrtBox[
                    RowBox[{"mu", "+", 
                    SuperscriptBox["rr", "4"]}]], " ", 
                    SuperscriptBox["tt", "2"]}], "+", 
                    RowBox[{
                    SqrtBox[
                    RowBox[{"mu", "+", 
                    SuperscriptBox["rr", "4"]}]], " ", 
                    SuperscriptBox["x1", "2"]}], "+", 
                    RowBox[{
                    SqrtBox[
                    RowBox[{"mu", "+", 
                    SuperscriptBox["rr", "4"]}]], " ", 
                    SuperscriptBox["x2", "2"]}], "+", 
                    RowBox[{
                    SqrtBox[
                    RowBox[{"mu", "+", 
                    SuperscriptBox["rr", "4"]}]], " ", 
                    SuperscriptBox["x3", "2"]}]}], ")"}]}]}], ")"}]}]}], 
              ")"}]}]}], ")"}]}]}], "+", 
        RowBox[{
         FractionBox["1", 
          RowBox[{"8", " ", 
           SuperscriptBox["rr", 
            RowBox[{"11", "/", "2"}]]}]], 
         RowBox[{
         "ARsigma2i", " ", "AZeps", " ", "BRsigma1", " ", "BZeta", " ", "Ka3",
           " ", "lambda", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{
             SuperscriptBox["rr", "2"], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{
                RowBox[{"-", "4"}], " ", "mu", " ", 
                SuperscriptBox["rr", "2"]}], "+", 
               RowBox[{"6", " ", 
                SuperscriptBox["rr", "6"]}], "+", 
               RowBox[{"3", " ", "mu", " ", 
                SqrtBox[
                 RowBox[{"mu", "+", 
                  SuperscriptBox["rr", "4"]}]]}], "-", 
               RowBox[{"6", " ", 
                SuperscriptBox["rr", "4"], " ", 
                SqrtBox[
                 RowBox[{"mu", "+", 
                  SuperscriptBox["rr", "4"]}]]}]}], ")"}], " ", "tt", " ", 
             "x1", " ", "x3"}], "+", 
            RowBox[{"Imag", " ", "x2", " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{
                SuperscriptBox["rr", "4"], " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"-", 
                   SuperscriptBox["rr", "2"]}], "+", 
                  SqrtBox[
                   RowBox[{"mu", "+", 
                    SuperscriptBox["rr", "4"]}]]}], ")"}], " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"-", "1"}], "+", 
                  RowBox[{
                   SuperscriptBox["rr", "2"], " ", 
                   RowBox[{"(", 
                    RowBox[{
                    SuperscriptBox["tt", "2"], "-", 
                    SuperscriptBox["x1", "2"], "-", 
                    SuperscriptBox["x2", "2"], "-", 
                    SuperscriptBox["x3", "2"]}], ")"}]}]}], ")"}]}], "+", 
               RowBox[{"mu", " ", 
                RowBox[{"(", 
                 RowBox[{
                  SqrtBox[
                   RowBox[{"mu", "+", 
                    SuperscriptBox["rr", "4"]}]], "+", 
                  RowBox[{
                   SuperscriptBox["rr", "4"], " ", 
                   RowBox[{"(", 
                    RowBox[{
                    SuperscriptBox["tt", "2"], "-", 
                    SuperscriptBox["x1", "2"], "-", 
                    SuperscriptBox["x2", "2"], "-", 
                    SuperscriptBox["x3", "2"]}], ")"}]}], "+", 
                  RowBox[{
                   SuperscriptBox["rr", "2"], " ", 
                   RowBox[{"(", 
                    RowBox[{"1", "-", 
                    RowBox[{
                    SqrtBox[
                    RowBox[{"mu", "+", 
                    SuperscriptBox["rr", "4"]}]], " ", 
                    SuperscriptBox["tt", "2"]}], "+", 
                    RowBox[{
                    SqrtBox[
                    RowBox[{"mu", "+", 
                    SuperscriptBox["rr", "4"]}]], " ", 
                    SuperscriptBox["x1", "2"]}], "+", 
                    RowBox[{
                    SqrtBox[
                    RowBox[{"mu", "+", 
                    SuperscriptBox["rr", "4"]}]], " ", 
                    SuperscriptBox["x2", "2"]}], "+", 
                    RowBox[{
                    SqrtBox[
                    RowBox[{"mu", "+", 
                    SuperscriptBox["rr", "4"]}]], " ", 
                    SuperscriptBox["x3", "2"]}]}], ")"}]}]}], ")"}]}]}], 
              ")"}]}]}], ")"}]}]}], "-", 
        RowBox[{
         FractionBox["1", 
          RowBox[{"8", " ", 
           SuperscriptBox["rr", 
            RowBox[{"11", "/", "2"}]]}]], 
         RowBox[{
         "ARsigma2i", " ", "AZeps", " ", "BRsigma3", " ", "BZeta", " ", "Ka1",
           " ", "lambda", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{
             SuperscriptBox["rr", "2"], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"4", " ", "mu", " ", 
                SuperscriptBox["rr", "2"]}], "-", 
               RowBox[{"6", " ", 
                SuperscriptBox["rr", "6"]}], "-", 
               RowBox[{"3", " ", "mu", " ", 
                SqrtBox[
                 RowBox[{"mu", "+", 
                  SuperscriptBox["rr", "4"]}]]}], "+", 
               RowBox[{"6", " ", 
                SuperscriptBox["rr", "4"], " ", 
                SqrtBox[
                 RowBox[{"mu", "+", 
                  SuperscriptBox["rr", "4"]}]]}]}], ")"}], " ", "tt", " ", 
             "x1", " ", "x3"}], "+", 
            RowBox[{"Imag", " ", "x2", " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{
                SuperscriptBox["rr", "4"], " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"-", 
                   SuperscriptBox["rr", "2"]}], "+", 
                  SqrtBox[
                   RowBox[{"mu", "+", 
                    SuperscriptBox["rr", "4"]}]]}], ")"}], " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"-", "1"}], "+", 
                  RowBox[{
                   SuperscriptBox["rr", "2"], " ", 
                   RowBox[{"(", 
                    RowBox[{
                    SuperscriptBox["tt", "2"], "-", 
                    SuperscriptBox["x1", "2"], "-", 
                    SuperscriptBox["x2", "2"], "-", 
                    SuperscriptBox["x3", "2"]}], ")"}]}]}], ")"}]}], "+", 
               RowBox[{"mu", " ", 
                RowBox[{"(", 
                 RowBox[{
                  SqrtBox[
                   RowBox[{"mu", "+", 
                    SuperscriptBox["rr", "4"]}]], "+", 
                  RowBox[{
                   SuperscriptBox["rr", "4"], " ", 
                   RowBox[{"(", 
                    RowBox[{
                    SuperscriptBox["tt", "2"], "-", 
                    SuperscriptBox["x1", "2"], "-", 
                    SuperscriptBox["x2", "2"], "-", 
                    SuperscriptBox["x3", "2"]}], ")"}]}], "+", 
                  RowBox[{
                   SuperscriptBox["rr", "2"], " ", 
                   RowBox[{"(", 
                    RowBox[{"1", "-", 
                    RowBox[{
                    SqrtBox[
                    RowBox[{"mu", "+", 
                    SuperscriptBox["rr", "4"]}]], " ", 
                    SuperscriptBox["tt", "2"]}], "+", 
                    RowBox[{
                    SqrtBox[
                    RowBox[{"mu", "+", 
                    SuperscriptBox["rr", "4"]}]], " ", 
                    SuperscriptBox["x1", "2"]}], "+", 
                    RowBox[{
                    SqrtBox[
                    RowBox[{"mu", "+", 
                    SuperscriptBox["rr", "4"]}]], " ", 
                    SuperscriptBox["x2", "2"]}], "+", 
                    RowBox[{
                    SqrtBox[
                    RowBox[{"mu", "+", 
                    SuperscriptBox["rr", "4"]}]], " ", 
                    SuperscriptBox["x3", "2"]}]}], ")"}]}]}], ")"}]}]}], 
              ")"}]}]}], ")"}]}]}], "+", 
        RowBox[{
         FractionBox["1", 
          RowBox[{"16", " ", 
           SuperscriptBox["rr", 
            RowBox[{"11", "/", "2"}]]}]], 
         RowBox[{
         "ARsigma3", " ", "AZeps", " ", "BRsigma2", " ", "BZeta", " ", "Ka3", 
          " ", "lambda", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"2", " ", 
             SuperscriptBox["rr", "2"], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"2", " ", 
                SuperscriptBox["rr", "6"]}], "+", 
               RowBox[{"mu", " ", 
                SqrtBox[
                 RowBox[{"mu", "+", 
                  SuperscriptBox["rr", "4"]}]]}], "-", 
               RowBox[{"2", " ", 
                SuperscriptBox["rr", "4"], " ", 
                SqrtBox[
                 RowBox[{"mu", "+", 
                  SuperscriptBox["rr", "4"]}]]}]}], ")"}], " ", "tt", " ", 
             "x2", " ", "x3"}], "-", 
            RowBox[{"Imag", " ", "x1", " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"2", " ", 
                SuperscriptBox["rr", "4"], " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"-", 
                   SuperscriptBox["rr", "2"]}], "+", 
                  SqrtBox[
                   RowBox[{"mu", "+", 
                    SuperscriptBox["rr", "4"]}]]}], ")"}], " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"-", "2"}], "+", 
                  RowBox[{
                   SuperscriptBox["rr", "2"], " ", 
                   RowBox[{"(", 
                    RowBox[{
                    SuperscriptBox["tt", "2"], "-", 
                    SuperscriptBox["x1", "2"], "-", 
                    SuperscriptBox["x2", "2"], "-", 
                    SuperscriptBox["x3", "2"]}], ")"}]}]}], ")"}]}], "+", 
               RowBox[{"mu", " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{
                   RowBox[{"-", "2"}], " ", 
                   SqrtBox[
                    RowBox[{"mu", "+", 
                    SuperscriptBox["rr", "4"]}]]}], "+", 
                  RowBox[{
                   SuperscriptBox["rr", "2"], " ", 
                   RowBox[{"(", 
                    RowBox[{"4", "-", 
                    RowBox[{
                    SqrtBox[
                    RowBox[{"mu", "+", 
                    SuperscriptBox["rr", "4"]}]], " ", 
                    SuperscriptBox["tt", "2"]}], "+", 
                    RowBox[{
                    SqrtBox[
                    RowBox[{"mu", "+", 
                    SuperscriptBox["rr", "4"]}]], " ", 
                    SuperscriptBox["x1", "2"]}], "+", 
                    RowBox[{
                    SqrtBox[
                    RowBox[{"mu", "+", 
                    SuperscriptBox["rr", "4"]}]], " ", 
                    SuperscriptBox["x2", "2"]}], "+", 
                    RowBox[{
                    SqrtBox[
                    RowBox[{"mu", "+", 
                    SuperscriptBox["rr", "4"]}]], " ", 
                    SuperscriptBox["x3", "2"]}]}], ")"}]}]}], ")"}]}]}], 
              ")"}]}]}], ")"}]}]}], "+", 
        RowBox[{
         FractionBox["1", 
          RowBox[{"16", " ", 
           SuperscriptBox["rr", 
            RowBox[{"11", "/", "2"}]]}]], 
         RowBox[{
         "ARsigma3", " ", "AZeps", " ", "BRsigma3", " ", "BZeta", " ", "Ka2", 
          " ", "lambda", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"2", " ", 
             SuperscriptBox["rr", "2"], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"2", " ", 
                SuperscriptBox["rr", "6"]}], "+", 
               RowBox[{"mu", " ", 
                SqrtBox[
                 RowBox[{"mu", "+", 
                  SuperscriptBox["rr", "4"]}]]}], "-", 
               RowBox[{"2", " ", 
                SuperscriptBox["rr", "4"], " ", 
                SqrtBox[
                 RowBox[{"mu", "+", 
                  SuperscriptBox["rr", "4"]}]]}]}], ")"}], " ", "tt", " ", 
             "x2", " ", "x3"}], "+", 
            RowBox[{"Imag", " ", "x1", " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"2", " ", 
                SuperscriptBox["rr", "4"], " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"-", 
                   SuperscriptBox["rr", "2"]}], "+", 
                  SqrtBox[
                   RowBox[{"mu", "+", 
                    SuperscriptBox["rr", "4"]}]]}], ")"}], " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"-", "2"}], "+", 
                  RowBox[{
                   SuperscriptBox["rr", "2"], " ", 
                   RowBox[{"(", 
                    RowBox[{
                    SuperscriptBox["tt", "2"], "-", 
                    SuperscriptBox["x1", "2"], "-", 
                    SuperscriptBox["x2", "2"], "-", 
                    SuperscriptBox["x3", "2"]}], ")"}]}]}], ")"}]}], "+", 
               RowBox[{"mu", " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{
                   RowBox[{"-", "2"}], " ", 
                   SqrtBox[
                    RowBox[{"mu", "+", 
                    SuperscriptBox["rr", "4"]}]]}], "+", 
                  RowBox[{
                   SuperscriptBox["rr", "2"], " ", 
                   RowBox[{"(", 
                    RowBox[{"4", "-", 
                    RowBox[{
                    SqrtBox[
                    RowBox[{"mu", "+", 
                    SuperscriptBox["rr", "4"]}]], " ", 
                    SuperscriptBox["tt", "2"]}], "+", 
                    RowBox[{
                    SqrtBox[
                    RowBox[{"mu", "+", 
                    SuperscriptBox["rr", "4"]}]], " ", 
                    SuperscriptBox["x1", "2"]}], "+", 
                    RowBox[{
                    SqrtBox[
                    RowBox[{"mu", "+", 
                    SuperscriptBox["rr", "4"]}]], " ", 
                    SuperscriptBox["x2", "2"]}], "+", 
                    RowBox[{
                    SqrtBox[
                    RowBox[{"mu", "+", 
                    SuperscriptBox["rr", "4"]}]], " ", 
                    SuperscriptBox["x3", "2"]}]}], ")"}]}]}], ")"}]}]}], 
              ")"}]}]}], ")"}]}]}], "+", 
        RowBox[{
         FractionBox["1", 
          RowBox[{"16", " ", 
           SuperscriptBox["rr", 
            RowBox[{"11", "/", "2"}]]}]], 
         RowBox[{
         "ARsigma3", " ", "AZeps", " ", "BRsigma3", " ", "BZeta", " ", "Ka1", 
          " ", "lambda", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"2", " ", 
             SuperscriptBox["rr", "2"], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"2", " ", 
                SuperscriptBox["rr", "6"]}], "+", 
               RowBox[{"mu", " ", 
                SqrtBox[
                 RowBox[{"mu", "+", 
                  SuperscriptBox["rr", "4"]}]]}], "-", 
               RowBox[{"2", " ", 
                SuperscriptBox["rr", "4"], " ", 
                SqrtBox[
                 RowBox[{"mu", "+", 
                  SuperscriptBox["rr", "4"]}]]}]}], ")"}], " ", "tt", " ", 
             "x1", " ", "x3"}], "-", 
            RowBox[{"Imag", " ", "x2", " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"2", " ", 
                SuperscriptBox["rr", "4"], " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"-", 
                   SuperscriptBox["rr", "2"]}], "+", 
                  SqrtBox[
                   RowBox[{"mu", "+", 
                    SuperscriptBox["rr", "4"]}]]}], ")"}], " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"-", "2"}], "+", 
                  RowBox[{
                   SuperscriptBox["rr", "2"], " ", 
                   RowBox[{"(", 
                    RowBox[{
                    SuperscriptBox["tt", "2"], "-", 
                    SuperscriptBox["x1", "2"], "-", 
                    SuperscriptBox["x2", "2"], "-", 
                    SuperscriptBox["x3", "2"]}], ")"}]}]}], ")"}]}], "+", 
               RowBox[{"mu", " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{
                   RowBox[{"-", "2"}], " ", 
                   SqrtBox[
                    RowBox[{"mu", "+", 
                    SuperscriptBox["rr", "4"]}]]}], "+", 
                  RowBox[{
                   SuperscriptBox["rr", "2"], " ", 
                   RowBox[{"(", 
                    RowBox[{"4", "-", 
                    RowBox[{
                    SqrtBox[
                    RowBox[{"mu", "+", 
                    SuperscriptBox["rr", "4"]}]], " ", 
                    SuperscriptBox["tt", "2"]}], "+", 
                    RowBox[{
                    SqrtBox[
                    RowBox[{"mu", "+", 
                    SuperscriptBox["rr", "4"]}]], " ", 
                    SuperscriptBox["x1", "2"]}], "+", 
                    RowBox[{
                    SqrtBox[
                    RowBox[{"mu", "+", 
                    SuperscriptBox["rr", "4"]}]], " ", 
                    SuperscriptBox["x2", "2"]}], "+", 
                    RowBox[{
                    SqrtBox[
                    RowBox[{"mu", "+", 
                    SuperscriptBox["rr", "4"]}]], " ", 
                    SuperscriptBox["x3", "2"]}]}], ")"}]}]}], ")"}]}]}], 
              ")"}]}]}], ")"}]}]}], "+", 
        RowBox[{
         FractionBox["1", 
          RowBox[{"16", " ", 
           SuperscriptBox["rr", 
            RowBox[{"11", "/", "2"}]]}]], 
         RowBox[{
         "ARsigma3", " ", "AZeps", " ", "BRsigma1", " ", "BZeta", " ", "Ka3", 
          " ", "lambda", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"2", " ", 
             SuperscriptBox["rr", "2"], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"2", " ", 
                SuperscriptBox["rr", "6"]}], "+", 
               RowBox[{"mu", " ", 
                SqrtBox[
                 RowBox[{"mu", "+", 
                  SuperscriptBox["rr", "4"]}]]}], "-", 
               RowBox[{"2", " ", 
                SuperscriptBox["rr", "4"], " ", 
                SqrtBox[
                 RowBox[{"mu", "+", 
                  SuperscriptBox["rr", "4"]}]]}]}], ")"}], " ", "tt", " ", 
             "x1", " ", "x3"}], "+", 
            RowBox[{"Imag", " ", "x2", " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"2", " ", 
                SuperscriptBox["rr", "4"], " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"-", 
                   SuperscriptBox["rr", "2"]}], "+", 
                  SqrtBox[
                   RowBox[{"mu", "+", 
                    SuperscriptBox["rr", "4"]}]]}], ")"}], " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"-", "2"}], "+", 
                  RowBox[{
                   SuperscriptBox["rr", "2"], " ", 
                   RowBox[{"(", 
                    RowBox[{
                    SuperscriptBox["tt", "2"], "-", 
                    SuperscriptBox["x1", "2"], "-", 
                    SuperscriptBox["x2", "2"], "-", 
                    SuperscriptBox["x3", "2"]}], ")"}]}]}], ")"}]}], "+", 
               RowBox[{"mu", " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{
                   RowBox[{"-", "2"}], " ", 
                   SqrtBox[
                    RowBox[{"mu", "+", 
                    SuperscriptBox["rr", "4"]}]]}], "+", 
                  RowBox[{
                   SuperscriptBox["rr", "2"], " ", 
                   RowBox[{"(", 
                    RowBox[{"4", "-", 
                    RowBox[{
                    SqrtBox[
                    RowBox[{"mu", "+", 
                    SuperscriptBox["rr", "4"]}]], " ", 
                    SuperscriptBox["tt", "2"]}], "+", 
                    RowBox[{
                    SqrtBox[
                    RowBox[{"mu", "+", 
                    SuperscriptBox["rr", "4"]}]], " ", 
                    SuperscriptBox["x1", "2"]}], "+", 
                    RowBox[{
                    SqrtBox[
                    RowBox[{"mu", "+", 
                    SuperscriptBox["rr", "4"]}]], " ", 
                    SuperscriptBox["x2", "2"]}], "+", 
                    RowBox[{
                    SqrtBox[
                    RowBox[{"mu", "+", 
                    SuperscriptBox["rr", "4"]}]], " ", 
                    SuperscriptBox["x3", "2"]}]}], ")"}]}]}], ")"}]}]}], 
              ")"}]}]}], ")"}]}]}]}], ",", 
       RowBox[{
        RowBox[{
         RowBox[{"(", 
          RowBox[{
          "ARsigma3", " ", "AZeps", " ", "BRsigma1", " ", "BZeta", " ", 
           "enne", " ", "lambda", " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"11", " ", "mu", " ", 
              SuperscriptBox["rr", "2"]}], "+", 
             RowBox[{"10", " ", 
              SuperscriptBox["rr", "6"]}], "-", 
             RowBox[{"4", " ", "mu", " ", 
              SqrtBox[
               RowBox[{"mu", "+", 
                SuperscriptBox["rr", "4"]}]]}], "-", 
             RowBox[{"10", " ", 
              SuperscriptBox["rr", "4"], " ", 
              SqrtBox[
               RowBox[{"mu", "+", 
                SuperscriptBox["rr", "4"]}]]}]}], ")"}], " ", "tt", " ", 
           "x1"}], ")"}], "/", 
         RowBox[{"(", 
          RowBox[{"16", " ", 
           SuperscriptBox["rr", 
            RowBox[{"5", "/", "2"}]], " ", 
           RowBox[{"(", 
            RowBox[{"mu", "+", 
             SuperscriptBox["rr", "4"]}], ")"}]}], ")"}]}], "+", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{
          "ARsigma3", " ", "AZeps", " ", "BRsigma0", " ", "BZeta", " ", "Ka1",
            " ", "lambda", " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"6", " ", 
              SuperscriptBox["rr", "6"]}], "-", 
             RowBox[{"6", " ", 
              SuperscriptBox["rr", "4"], " ", 
              SqrtBox[
               RowBox[{"mu", "+", 
                SuperscriptBox["rr", "4"]}]]}], "+", 
             RowBox[{"7", " ", "mu", " ", 
              RowBox[{"(", 
               RowBox[{
                SuperscriptBox["rr", "2"], "-", 
                RowBox[{"2", " ", 
                 SqrtBox[
                  RowBox[{"mu", "+", 
                   SuperscriptBox["rr", "4"]}]]}]}], ")"}]}]}], ")"}], " ", 
           "tt", " ", "x1"}], ")"}], "/", 
         RowBox[{"(", 
          RowBox[{"16", " ", 
           SuperscriptBox["rr", 
            RowBox[{"5", "/", "2"}]], " ", 
           RowBox[{"(", 
            RowBox[{"mu", "+", 
             SuperscriptBox["rr", "4"]}], ")"}]}], ")"}]}], "+", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{
          "ARsigma2i", " ", "AZeps", " ", "BRsigma1", " ", "BZeta", " ", 
           "enne", " ", "lambda", " ", 
           RowBox[{"(", 
            RowBox[{
             SuperscriptBox["rr", "6"], "-", 
             RowBox[{
              SuperscriptBox["rr", "4"], " ", 
              SqrtBox[
               RowBox[{"mu", "+", 
                SuperscriptBox["rr", "4"]}]]}], "+", 
             RowBox[{"mu", " ", 
              RowBox[{"(", 
               RowBox[{
                SuperscriptBox["rr", "2"], "+", 
                SqrtBox[
                 RowBox[{"mu", "+", 
                  SuperscriptBox["rr", "4"]}]]}], ")"}]}]}], ")"}], " ", "tt",
            " ", "x1"}], ")"}], "/", 
         RowBox[{"(", 
          RowBox[{"4", " ", 
           SuperscriptBox["rr", 
            RowBox[{"5", "/", "2"}]], " ", 
           RowBox[{"(", 
            RowBox[{"mu", "+", 
             SuperscriptBox["rr", "4"]}], ")"}]}], ")"}]}], "+", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{
          "ARsigma2i", " ", "AZeps", " ", "BRsigma0", " ", "BZeta", " ", 
           "Ka1", " ", "lambda", " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"4", " ", 
              SuperscriptBox["rr", "6"]}], "-", 
             RowBox[{"4", " ", 
              SuperscriptBox["rr", "4"], " ", 
              SqrtBox[
               RowBox[{"mu", "+", 
                SuperscriptBox["rr", "4"]}]]}], "+", 
             RowBox[{"mu", " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"2", " ", 
                 SuperscriptBox["rr", "2"]}], "+", 
                SqrtBox[
                 RowBox[{"mu", "+", 
                  SuperscriptBox["rr", "4"]}]]}], ")"}]}]}], ")"}], " ", "tt",
            " ", "x1"}], ")"}], "/", 
         RowBox[{"(", 
          RowBox[{"8", " ", 
           SuperscriptBox["rr", 
            RowBox[{"5", "/", "2"}]], " ", 
           RowBox[{"(", 
            RowBox[{"mu", "+", 
             SuperscriptBox["rr", "4"]}], ")"}]}], ")"}]}], "+", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{
          "ARsigma3", " ", "AZeps", " ", "BRsigma2", " ", "BZeta", " ", 
           "enne", " ", "lambda", " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"11", " ", "mu", " ", 
              SuperscriptBox["rr", "2"]}], "+", 
             RowBox[{"10", " ", 
              SuperscriptBox["rr", "6"]}], "-", 
             RowBox[{"4", " ", "mu", " ", 
              SqrtBox[
               RowBox[{"mu", "+", 
                SuperscriptBox["rr", "4"]}]]}], "-", 
             RowBox[{"10", " ", 
              SuperscriptBox["rr", "4"], " ", 
              SqrtBox[
               RowBox[{"mu", "+", 
                SuperscriptBox["rr", "4"]}]]}]}], ")"}], " ", "tt", " ", 
           "x2"}], ")"}], "/", 
         RowBox[{"(", 
          RowBox[{"16", " ", 
           SuperscriptBox["rr", 
            RowBox[{"5", "/", "2"}]], " ", 
           RowBox[{"(", 
            RowBox[{"mu", "+", 
             SuperscriptBox["rr", "4"]}], ")"}]}], ")"}]}], "+", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{
          "ARsigma3", " ", "AZeps", " ", "BRsigma0", " ", "BZeta", " ", "Ka2",
            " ", "lambda", " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"6", " ", 
              SuperscriptBox["rr", "6"]}], "-", 
             RowBox[{"6", " ", 
              SuperscriptBox["rr", "4"], " ", 
              SqrtBox[
               RowBox[{"mu", "+", 
                SuperscriptBox["rr", "4"]}]]}], "+", 
             RowBox[{"7", " ", "mu", " ", 
              RowBox[{"(", 
               RowBox[{
                SuperscriptBox["rr", "2"], "-", 
                RowBox[{"2", " ", 
                 SqrtBox[
                  RowBox[{"mu", "+", 
                   SuperscriptBox["rr", "4"]}]]}]}], ")"}]}]}], ")"}], " ", 
           "tt", " ", "x2"}], ")"}], "/", 
         RowBox[{"(", 
          RowBox[{"16", " ", 
           SuperscriptBox["rr", 
            RowBox[{"5", "/", "2"}]], " ", 
           RowBox[{"(", 
            RowBox[{"mu", "+", 
             SuperscriptBox["rr", "4"]}], ")"}]}], ")"}]}], "+", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{
          "ARsigma2i", " ", "AZeps", " ", "BRsigma2", " ", "BZeta", " ", 
           "enne", " ", "lambda", " ", 
           RowBox[{"(", 
            RowBox[{
             SuperscriptBox["rr", "6"], "-", 
             RowBox[{
              SuperscriptBox["rr", "4"], " ", 
              SqrtBox[
               RowBox[{"mu", "+", 
                SuperscriptBox["rr", "4"]}]]}], "+", 
             RowBox[{"mu", " ", 
              RowBox[{"(", 
               RowBox[{
                SuperscriptBox["rr", "2"], "+", 
                SqrtBox[
                 RowBox[{"mu", "+", 
                  SuperscriptBox["rr", "4"]}]]}], ")"}]}]}], ")"}], " ", "tt",
            " ", "x2"}], ")"}], "/", 
         RowBox[{"(", 
          RowBox[{"4", " ", 
           SuperscriptBox["rr", 
            RowBox[{"5", "/", "2"}]], " ", 
           RowBox[{"(", 
            RowBox[{"mu", "+", 
             SuperscriptBox["rr", "4"]}], ")"}]}], ")"}]}], "+", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{
          "ARsigma2i", " ", "AZeps", " ", "BRsigma0", " ", "BZeta", " ", 
           "Ka2", " ", "lambda", " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"4", " ", 
              SuperscriptBox["rr", "6"]}], "-", 
             RowBox[{"4", " ", 
              SuperscriptBox["rr", "4"], " ", 
              SqrtBox[
               RowBox[{"mu", "+", 
                SuperscriptBox["rr", "4"]}]]}], "+", 
             RowBox[{"mu", " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"2", " ", 
                 SuperscriptBox["rr", "2"]}], "+", 
                SqrtBox[
                 RowBox[{"mu", "+", 
                  SuperscriptBox["rr", "4"]}]]}], ")"}]}]}], ")"}], " ", "tt",
            " ", "x2"}], ")"}], "/", 
         RowBox[{"(", 
          RowBox[{"8", " ", 
           SuperscriptBox["rr", 
            RowBox[{"5", "/", "2"}]], " ", 
           RowBox[{"(", 
            RowBox[{"mu", "+", 
             SuperscriptBox["rr", "4"]}], ")"}]}], ")"}]}], "+", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{
          "ARsigma3", " ", "AZeps", " ", "BRsigma3", " ", "BZeta", " ", 
           "enne", " ", "lambda", " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"11", " ", "mu", " ", 
              SuperscriptBox["rr", "2"]}], "+", 
             RowBox[{"10", " ", 
              SuperscriptBox["rr", "6"]}], "-", 
             RowBox[{"4", " ", "mu", " ", 
              SqrtBox[
               RowBox[{"mu", "+", 
                SuperscriptBox["rr", "4"]}]]}], "-", 
             RowBox[{"10", " ", 
              SuperscriptBox["rr", "4"], " ", 
              SqrtBox[
               RowBox[{"mu", "+", 
                SuperscriptBox["rr", "4"]}]]}]}], ")"}], " ", "tt", " ", 
           "x3"}], ")"}], "/", 
         RowBox[{"(", 
          RowBox[{"16", " ", 
           SuperscriptBox["rr", 
            RowBox[{"5", "/", "2"}]], " ", 
           RowBox[{"(", 
            RowBox[{"mu", "+", 
             SuperscriptBox["rr", "4"]}], ")"}]}], ")"}]}], "+", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{
          "ARsigma3", " ", "AZeps", " ", "BRsigma0", " ", "BZeta", " ", "Ka3",
            " ", "lambda", " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"6", " ", 
              SuperscriptBox["rr", "6"]}], "-", 
             RowBox[{"6", " ", 
              SuperscriptBox["rr", "4"], " ", 
              SqrtBox[
               RowBox[{"mu", "+", 
                SuperscriptBox["rr", "4"]}]]}], "+", 
             RowBox[{"7", " ", "mu", " ", 
              RowBox[{"(", 
               RowBox[{
                SuperscriptBox["rr", "2"], "-", 
                RowBox[{"2", " ", 
                 SqrtBox[
                  RowBox[{"mu", "+", 
                   SuperscriptBox["rr", "4"]}]]}]}], ")"}]}]}], ")"}], " ", 
           "tt", " ", "x3"}], ")"}], "/", 
         RowBox[{"(", 
          RowBox[{"16", " ", 
           SuperscriptBox["rr", 
            RowBox[{"5", "/", "2"}]], " ", 
           RowBox[{"(", 
            RowBox[{"mu", "+", 
             SuperscriptBox["rr", "4"]}], ")"}]}], ")"}]}], "+", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{
          "ARsigma2i", " ", "AZeps", " ", "BRsigma3", " ", "BZeta", " ", 
           "enne", " ", "lambda", " ", 
           RowBox[{"(", 
            RowBox[{
             SuperscriptBox["rr", "6"], "-", 
             RowBox[{
              SuperscriptBox["rr", "4"], " ", 
              SqrtBox[
               RowBox[{"mu", "+", 
                SuperscriptBox["rr", "4"]}]]}], "+", 
             RowBox[{"mu", " ", 
              RowBox[{"(", 
               RowBox[{
                SuperscriptBox["rr", "2"], "+", 
                SqrtBox[
                 RowBox[{"mu", "+", 
                  SuperscriptBox["rr", "4"]}]]}], ")"}]}]}], ")"}], " ", "tt",
            " ", "x3"}], ")"}], "/", 
         RowBox[{"(", 
          RowBox[{"4", " ", 
           SuperscriptBox["rr", 
            RowBox[{"5", "/", "2"}]], " ", 
           RowBox[{"(", 
            RowBox[{"mu", "+", 
             SuperscriptBox["rr", "4"]}], ")"}]}], ")"}]}], "+", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{
          "ARsigma2i", " ", "AZeps", " ", "BRsigma0", " ", "BZeta", " ", 
           "Ka3", " ", "lambda", " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"4", " ", 
              SuperscriptBox["rr", "6"]}], "-", 
             RowBox[{"4", " ", 
              SuperscriptBox["rr", "4"], " ", 
              SqrtBox[
               RowBox[{"mu", "+", 
                SuperscriptBox["rr", "4"]}]]}], "+", 
             RowBox[{"mu", " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"2", " ", 
                 SuperscriptBox["rr", "2"]}], "+", 
                SqrtBox[
                 RowBox[{"mu", "+", 
                  SuperscriptBox["rr", "4"]}]]}], ")"}]}]}], ")"}], " ", "tt",
            " ", "x3"}], ")"}], "/", 
         RowBox[{"(", 
          RowBox[{"8", " ", 
           SuperscriptBox["rr", 
            RowBox[{"5", "/", "2"}]], " ", 
           RowBox[{"(", 
            RowBox[{"mu", "+", 
             SuperscriptBox["rr", "4"]}], ")"}]}], ")"}]}], "+", 
        RowBox[{
         FractionBox["1", 
          RowBox[{"16", " ", 
           SuperscriptBox["rr", 
            RowBox[{"5", "/", "2"}]], " ", 
           RowBox[{"(", 
            RowBox[{"mu", "+", 
             SuperscriptBox["rr", "4"]}], ")"}]}]], 
         RowBox[{
         "ARsigma3", " ", "AZeps", " ", "BRsigma3", " ", "BZeta", " ", "Ka1", 
          " ", "lambda", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"Imag", " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"3", " ", "mu", " ", 
                SuperscriptBox["rr", "2"]}], "+", 
               RowBox[{"2", " ", 
                SuperscriptBox["rr", "6"]}], "-", 
               RowBox[{"2", " ", "mu", " ", 
                SqrtBox[
                 RowBox[{"mu", "+", 
                  SuperscriptBox["rr", "4"]}]]}], "-", 
               RowBox[{"2", " ", 
                SuperscriptBox["rr", "4"], " ", 
                SqrtBox[
                 RowBox[{"mu", "+", 
                  SuperscriptBox["rr", "4"]}]]}]}], ")"}], " ", "tt", " ", 
             "x2"}], "-", 
            RowBox[{"2", " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{
                RowBox[{"-", "4"}], " ", "mu", " ", 
                SuperscriptBox["rr", "2"]}], "-", 
               RowBox[{"4", " ", 
                SuperscriptBox["rr", "6"]}], "+", 
               RowBox[{"mu", " ", 
                SqrtBox[
                 RowBox[{"mu", "+", 
                  SuperscriptBox["rr", "4"]}]]}], "+", 
               RowBox[{"4", " ", 
                SuperscriptBox["rr", "4"], " ", 
                SqrtBox[
                 RowBox[{"mu", "+", 
                  SuperscriptBox["rr", "4"]}]]}]}], ")"}], " ", "x1", " ", 
             "x3"}]}], ")"}]}]}], "+", 
        RowBox[{
         FractionBox["1", 
          RowBox[{"16", " ", 
           SuperscriptBox["rr", 
            RowBox[{"5", "/", "2"}]], " ", 
           RowBox[{"(", 
            RowBox[{"mu", "+", 
             SuperscriptBox["rr", "4"]}], ")"}]}]], 
         RowBox[{
         "ARsigma3", " ", "AZeps", " ", "BRsigma1", " ", "BZeta", " ", "Ka3", 
          " ", "lambda", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"Imag", " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{
                RowBox[{"-", "3"}], " ", "mu", " ", 
                SuperscriptBox["rr", "2"]}], "-", 
               RowBox[{"2", " ", 
                SuperscriptBox["rr", "6"]}], "+", 
               RowBox[{"2", " ", "mu", " ", 
                SqrtBox[
                 RowBox[{"mu", "+", 
                  SuperscriptBox["rr", "4"]}]]}], "+", 
               RowBox[{"2", " ", 
                SuperscriptBox["rr", "4"], " ", 
                SqrtBox[
                 RowBox[{"mu", "+", 
                  SuperscriptBox["rr", "4"]}]]}]}], ")"}], " ", "tt", " ", 
             "x2"}], "-", 
            RowBox[{"2", " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{
                RowBox[{"-", "4"}], " ", "mu", " ", 
                SuperscriptBox["rr", "2"]}], "-", 
               RowBox[{"4", " ", 
                SuperscriptBox["rr", "6"]}], "+", 
               RowBox[{"mu", " ", 
                SqrtBox[
                 RowBox[{"mu", "+", 
                  SuperscriptBox["rr", "4"]}]]}], "+", 
               RowBox[{"4", " ", 
                SuperscriptBox["rr", "4"], " ", 
                SqrtBox[
                 RowBox[{"mu", "+", 
                  SuperscriptBox["rr", "4"]}]]}]}], ")"}], " ", "x1", " ", 
             "x3"}]}], ")"}]}]}], "+", 
        RowBox[{
         FractionBox["1", 
          RowBox[{"8", " ", 
           SuperscriptBox["rr", 
            RowBox[{"5", "/", "2"}]], " ", 
           RowBox[{"(", 
            RowBox[{"mu", "+", 
             SuperscriptBox["rr", "4"]}], ")"}]}]], 
         RowBox[{
         "ARsigma2i", " ", "AZeps", " ", "BRsigma3", " ", "BZeta", " ", "Ka1",
           " ", "lambda", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"Imag", " ", "mu", " ", 
             RowBox[{"(", 
              RowBox[{
               SuperscriptBox["rr", "2"], "-", 
               SqrtBox[
                RowBox[{"mu", "+", 
                 SuperscriptBox["rr", "4"]}]]}], ")"}], " ", "tt", " ", 
             "x2"}], "+", 
            RowBox[{
             RowBox[{"(", 
              RowBox[{
               RowBox[{"2", " ", 
                SuperscriptBox["rr", "6"]}], "-", 
               RowBox[{"2", " ", 
                SuperscriptBox["rr", "4"], " ", 
                SqrtBox[
                 RowBox[{"mu", "+", 
                  SuperscriptBox["rr", "4"]}]]}], "+", 
               RowBox[{"mu", " ", 
                RowBox[{"(", 
                 RowBox[{
                  SuperscriptBox["rr", "2"], "+", 
                  RowBox[{"3", " ", 
                   SqrtBox[
                    RowBox[{"mu", "+", 
                    SuperscriptBox["rr", "4"]}]]}]}], ")"}]}]}], ")"}], " ", 
             "x1", " ", "x3"}]}], ")"}]}]}], "+", 
        RowBox[{
         FractionBox["1", 
          RowBox[{"8", " ", 
           SuperscriptBox["rr", 
            RowBox[{"5", "/", "2"}]], " ", 
           RowBox[{"(", 
            RowBox[{"mu", "+", 
             SuperscriptBox["rr", "4"]}], ")"}]}]], 
         RowBox[{
         "ARsigma2i", " ", "AZeps", " ", "BRsigma1", " ", "BZeta", " ", "Ka3",
           " ", "lambda", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"Imag", " ", "mu", " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", 
                SuperscriptBox["rr", "2"]}], "+", 
               SqrtBox[
                RowBox[{"mu", "+", 
                 SuperscriptBox["rr", "4"]}]]}], ")"}], " ", "tt", " ", 
             "x2"}], "+", 
            RowBox[{
             RowBox[{"(", 
              RowBox[{
               RowBox[{"2", " ", 
                SuperscriptBox["rr", "6"]}], "-", 
               RowBox[{"2", " ", 
                SuperscriptBox["rr", "4"], " ", 
                SqrtBox[
                 RowBox[{"mu", "+", 
                  SuperscriptBox["rr", "4"]}]]}], "+", 
               RowBox[{"mu", " ", 
                RowBox[{"(", 
                 RowBox[{
                  SuperscriptBox["rr", "2"], "+", 
                  RowBox[{"3", " ", 
                   SqrtBox[
                    RowBox[{"mu", "+", 
                    SuperscriptBox["rr", "4"]}]]}]}], ")"}]}]}], ")"}], " ", 
             "x1", " ", "x3"}]}], ")"}]}]}], "+", 
        RowBox[{
         FractionBox["1", 
          RowBox[{"16", " ", 
           SuperscriptBox["rr", 
            RowBox[{"5", "/", "2"}]], " ", 
           RowBox[{"(", 
            RowBox[{"mu", "+", 
             SuperscriptBox["rr", "4"]}], ")"}]}]], 
         RowBox[{
         "ARsigma3", " ", "AZeps", " ", "BRsigma2", " ", "BZeta", " ", "Ka3", 
          " ", "lambda", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"Imag", " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"3", " ", "mu", " ", 
                SuperscriptBox["rr", "2"]}], "+", 
               RowBox[{"2", " ", 
                SuperscriptBox["rr", "6"]}], "-", 
               RowBox[{"2", " ", "mu", " ", 
                SqrtBox[
                 RowBox[{"mu", "+", 
                  SuperscriptBox["rr", "4"]}]]}], "-", 
               RowBox[{"2", " ", 
                SuperscriptBox["rr", "4"], " ", 
                SqrtBox[
                 RowBox[{"mu", "+", 
                  SuperscriptBox["rr", "4"]}]]}]}], ")"}], " ", "tt", " ", 
             "x1"}], "-", 
            RowBox[{"2", " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{
                RowBox[{"-", "4"}], " ", "mu", " ", 
                SuperscriptBox["rr", "2"]}], "-", 
               RowBox[{"4", " ", 
                SuperscriptBox["rr", "6"]}], "+", 
               RowBox[{"mu", " ", 
                SqrtBox[
                 RowBox[{"mu", "+", 
                  SuperscriptBox["rr", "4"]}]]}], "+", 
               RowBox[{"4", " ", 
                SuperscriptBox["rr", "4"], " ", 
                SqrtBox[
                 RowBox[{"mu", "+", 
                  SuperscriptBox["rr", "4"]}]]}]}], ")"}], " ", "x2", " ", 
             "x3"}]}], ")"}]}]}], "+", 
        RowBox[{
         FractionBox["1", 
          RowBox[{"16", " ", 
           SuperscriptBox["rr", 
            RowBox[{"5", "/", "2"}]], " ", 
           RowBox[{"(", 
            RowBox[{"mu", "+", 
             SuperscriptBox["rr", "4"]}], ")"}]}]], 
         RowBox[{
         "ARsigma3", " ", "AZeps", " ", "BRsigma3", " ", "BZeta", " ", "Ka2", 
          " ", "lambda", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"Imag", " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{
                RowBox[{"-", "3"}], " ", "mu", " ", 
                SuperscriptBox["rr", "2"]}], "-", 
               RowBox[{"2", " ", 
                SuperscriptBox["rr", "6"]}], "+", 
               RowBox[{"2", " ", "mu", " ", 
                SqrtBox[
                 RowBox[{"mu", "+", 
                  SuperscriptBox["rr", "4"]}]]}], "+", 
               RowBox[{"2", " ", 
                SuperscriptBox["rr", "4"], " ", 
                SqrtBox[
                 RowBox[{"mu", "+", 
                  SuperscriptBox["rr", "4"]}]]}]}], ")"}], " ", "tt", " ", 
             "x1"}], "-", 
            RowBox[{"2", " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{
                RowBox[{"-", "4"}], " ", "mu", " ", 
                SuperscriptBox["rr", "2"]}], "-", 
               RowBox[{"4", " ", 
                SuperscriptBox["rr", "6"]}], "+", 
               RowBox[{"mu", " ", 
                SqrtBox[
                 RowBox[{"mu", "+", 
                  SuperscriptBox["rr", "4"]}]]}], "+", 
               RowBox[{"4", " ", 
                SuperscriptBox["rr", "4"], " ", 
                SqrtBox[
                 RowBox[{"mu", "+", 
                  SuperscriptBox["rr", "4"]}]]}]}], ")"}], " ", "x2", " ", 
             "x3"}]}], ")"}]}]}], "+", 
        RowBox[{
         FractionBox["1", 
          RowBox[{"8", " ", 
           SuperscriptBox["rr", 
            RowBox[{"5", "/", "2"}]], " ", 
           RowBox[{"(", 
            RowBox[{"mu", "+", 
             SuperscriptBox["rr", "4"]}], ")"}]}]], 
         RowBox[{
         "ARsigma2i", " ", "AZeps", " ", "BRsigma2", " ", "BZeta", " ", "Ka3",
           " ", "lambda", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"Imag", " ", "mu", " ", 
             RowBox[{"(", 
              RowBox[{
               SuperscriptBox["rr", "2"], "-", 
               SqrtBox[
                RowBox[{"mu", "+", 
                 SuperscriptBox["rr", "4"]}]]}], ")"}], " ", "tt", " ", 
             "x1"}], "+", 
            RowBox[{
             RowBox[{"(", 
              RowBox[{
               RowBox[{"2", " ", 
                SuperscriptBox["rr", "6"]}], "-", 
               RowBox[{"2", " ", 
                SuperscriptBox["rr", "4"], " ", 
                SqrtBox[
                 RowBox[{"mu", "+", 
                  SuperscriptBox["rr", "4"]}]]}], "+", 
               RowBox[{"mu", " ", 
                RowBox[{"(", 
                 RowBox[{
                  SuperscriptBox["rr", "2"], "+", 
                  RowBox[{"3", " ", 
                   SqrtBox[
                    RowBox[{"mu", "+", 
                    SuperscriptBox["rr", "4"]}]]}]}], ")"}]}]}], ")"}], " ", 
             "x2", " ", "x3"}]}], ")"}]}]}], "+", 
        RowBox[{
         FractionBox["1", 
          RowBox[{"8", " ", 
           SuperscriptBox["rr", 
            RowBox[{"5", "/", "2"}]], " ", 
           RowBox[{"(", 
            RowBox[{"mu", "+", 
             SuperscriptBox["rr", "4"]}], ")"}]}]], 
         RowBox[{
         "ARsigma2i", " ", "AZeps", " ", "BRsigma3", " ", "BZeta", " ", "Ka2",
           " ", "lambda", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"Imag", " ", "mu", " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", 
                SuperscriptBox["rr", "2"]}], "+", 
               SqrtBox[
                RowBox[{"mu", "+", 
                 SuperscriptBox["rr", "4"]}]]}], ")"}], " ", "tt", " ", 
             "x1"}], "+", 
            RowBox[{
             RowBox[{"(", 
              RowBox[{
               RowBox[{"2", " ", 
                SuperscriptBox["rr", "6"]}], "-", 
               RowBox[{"2", " ", 
                SuperscriptBox["rr", "4"], " ", 
                SqrtBox[
                 RowBox[{"mu", "+", 
                  SuperscriptBox["rr", "4"]}]]}], "+", 
               RowBox[{"mu", " ", 
                RowBox[{"(", 
                 RowBox[{
                  SuperscriptBox["rr", "2"], "+", 
                  RowBox[{"3", " ", 
                   SqrtBox[
                    RowBox[{"mu", "+", 
                    SuperscriptBox["rr", "4"]}]]}]}], ")"}]}]}], ")"}], " ", 
             "x2", " ", "x3"}]}], ")"}]}]}], "+", 
        RowBox[{
         FractionBox["1", 
          RowBox[{"16", " ", 
           SuperscriptBox["rr", 
            RowBox[{"5", "/", "2"}]], " ", 
           RowBox[{"(", 
            RowBox[{"mu", "+", 
             SuperscriptBox["rr", "4"]}], ")"}]}]], 
         RowBox[{
         "ARsigma3", " ", "AZeps", " ", "BRsigma2", " ", "BZeta", " ", "Ka1", 
          " ", "lambda", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{
             RowBox[{"-", "2"}], " ", 
             SuperscriptBox["rr", "4"], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", 
                SuperscriptBox["rr", "2"]}], "+", 
               SqrtBox[
                RowBox[{"mu", "+", 
                 SuperscriptBox["rr", "4"]}]]}], ")"}], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"4", " ", "x1", " ", "x2"}], "-", 
               RowBox[{"Imag", " ", "tt", " ", "x3"}]}], ")"}]}], "+", 
            RowBox[{"mu", " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{
                SuperscriptBox["rr", "2"], " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"8", " ", "x1", " ", "x2"}], "-", 
                  RowBox[{"3", " ", "Imag", " ", "tt", " ", "x3"}]}], ")"}]}],
                "+", 
               RowBox[{"2", " ", 
                SqrtBox[
                 RowBox[{"mu", "+", 
                  SuperscriptBox["rr", "4"]}]], " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{
                   RowBox[{"-", "x1"}], " ", "x2"}], "+", 
                  RowBox[{"Imag", " ", "tt", " ", "x3"}]}], ")"}]}]}], 
              ")"}]}]}], ")"}]}]}], "+", 
        RowBox[{
         FractionBox["1", 
          RowBox[{"8", " ", 
           SuperscriptBox["rr", 
            RowBox[{"5", "/", "2"}]], " ", 
           RowBox[{"(", 
            RowBox[{"mu", "+", 
             SuperscriptBox["rr", "4"]}], ")"}]}]], 
         RowBox[{
         "ARsigma2i", " ", "AZeps", " ", "BRsigma1", " ", "BZeta", " ", "Ka2",
           " ", "lambda", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"2", " ", 
             SuperscriptBox["rr", "4"], " ", 
             RowBox[{"(", 
              RowBox[{
               SuperscriptBox["rr", "2"], "-", 
               SqrtBox[
                RowBox[{"mu", "+", 
                 SuperscriptBox["rr", "4"]}]]}], ")"}], " ", "x1", " ", 
             "x2"}], "+", 
            RowBox[{"mu", " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{
                SqrtBox[
                 RowBox[{"mu", "+", 
                  SuperscriptBox["rr", "4"]}]], " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"3", " ", "x1", " ", "x2"}], "-", 
                  RowBox[{"Imag", " ", "tt", " ", "x3"}]}], ")"}]}], "+", 
               RowBox[{
                SuperscriptBox["rr", "2"], " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"x1", " ", "x2"}], "+", 
                  RowBox[{"Imag", " ", "tt", " ", "x3"}]}], ")"}]}]}], 
              ")"}]}]}], ")"}]}]}], "+", 
        RowBox[{
         FractionBox["1", 
          RowBox[{"8", " ", 
           SuperscriptBox["rr", 
            RowBox[{"5", "/", "2"}]], " ", 
           RowBox[{"(", 
            RowBox[{"mu", "+", 
             SuperscriptBox["rr", "4"]}], ")"}]}]], 
         RowBox[{
         "ARsigma2i", " ", "AZeps", " ", "BRsigma2", " ", "BZeta", " ", "Ka1",
           " ", "lambda", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"2", " ", 
             SuperscriptBox["rr", "4"], " ", 
             RowBox[{"(", 
              RowBox[{
               SuperscriptBox["rr", "2"], "-", 
               SqrtBox[
                RowBox[{"mu", "+", 
                 SuperscriptBox["rr", "4"]}]]}], ")"}], " ", "x1", " ", 
             "x2"}], "+", 
            RowBox[{"mu", " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{
                SuperscriptBox["rr", "2"], " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"x1", " ", "x2"}], "-", 
                  RowBox[{"Imag", " ", "tt", " ", "x3"}]}], ")"}]}], "+", 
               RowBox[{
                SqrtBox[
                 RowBox[{"mu", "+", 
                  SuperscriptBox["rr", "4"]}]], " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"3", " ", "x1", " ", "x2"}], "+", 
                  RowBox[{"Imag", " ", "tt", " ", "x3"}]}], ")"}]}]}], 
              ")"}]}]}], ")"}]}]}], "+", 
        RowBox[{
         FractionBox["1", 
          RowBox[{"16", " ", 
           SuperscriptBox["rr", 
            RowBox[{"5", "/", "2"}]], " ", 
           RowBox[{"(", 
            RowBox[{"mu", "+", 
             SuperscriptBox["rr", "4"]}], ")"}]}]], 
         RowBox[{
         "ARsigma3", " ", "AZeps", " ", "BRsigma1", " ", "BZeta", " ", "Ka2", 
          " ", "lambda", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{
             RowBox[{"-", "2"}], " ", 
             SuperscriptBox["rr", "4"], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", 
                SuperscriptBox["rr", "2"]}], "+", 
               SqrtBox[
                RowBox[{"mu", "+", 
                 SuperscriptBox["rr", "4"]}]]}], ")"}], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"4", " ", "x1", " ", "x2"}], "+", 
               RowBox[{"Imag", " ", "tt", " ", "x3"}]}], ")"}]}], "+", 
            RowBox[{"mu", " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{
                RowBox[{"-", "2"}], " ", 
                SqrtBox[
                 RowBox[{"mu", "+", 
                  SuperscriptBox["rr", "4"]}]], " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"x1", " ", "x2"}], "+", 
                  RowBox[{"Imag", " ", "tt", " ", "x3"}]}], ")"}]}], "+", 
               RowBox[{
                SuperscriptBox["rr", "2"], " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"8", " ", "x1", " ", "x2"}], "+", 
                  RowBox[{"3", " ", "Imag", " ", "tt", " ", "x3"}]}], 
                 ")"}]}]}], ")"}]}]}], ")"}]}]}], "+", 
        RowBox[{
         FractionBox["1", 
          RowBox[{"16", " ", 
           SuperscriptBox["rr", 
            RowBox[{"9", "/", "2"}]], " ", 
           RowBox[{"(", 
            RowBox[{"mu", "+", 
             SuperscriptBox["rr", "4"]}], ")"}]}]], 
         RowBox[{
         "ARsigma3", " ", "AZeps", " ", "BRsigma1", " ", "BZeta", " ", "Ka1", 
          " ", "lambda", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{
             RowBox[{"-", "2"}], " ", 
             SuperscriptBox["rr", "6"], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", 
                SuperscriptBox["rr", "2"]}], "+", 
               SqrtBox[
                RowBox[{"mu", "+", 
                 SuperscriptBox["rr", "4"]}]]}], ")"}], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"3", " ", 
                SuperscriptBox["tt", "2"]}], "+", 
               RowBox[{"2", " ", 
                SuperscriptBox["x1", "2"]}], "-", 
               RowBox[{"2", " ", 
                SuperscriptBox["x2", "2"]}], "-", 
               RowBox[{"2", " ", 
                SuperscriptBox["x3", "2"]}]}], ")"}]}], "+", 
            RowBox[{"mu", " ", 
             RowBox[{"(", 
              RowBox[{
               SqrtBox[
                RowBox[{"mu", "+", 
                 SuperscriptBox["rr", "4"]}]], "+", 
               RowBox[{
                SuperscriptBox["rr", "4"], " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"7", " ", 
                   SuperscriptBox["tt", "2"]}], "+", 
                  RowBox[{"4", " ", 
                   SuperscriptBox["x1", "2"]}], "-", 
                  RowBox[{"4", " ", 
                   SuperscriptBox["x2", "2"]}], "-", 
                  RowBox[{"4", " ", 
                   SuperscriptBox["x3", "2"]}]}], ")"}]}], "+", 
               RowBox[{
                SuperscriptBox["rr", "2"], " ", 
                SqrtBox[
                 RowBox[{"mu", "+", 
                  SuperscriptBox["rr", "4"]}]], " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{
                   RowBox[{"-", "3"}], " ", 
                   SuperscriptBox["tt", "2"]}], "-", 
                  SuperscriptBox["x1", "2"], "+", 
                  SuperscriptBox["x2", "2"], "+", 
                  SuperscriptBox["x3", "2"]}], ")"}]}]}], ")"}]}]}], 
           ")"}]}]}], "+", 
        RowBox[{
         FractionBox["1", 
          RowBox[{"16", " ", 
           SuperscriptBox["rr", 
            RowBox[{"7", "/", "2"}]], " ", 
           RowBox[{"(", 
            RowBox[{"mu", "+", 
             SuperscriptBox["rr", "4"]}], ")"}]}]], 
         RowBox[{
         "ARsigma0", " ", "AZeps", " ", "BRsigma0", " ", "BZeta", " ", "Ka1", 
          " ", "lambda", " ", "x1", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"4", " ", 
             SuperscriptBox["rr", "6"], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", 
                SuperscriptBox["rr", "2"]}], "+", 
               SqrtBox[
                RowBox[{"mu", "+", 
                 SuperscriptBox["rr", "4"]}]]}], ")"}], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"2", " ", 
                SuperscriptBox["tt", "2"]}], "+", 
               SuperscriptBox["x1", "2"], "+", 
               SuperscriptBox["x2", "2"], "+", 
               SuperscriptBox["x3", "2"]}], ")"}]}], "+", 
            RowBox[{"mu", " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", 
                SqrtBox[
                 RowBox[{"mu", "+", 
                  SuperscriptBox["rr", "4"]}]]}], "-", 
               RowBox[{"4", " ", 
                SuperscriptBox["rr", "4"], " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"2", " ", 
                   SuperscriptBox["tt", "2"]}], "+", 
                  SuperscriptBox["x1", "2"], "+", 
                  SuperscriptBox["x2", "2"], "+", 
                  SuperscriptBox["x3", "2"]}], ")"}]}], "+", 
               RowBox[{
                SuperscriptBox["rr", "2"], " ", 
                SqrtBox[
                 RowBox[{"mu", "+", 
                  SuperscriptBox["rr", "4"]}]], " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"13", " ", 
                   SuperscriptBox["tt", "2"]}], "+", 
                  SuperscriptBox["x1", "2"], "+", 
                  SuperscriptBox["x2", "2"], "+", 
                  SuperscriptBox["x3", "2"]}], ")"}]}]}], ")"}]}]}], 
           ")"}]}]}], "+", 
        RowBox[{
         FractionBox["1", 
          RowBox[{"16", " ", 
           SuperscriptBox["rr", 
            RowBox[{"7", "/", "2"}]], " ", 
           RowBox[{"(", 
            RowBox[{"mu", "+", 
             SuperscriptBox["rr", "4"]}], ")"}]}]], 
         RowBox[{
         "ARsigma0", " ", "AZeps", " ", "BRsigma0", " ", "BZeta", " ", "Ka2", 
          " ", "lambda", " ", "x2", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"4", " ", 
             SuperscriptBox["rr", "6"], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", 
                SuperscriptBox["rr", "2"]}], "+", 
               SqrtBox[
                RowBox[{"mu", "+", 
                 SuperscriptBox["rr", "4"]}]]}], ")"}], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"2", " ", 
                SuperscriptBox["tt", "2"]}], "+", 
               SuperscriptBox["x1", "2"], "+", 
               SuperscriptBox["x2", "2"], "+", 
               SuperscriptBox["x3", "2"]}], ")"}]}], "+", 
            RowBox[{"mu", " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", 
                SqrtBox[
                 RowBox[{"mu", "+", 
                  SuperscriptBox["rr", "4"]}]]}], "-", 
               RowBox[{"4", " ", 
                SuperscriptBox["rr", "4"], " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"2", " ", 
                   SuperscriptBox["tt", "2"]}], "+", 
                  SuperscriptBox["x1", "2"], "+", 
                  SuperscriptBox["x2", "2"], "+", 
                  SuperscriptBox["x3", "2"]}], ")"}]}], "+", 
               RowBox[{
                SuperscriptBox["rr", "2"], " ", 
                SqrtBox[
                 RowBox[{"mu", "+", 
                  SuperscriptBox["rr", "4"]}]], " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"13", " ", 
                   SuperscriptBox["tt", "2"]}], "+", 
                  SuperscriptBox["x1", "2"], "+", 
                  SuperscriptBox["x2", "2"], "+", 
                  SuperscriptBox["x3", "2"]}], ")"}]}]}], ")"}]}]}], 
           ")"}]}]}], "+", 
        RowBox[{
         FractionBox["1", 
          RowBox[{"16", " ", 
           SuperscriptBox["rr", 
            RowBox[{"7", "/", "2"}]], " ", 
           RowBox[{"(", 
            RowBox[{"mu", "+", 
             SuperscriptBox["rr", "4"]}], ")"}]}]], 
         RowBox[{
         "ARsigma0", " ", "AZeps", " ", "BRsigma0", " ", "BZeta", " ", "Ka3", 
          " ", "lambda", " ", "x3", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"4", " ", 
             SuperscriptBox["rr", "6"], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", 
                SuperscriptBox["rr", "2"]}], "+", 
               SqrtBox[
                RowBox[{"mu", "+", 
                 SuperscriptBox["rr", "4"]}]]}], ")"}], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"2", " ", 
                SuperscriptBox["tt", "2"]}], "+", 
               SuperscriptBox["x1", "2"], "+", 
               SuperscriptBox["x2", "2"], "+", 
               SuperscriptBox["x3", "2"]}], ")"}]}], "+", 
            RowBox[{"mu", " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", 
                SqrtBox[
                 RowBox[{"mu", "+", 
                  SuperscriptBox["rr", "4"]}]]}], "-", 
               RowBox[{"4", " ", 
                SuperscriptBox["rr", "4"], " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"2", " ", 
                   SuperscriptBox["tt", "2"]}], "+", 
                  SuperscriptBox["x1", "2"], "+", 
                  SuperscriptBox["x2", "2"], "+", 
                  SuperscriptBox["x3", "2"]}], ")"}]}], "+", 
               RowBox[{
                SuperscriptBox["rr", "2"], " ", 
                SqrtBox[
                 RowBox[{"mu", "+", 
                  SuperscriptBox["rr", "4"]}]], " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"13", " ", 
                   SuperscriptBox["tt", "2"]}], "+", 
                  SuperscriptBox["x1", "2"], "+", 
                  SuperscriptBox["x2", "2"], "+", 
                  SuperscriptBox["x3", "2"]}], ")"}]}]}], ")"}]}]}], 
           ")"}]}]}], "+", 
        RowBox[{
         FractionBox["1", 
          RowBox[{"8", " ", 
           SuperscriptBox["rr", 
            RowBox[{"9", "/", "2"}]], " ", 
           RowBox[{"(", 
            RowBox[{"mu", "+", 
             SuperscriptBox["rr", "4"]}], ")"}]}]], 
         RowBox[{
         "ARsigma2i", " ", "AZeps", " ", "BRsigma1", " ", "BZeta", " ", "Ka1",
           " ", "lambda", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{
             RowBox[{"-", 
              SuperscriptBox["rr", "4"]}], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", 
                SuperscriptBox["rr", "2"]}], "+", 
               SqrtBox[
                RowBox[{"mu", "+", 
                 SuperscriptBox["rr", "4"]}]]}], ")"}], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "1"}], "+", 
               RowBox[{
                SuperscriptBox["rr", "2"], " ", 
                RowBox[{"(", 
                 RowBox[{
                  SuperscriptBox["tt", "2"], "+", 
                  SuperscriptBox["x1", "2"], "-", 
                  SuperscriptBox["x2", "2"], "-", 
                  SuperscriptBox["x3", "2"]}], ")"}]}]}], ")"}]}], "+", 
            RowBox[{"mu", " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", 
                SqrtBox[
                 RowBox[{"mu", "+", 
                  SuperscriptBox["rr", "4"]}]]}], "+", 
               RowBox[{
                SuperscriptBox["rr", "4"], " ", 
                RowBox[{"(", 
                 RowBox[{
                  SuperscriptBox["tt", "2"], "+", 
                  SuperscriptBox["x1", "2"]}], ")"}]}], "+", 
               RowBox[{
                SuperscriptBox["rr", "2"], " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"-", "1"}], "+", 
                  RowBox[{
                   SqrtBox[
                    RowBox[{"mu", "+", 
                    SuperscriptBox["rr", "4"]}]], " ", 
                   SuperscriptBox["tt", "2"]}], "+", 
                  RowBox[{
                   SqrtBox[
                    RowBox[{"mu", "+", 
                    SuperscriptBox["rr", "4"]}]], " ", 
                   SuperscriptBox["x1", "2"]}], "-", 
                  RowBox[{"2", " ", 
                   SqrtBox[
                    RowBox[{"mu", "+", 
                    SuperscriptBox["rr", "4"]}]], " ", 
                   SuperscriptBox["x2", "2"]}], "-", 
                  RowBox[{"2", " ", 
                   SqrtBox[
                    RowBox[{"mu", "+", 
                    SuperscriptBox["rr", "4"]}]], " ", 
                   SuperscriptBox["x3", "2"]}]}], ")"}]}]}], ")"}]}]}], 
           ")"}]}]}], "+", 
        RowBox[{
         FractionBox["1", 
          RowBox[{"8", " ", 
           SuperscriptBox["rr", 
            RowBox[{"9", "/", "2"}]], " ", 
           RowBox[{"(", 
            RowBox[{"mu", "+", 
             SuperscriptBox["rr", "4"]}], ")"}]}]], 
         RowBox[{
         "ARsigma2i", " ", "AZeps", " ", "BRsigma2", " ", "BZeta", " ", "Ka2",
           " ", "lambda", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{
             RowBox[{"-", 
              SuperscriptBox["rr", "4"]}], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", 
                SuperscriptBox["rr", "2"]}], "+", 
               SqrtBox[
                RowBox[{"mu", "+", 
                 SuperscriptBox["rr", "4"]}]]}], ")"}], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "1"}], "+", 
               RowBox[{
                SuperscriptBox["rr", "2"], " ", 
                RowBox[{"(", 
                 RowBox[{
                  SuperscriptBox["tt", "2"], "-", 
                  SuperscriptBox["x1", "2"], "+", 
                  SuperscriptBox["x2", "2"], "-", 
                  SuperscriptBox["x3", "2"]}], ")"}]}]}], ")"}]}], "+", 
            RowBox[{"mu", " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", 
                SqrtBox[
                 RowBox[{"mu", "+", 
                  SuperscriptBox["rr", "4"]}]]}], "+", 
               RowBox[{
                SuperscriptBox["rr", "4"], " ", 
                RowBox[{"(", 
                 RowBox[{
                  SuperscriptBox["tt", "2"], "+", 
                  SuperscriptBox["x2", "2"]}], ")"}]}], "+", 
               RowBox[{
                SuperscriptBox["rr", "2"], " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"-", "1"}], "+", 
                  RowBox[{
                   SqrtBox[
                    RowBox[{"mu", "+", 
                    SuperscriptBox["rr", "4"]}]], " ", 
                   SuperscriptBox["tt", "2"]}], "-", 
                  RowBox[{"2", " ", 
                   SqrtBox[
                    RowBox[{"mu", "+", 
                    SuperscriptBox["rr", "4"]}]], " ", 
                   SuperscriptBox["x1", "2"]}], "+", 
                  RowBox[{
                   SqrtBox[
                    RowBox[{"mu", "+", 
                    SuperscriptBox["rr", "4"]}]], " ", 
                   SuperscriptBox["x2", "2"]}], "-", 
                  RowBox[{"2", " ", 
                   SqrtBox[
                    RowBox[{"mu", "+", 
                    SuperscriptBox["rr", "4"]}]], " ", 
                   SuperscriptBox["x3", "2"]}]}], ")"}]}]}], ")"}]}]}], 
           ")"}]}]}], "-", 
        RowBox[{
         FractionBox["1", 
          RowBox[{"8", " ", 
           SuperscriptBox["rr", 
            RowBox[{"7", "/", "2"}]], " ", 
           RowBox[{"(", 
            RowBox[{"mu", "+", 
             SuperscriptBox["rr", "4"]}], ")"}]}]], 
         RowBox[{
         "ARsigma1", " ", "AZeps", " ", "BRsigma3", " ", "BZeta", " ", "Ka3", 
          " ", "lambda", " ", "tt", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{
             SuperscriptBox["rr", "4"], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", 
                SuperscriptBox["rr", "2"]}], "+", 
               SqrtBox[
                RowBox[{"mu", "+", 
                 SuperscriptBox["rr", "4"]}]]}], ")"}], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "1"}], "+", 
               RowBox[{
                SuperscriptBox["rr", "2"], " ", 
                RowBox[{"(", 
                 RowBox[{
                  SuperscriptBox["tt", "2"], "-", 
                  SuperscriptBox["x1", "2"], "-", 
                  SuperscriptBox["x2", "2"], "+", 
                  RowBox[{"5", " ", 
                   SuperscriptBox["x3", "2"]}]}], ")"}]}]}], ")"}]}], "+", 
            RowBox[{"mu", " ", 
             RowBox[{"(", 
              RowBox[{
               SqrtBox[
                RowBox[{"mu", "+", 
                 SuperscriptBox["rr", "4"]}]], "+", 
               RowBox[{
                SuperscriptBox["rr", "4"], " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"-", 
                   SuperscriptBox["tt", "2"]}], "+", 
                  SuperscriptBox["x1", "2"], "+", 
                  SuperscriptBox["x2", "2"], "-", 
                  RowBox[{"3", " ", 
                   SuperscriptBox["x3", "2"]}]}], ")"}]}], "+", 
               RowBox[{
                SuperscriptBox["rr", "2"], " ", 
                RowBox[{"(", 
                 RowBox[{"1", "-", 
                  RowBox[{
                   SqrtBox[
                    RowBox[{"mu", "+", 
                    SuperscriptBox["rr", "4"]}]], " ", 
                   SuperscriptBox["tt", "2"]}], "+", 
                  RowBox[{
                   SqrtBox[
                    RowBox[{"mu", "+", 
                    SuperscriptBox["rr", "4"]}]], " ", 
                   SuperscriptBox["x1", "2"]}], "+", 
                  RowBox[{
                   SqrtBox[
                    RowBox[{"mu", "+", 
                    SuperscriptBox["rr", "4"]}]], " ", 
                   SuperscriptBox["x2", "2"]}], "-", 
                  RowBox[{"2", " ", 
                   SqrtBox[
                    RowBox[{"mu", "+", 
                    SuperscriptBox["rr", "4"]}]], " ", 
                   SuperscriptBox["x3", "2"]}]}], ")"}]}]}], ")"}]}]}], 
           ")"}]}]}], "+", 
        RowBox[{
         FractionBox["1", 
          RowBox[{"16", " ", 
           SuperscriptBox["rr", 
            RowBox[{"7", "/", "2"}]], " ", 
           RowBox[{"(", 
            RowBox[{"mu", "+", 
             SuperscriptBox["rr", "4"]}], ")"}]}]], 
         RowBox[{
         "ARsigma0", " ", "AZeps", " ", "BRsigma1", " ", "BZeta", " ", "Ka1", 
          " ", "lambda", " ", "tt", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"2", " ", 
             SuperscriptBox["rr", "4"], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", 
                SuperscriptBox["rr", "2"]}], "+", 
               SqrtBox[
                RowBox[{"mu", "+", 
                 SuperscriptBox["rr", "4"]}]]}], ")"}], " ", 
             RowBox[{"(", 
              RowBox[{"1", "+", 
               RowBox[{"2", " ", 
                SuperscriptBox["rr", "2"], " ", 
                RowBox[{"(", 
                 RowBox[{
                  SuperscriptBox["tt", "2"], "+", 
                  RowBox[{"2", " ", 
                   SuperscriptBox["x1", "2"]}], "-", 
                  SuperscriptBox["x2", "2"], "-", 
                  SuperscriptBox["x3", "2"]}], ")"}]}]}], ")"}]}], "+", 
            RowBox[{"mu", " ", 
             RowBox[{"(", 
              RowBox[{
               SqrtBox[
                RowBox[{"mu", "+", 
                 SuperscriptBox["rr", "4"]}]], "-", 
               RowBox[{"4", " ", 
                SuperscriptBox["rr", "4"], " ", 
                RowBox[{"(", 
                 RowBox[{
                  SuperscriptBox["tt", "2"], "+", 
                  RowBox[{"2", " ", 
                   SuperscriptBox["x1", "2"]}], "-", 
                  SuperscriptBox["x2", "2"], "-", 
                  SuperscriptBox["x3", "2"]}], ")"}]}], "+", 
               RowBox[{
                SuperscriptBox["rr", "2"], " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"-", "3"}], "+", 
                  RowBox[{
                   SqrtBox[
                    RowBox[{"mu", "+", 
                    SuperscriptBox["rr", "4"]}]], " ", 
                   SuperscriptBox["tt", "2"]}], "+", 
                  RowBox[{"13", " ", 
                   SqrtBox[
                    RowBox[{"mu", "+", 
                    SuperscriptBox["rr", "4"]}]], " ", 
                   SuperscriptBox["x1", "2"]}], "-", 
                  RowBox[{
                   SqrtBox[
                    RowBox[{"mu", "+", 
                    SuperscriptBox["rr", "4"]}]], " ", 
                   SuperscriptBox["x2", "2"]}], "-", 
                  RowBox[{
                   SqrtBox[
                    RowBox[{"mu", "+", 
                    SuperscriptBox["rr", "4"]}]], " ", 
                   SuperscriptBox["x3", "2"]}]}], ")"}]}]}], ")"}]}]}], 
           ")"}]}]}], "+", 
        RowBox[{
         FractionBox["1", 
          RowBox[{"16", " ", 
           SuperscriptBox["rr", 
            RowBox[{"7", "/", "2"}]], " ", 
           RowBox[{"(", 
            RowBox[{"mu", "+", 
             SuperscriptBox["rr", "4"]}], ")"}]}]], 
         RowBox[{
         "ARsigma0", " ", "AZeps", " ", "BRsigma2", " ", "BZeta", " ", "Ka2", 
          " ", "lambda", " ", "tt", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"2", " ", 
             SuperscriptBox["rr", "4"], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", 
                SuperscriptBox["rr", "2"]}], "+", 
               SqrtBox[
                RowBox[{"mu", "+", 
                 SuperscriptBox["rr", "4"]}]]}], ")"}], " ", 
             RowBox[{"(", 
              RowBox[{"1", "+", 
               RowBox[{"2", " ", 
                SuperscriptBox["rr", "2"], " ", 
                RowBox[{"(", 
                 RowBox[{
                  SuperscriptBox["tt", "2"], "-", 
                  SuperscriptBox["x1", "2"], "+", 
                  RowBox[{"2", " ", 
                   SuperscriptBox["x2", "2"]}], "-", 
                  SuperscriptBox["x3", "2"]}], ")"}]}]}], ")"}]}], "+", 
            RowBox[{"mu", " ", 
             RowBox[{"(", 
              RowBox[{
               SqrtBox[
                RowBox[{"mu", "+", 
                 SuperscriptBox["rr", "4"]}]], "-", 
               RowBox[{"4", " ", 
                SuperscriptBox["rr", "4"], " ", 
                RowBox[{"(", 
                 RowBox[{
                  SuperscriptBox["tt", "2"], "-", 
                  SuperscriptBox["x1", "2"], "+", 
                  RowBox[{"2", " ", 
                   SuperscriptBox["x2", "2"]}], "-", 
                  SuperscriptBox["x3", "2"]}], ")"}]}], "+", 
               RowBox[{
                SuperscriptBox["rr", "2"], " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"-", "3"}], "+", 
                  RowBox[{
                   SqrtBox[
                    RowBox[{"mu", "+", 
                    SuperscriptBox["rr", "4"]}]], " ", 
                   SuperscriptBox["tt", "2"]}], "-", 
                  RowBox[{
                   SqrtBox[
                    RowBox[{"mu", "+", 
                    SuperscriptBox["rr", "4"]}]], " ", 
                   SuperscriptBox["x1", "2"]}], "+", 
                  RowBox[{"13", " ", 
                   SqrtBox[
                    RowBox[{"mu", "+", 
                    SuperscriptBox["rr", "4"]}]], " ", 
                   SuperscriptBox["x2", "2"]}], "-", 
                  RowBox[{
                   SqrtBox[
                    RowBox[{"mu", "+", 
                    SuperscriptBox["rr", "4"]}]], " ", 
                   SuperscriptBox["x3", "2"]}]}], ")"}]}]}], ")"}]}]}], 
           ")"}]}]}], "+", 
        RowBox[{
         FractionBox["1", 
          RowBox[{"8", " ", 
           SuperscriptBox["rr", 
            RowBox[{"9", "/", "2"}]], " ", 
           RowBox[{"(", 
            RowBox[{"mu", "+", 
             SuperscriptBox["rr", "4"]}], ")"}]}]], 
         RowBox[{
         "ARsigma2i", " ", "AZeps", " ", "BRsigma3", " ", "BZeta", " ", "Ka3",
           " ", "lambda", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{
             RowBox[{"-", 
              SuperscriptBox["rr", "4"]}], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", 
                SuperscriptBox["rr", "2"]}], "+", 
               SqrtBox[
                RowBox[{"mu", "+", 
                 SuperscriptBox["rr", "4"]}]]}], ")"}], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "1"}], "+", 
               RowBox[{
                SuperscriptBox["rr", "2"], " ", 
                RowBox[{"(", 
                 RowBox[{
                  SuperscriptBox["tt", "2"], "-", 
                  SuperscriptBox["x1", "2"], "-", 
                  SuperscriptBox["x2", "2"], "+", 
                  SuperscriptBox["x3", "2"]}], ")"}]}]}], ")"}]}], "+", 
            RowBox[{"mu", " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", 
                SqrtBox[
                 RowBox[{"mu", "+", 
                  SuperscriptBox["rr", "4"]}]]}], "+", 
               RowBox[{
                SuperscriptBox["rr", "4"], " ", 
                RowBox[{"(", 
                 RowBox[{
                  SuperscriptBox["tt", "2"], "+", 
                  SuperscriptBox["x3", "2"]}], ")"}]}], "+", 
               RowBox[{
                SuperscriptBox["rr", "2"], " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"-", "1"}], "+", 
                  RowBox[{
                   SqrtBox[
                    RowBox[{"mu", "+", 
                    SuperscriptBox["rr", "4"]}]], " ", 
                   SuperscriptBox["tt", "2"]}], "-", 
                  RowBox[{"2", " ", 
                   SqrtBox[
                    RowBox[{"mu", "+", 
                    SuperscriptBox["rr", "4"]}]], " ", 
                   SuperscriptBox["x1", "2"]}], "-", 
                  RowBox[{"2", " ", 
                   SqrtBox[
                    RowBox[{"mu", "+", 
                    SuperscriptBox["rr", "4"]}]], " ", 
                   SuperscriptBox["x2", "2"]}], "+", 
                  RowBox[{
                   SqrtBox[
                    RowBox[{"mu", "+", 
                    SuperscriptBox["rr", "4"]}]], " ", 
                   SuperscriptBox["x3", "2"]}]}], ")"}]}]}], ")"}]}]}], 
           ")"}]}]}], "-", 
        RowBox[{
         FractionBox["1", 
          RowBox[{"8", " ", 
           SuperscriptBox["rr", 
            RowBox[{"7", "/", "2"}]], " ", 
           RowBox[{"(", 
            RowBox[{"mu", "+", 
             SuperscriptBox["rr", "4"]}], ")"}]}]], 
         RowBox[{
         "ARsigma1", " ", "AZeps", " ", "BRsigma2", " ", "BZeta", " ", "Ka2", 
          " ", "lambda", " ", "tt", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{
             SuperscriptBox["rr", "4"], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", 
                SuperscriptBox["rr", "2"]}], "+", 
               SqrtBox[
                RowBox[{"mu", "+", 
                 SuperscriptBox["rr", "4"]}]]}], ")"}], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "1"}], "+", 
               RowBox[{
                SuperscriptBox["rr", "2"], " ", 
                RowBox[{"(", 
                 RowBox[{
                  SuperscriptBox["tt", "2"], "-", 
                  SuperscriptBox["x1", "2"], "+", 
                  RowBox[{"5", " ", 
                   SuperscriptBox["x2", "2"]}], "-", 
                  SuperscriptBox["x3", "2"]}], ")"}]}]}], ")"}]}], "+", 
            RowBox[{"mu", " ", 
             RowBox[{"(", 
              RowBox[{
               SqrtBox[
                RowBox[{"mu", "+", 
                 SuperscriptBox["rr", "4"]}]], "+", 
               RowBox[{
                SuperscriptBox["rr", "4"], " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"-", 
                   SuperscriptBox["tt", "2"]}], "+", 
                  SuperscriptBox["x1", "2"], "-", 
                  RowBox[{"3", " ", 
                   SuperscriptBox["x2", "2"]}], "+", 
                  SuperscriptBox["x3", "2"]}], ")"}]}], "+", 
               RowBox[{
                SuperscriptBox["rr", "2"], " ", 
                RowBox[{"(", 
                 RowBox[{"1", "-", 
                  RowBox[{
                   SqrtBox[
                    RowBox[{"mu", "+", 
                    SuperscriptBox["rr", "4"]}]], " ", 
                   SuperscriptBox["tt", "2"]}], "+", 
                  RowBox[{
                   SqrtBox[
                    RowBox[{"mu", "+", 
                    SuperscriptBox["rr", "4"]}]], " ", 
                   SuperscriptBox["x1", "2"]}], "-", 
                  RowBox[{"2", " ", 
                   SqrtBox[
                    RowBox[{"mu", "+", 
                    SuperscriptBox["rr", "4"]}]], " ", 
                   SuperscriptBox["x2", "2"]}], "+", 
                  RowBox[{
                   SqrtBox[
                    RowBox[{"mu", "+", 
                    SuperscriptBox["rr", "4"]}]], " ", 
                   SuperscriptBox["x3", "2"]}]}], ")"}]}]}], ")"}]}]}], 
           ")"}]}]}], "-", 
        RowBox[{
         FractionBox["1", 
          RowBox[{"8", " ", 
           SuperscriptBox["rr", 
            RowBox[{"7", "/", "2"}]], " ", 
           RowBox[{"(", 
            RowBox[{"mu", "+", 
             SuperscriptBox["rr", "4"]}], ")"}]}]], 
         RowBox[{
         "ARsigma1", " ", "AZeps", " ", "BRsigma1", " ", "BZeta", " ", "Ka1", 
          " ", "lambda", " ", "tt", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{
             SuperscriptBox["rr", "4"], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", 
                SuperscriptBox["rr", "2"]}], "+", 
               SqrtBox[
                RowBox[{"mu", "+", 
                 SuperscriptBox["rr", "4"]}]]}], ")"}], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "1"}], "+", 
               RowBox[{
                SuperscriptBox["rr", "2"], " ", 
                RowBox[{"(", 
                 RowBox[{
                  SuperscriptBox["tt", "2"], "+", 
                  RowBox[{"5", " ", 
                   SuperscriptBox["x1", "2"]}], "-", 
                  SuperscriptBox["x2", "2"], "-", 
                  SuperscriptBox["x3", "2"]}], ")"}]}]}], ")"}]}], "+", 
            RowBox[{"mu", " ", 
             RowBox[{"(", 
              RowBox[{
               SqrtBox[
                RowBox[{"mu", "+", 
                 SuperscriptBox["rr", "4"]}]], "+", 
               RowBox[{
                SuperscriptBox["rr", "4"], " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"-", 
                   SuperscriptBox["tt", "2"]}], "-", 
                  RowBox[{"3", " ", 
                   SuperscriptBox["x1", "2"]}], "+", 
                  SuperscriptBox["x2", "2"], "+", 
                  SuperscriptBox["x3", "2"]}], ")"}]}], "+", 
               RowBox[{
                SuperscriptBox["rr", "2"], " ", 
                RowBox[{"(", 
                 RowBox[{"1", "-", 
                  RowBox[{
                   SqrtBox[
                    RowBox[{"mu", "+", 
                    SuperscriptBox["rr", "4"]}]], " ", 
                   SuperscriptBox["tt", "2"]}], "-", 
                  RowBox[{"2", " ", 
                   SqrtBox[
                    RowBox[{"mu", "+", 
                    SuperscriptBox["rr", "4"]}]], " ", 
                   SuperscriptBox["x1", "2"]}], "+", 
                  RowBox[{
                   SqrtBox[
                    RowBox[{"mu", "+", 
                    SuperscriptBox["rr", "4"]}]], " ", 
                   SuperscriptBox["x2", "2"]}], "+", 
                  RowBox[{
                   SqrtBox[
                    RowBox[{"mu", "+", 
                    SuperscriptBox["rr", "4"]}]], " ", 
                   SuperscriptBox["x3", "2"]}]}], ")"}]}]}], ")"}]}]}], 
           ")"}]}]}], "+", 
        RowBox[{
         FractionBox["1", 
          RowBox[{"16", " ", 
           SuperscriptBox["rr", 
            RowBox[{"9", "/", "2"}]], " ", 
           RowBox[{"(", 
            RowBox[{"mu", "+", 
             SuperscriptBox["rr", "4"]}], ")"}]}]], 
         RowBox[{
         "ARsigma2i", " ", "AZeps", " ", "BRsigma0", " ", "BZeta", " ", 
          "enne", " ", "lambda", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{
             RowBox[{"-", "4"}], " ", 
             SuperscriptBox["rr", "4"], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", 
                SuperscriptBox["rr", "2"]}], "+", 
               SqrtBox[
                RowBox[{"mu", "+", 
                 SuperscriptBox["rr", "4"]}]]}], ")"}], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "1"}], "+", 
               RowBox[{
                SuperscriptBox["rr", "2"], " ", 
                RowBox[{"(", 
                 RowBox[{
                  SuperscriptBox["tt", "2"], "+", 
                  SuperscriptBox["x1", "2"], "+", 
                  SuperscriptBox["x2", "2"], "+", 
                  SuperscriptBox["x3", "2"]}], ")"}]}]}], ")"}]}], "+", 
            RowBox[{"mu", " ", 
             RowBox[{"(", 
              RowBox[{
               SqrtBox[
                RowBox[{"mu", "+", 
                 SuperscriptBox["rr", "4"]}]], "+", 
               RowBox[{"2", " ", 
                SuperscriptBox["rr", "4"], " ", 
                RowBox[{"(", 
                 RowBox[{
                  SuperscriptBox["tt", "2"], "+", 
                  SuperscriptBox["x1", "2"], "+", 
                  SuperscriptBox["x2", "2"], "+", 
                  SuperscriptBox["x3", "2"]}], ")"}]}], "+", 
               RowBox[{
                SuperscriptBox["rr", "2"], " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"-", "4"}], "+", 
                  RowBox[{
                   SqrtBox[
                    RowBox[{"mu", "+", 
                    SuperscriptBox["rr", "4"]}]], " ", 
                   SuperscriptBox["tt", "2"]}], "+", 
                  RowBox[{
                   SqrtBox[
                    RowBox[{"mu", "+", 
                    SuperscriptBox["rr", "4"]}]], " ", 
                   SuperscriptBox["x1", "2"]}], "+", 
                  RowBox[{
                   SqrtBox[
                    RowBox[{"mu", "+", 
                    SuperscriptBox["rr", "4"]}]], " ", 
                   SuperscriptBox["x2", "2"]}], "+", 
                  RowBox[{
                   SqrtBox[
                    RowBox[{"mu", "+", 
                    SuperscriptBox["rr", "4"]}]], " ", 
                   SuperscriptBox["x3", "2"]}]}], ")"}]}]}], ")"}]}]}], 
           ")"}]}]}], "+", 
        RowBox[{
         FractionBox["1", 
          RowBox[{"8", " ", 
           SuperscriptBox["rr", 
            RowBox[{"7", "/", "2"}]], " ", 
           RowBox[{"(", 
            RowBox[{"mu", "+", 
             SuperscriptBox["rr", "4"]}], ")"}]}]], 
         RowBox[{
         "ARsigma1", " ", "AZeps", " ", "BRsigma0", " ", "BZeta", " ", "Ka1", 
          " ", "lambda", " ", "x1", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{
             RowBox[{"-", 
              SuperscriptBox["rr", "4"]}], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", 
                SuperscriptBox["rr", "2"]}], "+", 
               SqrtBox[
                RowBox[{"mu", "+", 
                 SuperscriptBox["rr", "4"]}]]}], ")"}], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "1"}], "+", 
               RowBox[{
                SuperscriptBox["rr", "2"], " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"5", " ", 
                   SuperscriptBox["tt", "2"]}], "+", 
                  SuperscriptBox["x1", "2"], "+", 
                  SuperscriptBox["x2", "2"], "+", 
                  SuperscriptBox["x3", "2"]}], ")"}]}]}], ")"}]}], "+", 
            RowBox[{"mu", " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", 
                SqrtBox[
                 RowBox[{"mu", "+", 
                  SuperscriptBox["rr", "4"]}]]}], "+", 
               RowBox[{
                SuperscriptBox["rr", "4"], " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"3", " ", 
                   SuperscriptBox["tt", "2"]}], "+", 
                  SuperscriptBox["x1", "2"], "+", 
                  SuperscriptBox["x2", "2"], "+", 
                  SuperscriptBox["x3", "2"]}], ")"}]}], "+", 
               RowBox[{
                SuperscriptBox["rr", "2"], " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"-", "1"}], "+", 
                  RowBox[{"2", " ", 
                   SqrtBox[
                    RowBox[{"mu", "+", 
                    SuperscriptBox["rr", "4"]}]], " ", 
                   SuperscriptBox["tt", "2"]}], "+", 
                  RowBox[{
                   SqrtBox[
                    RowBox[{"mu", "+", 
                    SuperscriptBox["rr", "4"]}]], " ", 
                   SuperscriptBox["x1", "2"]}], "+", 
                  RowBox[{
                   SqrtBox[
                    RowBox[{"mu", "+", 
                    SuperscriptBox["rr", "4"]}]], " ", 
                   SuperscriptBox["x2", "2"]}], "+", 
                  RowBox[{
                   SqrtBox[
                    RowBox[{"mu", "+", 
                    SuperscriptBox["rr", "4"]}]], " ", 
                   SuperscriptBox["x3", "2"]}]}], ")"}]}]}], ")"}]}]}], 
           ")"}]}]}], "+", 
        RowBox[{
         FractionBox["1", 
          RowBox[{"8", " ", 
           SuperscriptBox["rr", 
            RowBox[{"7", "/", "2"}]], " ", 
           RowBox[{"(", 
            RowBox[{"mu", "+", 
             SuperscriptBox["rr", "4"]}], ")"}]}]], 
         RowBox[{
         "ARsigma1", " ", "AZeps", " ", "BRsigma0", " ", "BZeta", " ", "Ka2", 
          " ", "lambda", " ", "x2", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{
             RowBox[{"-", 
              SuperscriptBox["rr", "4"]}], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", 
                SuperscriptBox["rr", "2"]}], "+", 
               SqrtBox[
                RowBox[{"mu", "+", 
                 SuperscriptBox["rr", "4"]}]]}], ")"}], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "1"}], "+", 
               RowBox[{
                SuperscriptBox["rr", "2"], " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"5", " ", 
                   SuperscriptBox["tt", "2"]}], "+", 
                  SuperscriptBox["x1", "2"], "+", 
                  SuperscriptBox["x2", "2"], "+", 
                  SuperscriptBox["x3", "2"]}], ")"}]}]}], ")"}]}], "+", 
            RowBox[{"mu", " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", 
                SqrtBox[
                 RowBox[{"mu", "+", 
                  SuperscriptBox["rr", "4"]}]]}], "+", 
               RowBox[{
                SuperscriptBox["rr", "4"], " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"3", " ", 
                   SuperscriptBox["tt", "2"]}], "+", 
                  SuperscriptBox["x1", "2"], "+", 
                  SuperscriptBox["x2", "2"], "+", 
                  SuperscriptBox["x3", "2"]}], ")"}]}], "+", 
               RowBox[{
                SuperscriptBox["rr", "2"], " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"-", "1"}], "+", 
                  RowBox[{"2", " ", 
                   SqrtBox[
                    RowBox[{"mu", "+", 
                    SuperscriptBox["rr", "4"]}]], " ", 
                   SuperscriptBox["tt", "2"]}], "+", 
                  RowBox[{
                   SqrtBox[
                    RowBox[{"mu", "+", 
                    SuperscriptBox["rr", "4"]}]], " ", 
                   SuperscriptBox["x1", "2"]}], "+", 
                  RowBox[{
                   SqrtBox[
                    RowBox[{"mu", "+", 
                    SuperscriptBox["rr", "4"]}]], " ", 
                   SuperscriptBox["x2", "2"]}], "+", 
                  RowBox[{
                   SqrtBox[
                    RowBox[{"mu", "+", 
                    SuperscriptBox["rr", "4"]}]], " ", 
                   SuperscriptBox["x3", "2"]}]}], ")"}]}]}], ")"}]}]}], 
           ")"}]}]}], "+", 
        RowBox[{
         FractionBox["1", 
          RowBox[{"8", " ", 
           SuperscriptBox["rr", 
            RowBox[{"7", "/", "2"}]], " ", 
           RowBox[{"(", 
            RowBox[{"mu", "+", 
             SuperscriptBox["rr", "4"]}], ")"}]}]], 
         RowBox[{
         "ARsigma1", " ", "AZeps", " ", "BRsigma0", " ", "BZeta", " ", "Ka3", 
          " ", "lambda", " ", "x3", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{
             RowBox[{"-", 
              SuperscriptBox["rr", "4"]}], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", 
                SuperscriptBox["rr", "2"]}], "+", 
               SqrtBox[
                RowBox[{"mu", "+", 
                 SuperscriptBox["rr", "4"]}]]}], ")"}], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "1"}], "+", 
               RowBox[{
                SuperscriptBox["rr", "2"], " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"5", " ", 
                   SuperscriptBox["tt", "2"]}], "+", 
                  SuperscriptBox["x1", "2"], "+", 
                  SuperscriptBox["x2", "2"], "+", 
                  SuperscriptBox["x3", "2"]}], ")"}]}]}], ")"}]}], "+", 
            RowBox[{"mu", " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", 
                SqrtBox[
                 RowBox[{"mu", "+", 
                  SuperscriptBox["rr", "4"]}]]}], "+", 
               RowBox[{
                SuperscriptBox["rr", "4"], " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"3", " ", 
                   SuperscriptBox["tt", "2"]}], "+", 
                  SuperscriptBox["x1", "2"], "+", 
                  SuperscriptBox["x2", "2"], "+", 
                  SuperscriptBox["x3", "2"]}], ")"}]}], "+", 
               RowBox[{
                SuperscriptBox["rr", "2"], " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"-", "1"}], "+", 
                  RowBox[{"2", " ", 
                   SqrtBox[
                    RowBox[{"mu", "+", 
                    SuperscriptBox["rr", "4"]}]], " ", 
                   SuperscriptBox["tt", "2"]}], "+", 
                  RowBox[{
                   SqrtBox[
                    RowBox[{"mu", "+", 
                    SuperscriptBox["rr", "4"]}]], " ", 
                   SuperscriptBox["x1", "2"]}], "+", 
                  RowBox[{
                   SqrtBox[
                    RowBox[{"mu", "+", 
                    SuperscriptBox["rr", "4"]}]], " ", 
                   SuperscriptBox["x2", "2"]}], "+", 
                  RowBox[{
                   SqrtBox[
                    RowBox[{"mu", "+", 
                    SuperscriptBox["rr", "4"]}]], " ", 
                   SuperscriptBox["x3", "2"]}]}], ")"}]}]}], ")"}]}]}], 
           ")"}]}]}], "+", 
        RowBox[{
         FractionBox["1", 
          RowBox[{"16", " ", 
           SuperscriptBox["rr", 
            RowBox[{"7", "/", "2"}]], " ", 
           RowBox[{"(", 
            RowBox[{"mu", "+", 
             SuperscriptBox["rr", "4"]}], ")"}]}]], 
         RowBox[{
         "ARsigma1", " ", "AZeps", " ", "BRsigma1", " ", "BZeta", " ", "enne",
           " ", "lambda", " ", "x1", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{
             RowBox[{"-", "4"}], " ", 
             SuperscriptBox["rr", "4"], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", 
                SuperscriptBox["rr", "2"]}], "+", 
               SqrtBox[
                RowBox[{"mu", "+", 
                 SuperscriptBox["rr", "4"]}]]}], ")"}], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "1"}], "+", 
               RowBox[{
                SuperscriptBox["rr", "2"], " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"2", " ", 
                   SuperscriptBox["tt", "2"]}], "+", 
                  SuperscriptBox["x1", "2"], "+", 
                  SuperscriptBox["x2", "2"], "+", 
                  SuperscriptBox["x3", "2"]}], ")"}]}]}], ")"}]}], "+", 
            RowBox[{"mu", " ", 
             RowBox[{"(", 
              RowBox[{
               SqrtBox[
                RowBox[{"mu", "+", 
                 SuperscriptBox["rr", "4"]}]], "+", 
               RowBox[{"2", " ", 
                SuperscriptBox["rr", "4"], " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"3", " ", 
                   SuperscriptBox["tt", "2"]}], "+", 
                  SuperscriptBox["x1", "2"], "+", 
                  SuperscriptBox["x2", "2"], "+", 
                  SuperscriptBox["x3", "2"]}], ")"}]}], "+", 
               RowBox[{
                SuperscriptBox["rr", "2"], " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"-", "4"}], "+", 
                  RowBox[{"5", " ", 
                   SqrtBox[
                    RowBox[{"mu", "+", 
                    SuperscriptBox["rr", "4"]}]], " ", 
                   SuperscriptBox["tt", "2"]}], "+", 
                  RowBox[{
                   SqrtBox[
                    RowBox[{"mu", "+", 
                    SuperscriptBox["rr", "4"]}]], " ", 
                   SuperscriptBox["x1", "2"]}], "+", 
                  RowBox[{
                   SqrtBox[
                    RowBox[{"mu", "+", 
                    SuperscriptBox["rr", "4"]}]], " ", 
                   SuperscriptBox["x2", "2"]}], "+", 
                  RowBox[{
                   SqrtBox[
                    RowBox[{"mu", "+", 
                    SuperscriptBox["rr", "4"]}]], " ", 
                   SuperscriptBox["x3", "2"]}]}], ")"}]}]}], ")"}]}]}], 
           ")"}]}]}], "+", 
        RowBox[{
         FractionBox["1", 
          RowBox[{"16", " ", 
           SuperscriptBox["rr", 
            RowBox[{"7", "/", "2"}]], " ", 
           RowBox[{"(", 
            RowBox[{"mu", "+", 
             SuperscriptBox["rr", "4"]}], ")"}]}]], 
         RowBox[{
         "ARsigma1", " ", "AZeps", " ", "BRsigma2", " ", "BZeta", " ", "enne",
           " ", "lambda", " ", "x2", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{
             RowBox[{"-", "4"}], " ", 
             SuperscriptBox["rr", "4"], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", 
                SuperscriptBox["rr", "2"]}], "+", 
               SqrtBox[
                RowBox[{"mu", "+", 
                 SuperscriptBox["rr", "4"]}]]}], ")"}], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "1"}], "+", 
               RowBox[{
                SuperscriptBox["rr", "2"], " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"2", " ", 
                   SuperscriptBox["tt", "2"]}], "+", 
                  SuperscriptBox["x1", "2"], "+", 
                  SuperscriptBox["x2", "2"], "+", 
                  SuperscriptBox["x3", "2"]}], ")"}]}]}], ")"}]}], "+", 
            RowBox[{"mu", " ", 
             RowBox[{"(", 
              RowBox[{
               SqrtBox[
                RowBox[{"mu", "+", 
                 SuperscriptBox["rr", "4"]}]], "+", 
               RowBox[{"2", " ", 
                SuperscriptBox["rr", "4"], " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"3", " ", 
                   SuperscriptBox["tt", "2"]}], "+", 
                  SuperscriptBox["x1", "2"], "+", 
                  SuperscriptBox["x2", "2"], "+", 
                  SuperscriptBox["x3", "2"]}], ")"}]}], "+", 
               RowBox[{
                SuperscriptBox["rr", "2"], " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"-", "4"}], "+", 
                  RowBox[{"5", " ", 
                   SqrtBox[
                    RowBox[{"mu", "+", 
                    SuperscriptBox["rr", "4"]}]], " ", 
                   SuperscriptBox["tt", "2"]}], "+", 
                  RowBox[{
                   SqrtBox[
                    RowBox[{"mu", "+", 
                    SuperscriptBox["rr", "4"]}]], " ", 
                   SuperscriptBox["x1", "2"]}], "+", 
                  RowBox[{
                   SqrtBox[
                    RowBox[{"mu", "+", 
                    SuperscriptBox["rr", "4"]}]], " ", 
                   SuperscriptBox["x2", "2"]}], "+", 
                  RowBox[{
                   SqrtBox[
                    RowBox[{"mu", "+", 
                    SuperscriptBox["rr", "4"]}]], " ", 
                   SuperscriptBox["x3", "2"]}]}], ")"}]}]}], ")"}]}]}], 
           ")"}]}]}], "+", 
        RowBox[{
         FractionBox["1", 
          RowBox[{"16", " ", 
           SuperscriptBox["rr", 
            RowBox[{"7", "/", "2"}]], " ", 
           RowBox[{"(", 
            RowBox[{"mu", "+", 
             SuperscriptBox["rr", "4"]}], ")"}]}]], 
         RowBox[{
         "ARsigma1", " ", "AZeps", " ", "BRsigma3", " ", "BZeta", " ", "enne",
           " ", "lambda", " ", "x3", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{
             RowBox[{"-", "4"}], " ", 
             SuperscriptBox["rr", "4"], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", 
                SuperscriptBox["rr", "2"]}], "+", 
               SqrtBox[
                RowBox[{"mu", "+", 
                 SuperscriptBox["rr", "4"]}]]}], ")"}], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "1"}], "+", 
               RowBox[{
                SuperscriptBox["rr", "2"], " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"2", " ", 
                   SuperscriptBox["tt", "2"]}], "+", 
                  SuperscriptBox["x1", "2"], "+", 
                  SuperscriptBox["x2", "2"], "+", 
                  SuperscriptBox["x3", "2"]}], ")"}]}]}], ")"}]}], "+", 
            RowBox[{"mu", " ", 
             RowBox[{"(", 
              RowBox[{
               SqrtBox[
                RowBox[{"mu", "+", 
                 SuperscriptBox["rr", "4"]}]], "+", 
               RowBox[{"2", " ", 
                SuperscriptBox["rr", "4"], " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"3", " ", 
                   SuperscriptBox["tt", "2"]}], "+", 
                  SuperscriptBox["x1", "2"], "+", 
                  SuperscriptBox["x2", "2"], "+", 
                  SuperscriptBox["x3", "2"]}], ")"}]}], "+", 
               RowBox[{
                SuperscriptBox["rr", "2"], " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"-", "4"}], "+", 
                  RowBox[{"5", " ", 
                   SqrtBox[
                    RowBox[{"mu", "+", 
                    SuperscriptBox["rr", "4"]}]], " ", 
                   SuperscriptBox["tt", "2"]}], "+", 
                  RowBox[{
                   SqrtBox[
                    RowBox[{"mu", "+", 
                    SuperscriptBox["rr", "4"]}]], " ", 
                   SuperscriptBox["x1", "2"]}], "+", 
                  RowBox[{
                   SqrtBox[
                    RowBox[{"mu", "+", 
                    SuperscriptBox["rr", "4"]}]], " ", 
                   SuperscriptBox["x2", "2"]}], "+", 
                  RowBox[{
                   SqrtBox[
                    RowBox[{"mu", "+", 
                    SuperscriptBox["rr", "4"]}]], " ", 
                   SuperscriptBox["x3", "2"]}]}], ")"}]}]}], ")"}]}]}], 
           ")"}]}]}], "+", 
        RowBox[{
         FractionBox["1", 
          RowBox[{"16", " ", 
           SuperscriptBox["rr", 
            RowBox[{"7", "/", "2"}]], " ", 
           RowBox[{"(", 
            RowBox[{"mu", "+", 
             SuperscriptBox["rr", "4"]}], ")"}]}]], 
         RowBox[{
         "ARsigma0", " ", "AZeps", " ", "BRsigma1", " ", "BZeta", " ", "enne",
           " ", "lambda", " ", "x1", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"2", " ", 
             SuperscriptBox["rr", "4"], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", 
                SuperscriptBox["rr", "2"]}], "+", 
               SqrtBox[
                RowBox[{"mu", "+", 
                 SuperscriptBox["rr", "4"]}]]}], ")"}], " ", 
             RowBox[{"(", 
              RowBox[{"2", "+", 
               RowBox[{
                SuperscriptBox["rr", "2"], " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"5", " ", 
                   SuperscriptBox["tt", "2"]}], "+", 
                  SuperscriptBox["x1", "2"], "+", 
                  SuperscriptBox["x2", "2"], "+", 
                  SuperscriptBox["x3", "2"]}], ")"}]}]}], ")"}]}], "+", 
            RowBox[{"mu", " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"8", " ", 
                SqrtBox[
                 RowBox[{"mu", "+", 
                  SuperscriptBox["rr", "4"]}]]}], "-", 
               RowBox[{"2", " ", 
                SuperscriptBox["rr", "4"], " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"5", " ", 
                   SuperscriptBox["tt", "2"]}], "+", 
                  SuperscriptBox["x1", "2"], "+", 
                  SuperscriptBox["x2", "2"], "+", 
                  SuperscriptBox["x3", "2"]}], ")"}]}], "+", 
               RowBox[{
                SuperscriptBox["rr", "2"], " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"-", "5"}], "+", 
                  RowBox[{"8", " ", 
                   SqrtBox[
                    RowBox[{"mu", "+", 
                    SuperscriptBox["rr", "4"]}]], " ", 
                   SuperscriptBox["tt", "2"]}], "+", 
                  RowBox[{"6", " ", 
                   SqrtBox[
                    RowBox[{"mu", "+", 
                    SuperscriptBox["rr", "4"]}]], " ", 
                   SuperscriptBox["x1", "2"]}], "+", 
                  RowBox[{"6", " ", 
                   SqrtBox[
                    RowBox[{"mu", "+", 
                    SuperscriptBox["rr", "4"]}]], " ", 
                   SuperscriptBox["x2", "2"]}], "+", 
                  RowBox[{"6", " ", 
                   SqrtBox[
                    RowBox[{"mu", "+", 
                    SuperscriptBox["rr", "4"]}]], " ", 
                   SuperscriptBox["x3", "2"]}]}], ")"}]}]}], ")"}]}]}], 
           ")"}]}]}], "+", 
        RowBox[{
         FractionBox["1", 
          RowBox[{"16", " ", 
           SuperscriptBox["rr", 
            RowBox[{"7", "/", "2"}]], " ", 
           RowBox[{"(", 
            RowBox[{"mu", "+", 
             SuperscriptBox["rr", "4"]}], ")"}]}]], 
         RowBox[{
         "ARsigma0", " ", "AZeps", " ", "BRsigma2", " ", "BZeta", " ", "enne",
           " ", "lambda", " ", "x2", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"2", " ", 
             SuperscriptBox["rr", "4"], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", 
                SuperscriptBox["rr", "2"]}], "+", 
               SqrtBox[
                RowBox[{"mu", "+", 
                 SuperscriptBox["rr", "4"]}]]}], ")"}], " ", 
             RowBox[{"(", 
              RowBox[{"2", "+", 
               RowBox[{
                SuperscriptBox["rr", "2"], " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"5", " ", 
                   SuperscriptBox["tt", "2"]}], "+", 
                  SuperscriptBox["x1", "2"], "+", 
                  SuperscriptBox["x2", "2"], "+", 
                  SuperscriptBox["x3", "2"]}], ")"}]}]}], ")"}]}], "+", 
            RowBox[{"mu", " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"8", " ", 
                SqrtBox[
                 RowBox[{"mu", "+", 
                  SuperscriptBox["rr", "4"]}]]}], "-", 
               RowBox[{"2", " ", 
                SuperscriptBox["rr", "4"], " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"5", " ", 
                   SuperscriptBox["tt", "2"]}], "+", 
                  SuperscriptBox["x1", "2"], "+", 
                  SuperscriptBox["x2", "2"], "+", 
                  SuperscriptBox["x3", "2"]}], ")"}]}], "+", 
               RowBox[{
                SuperscriptBox["rr", "2"], " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"-", "5"}], "+", 
                  RowBox[{"8", " ", 
                   SqrtBox[
                    RowBox[{"mu", "+", 
                    SuperscriptBox["rr", "4"]}]], " ", 
                   SuperscriptBox["tt", "2"]}], "+", 
                  RowBox[{"6", " ", 
                   SqrtBox[
                    RowBox[{"mu", "+", 
                    SuperscriptBox["rr", "4"]}]], " ", 
                   SuperscriptBox["x1", "2"]}], "+", 
                  RowBox[{"6", " ", 
                   SqrtBox[
                    RowBox[{"mu", "+", 
                    SuperscriptBox["rr", "4"]}]], " ", 
                   SuperscriptBox["x2", "2"]}], "+", 
                  RowBox[{"6", " ", 
                   SqrtBox[
                    RowBox[{"mu", "+", 
                    SuperscriptBox["rr", "4"]}]], " ", 
                   SuperscriptBox["x3", "2"]}]}], ")"}]}]}], ")"}]}]}], 
           ")"}]}]}], "+", 
        RowBox[{
         FractionBox["1", 
          RowBox[{"16", " ", 
           SuperscriptBox["rr", 
            RowBox[{"7", "/", "2"}]], " ", 
           RowBox[{"(", 
            RowBox[{"mu", "+", 
             SuperscriptBox["rr", "4"]}], ")"}]}]], 
         RowBox[{
         "ARsigma0", " ", "AZeps", " ", "BRsigma3", " ", "BZeta", " ", "enne",
           " ", "lambda", " ", "x3", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"2", " ", 
             SuperscriptBox["rr", "4"], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", 
                SuperscriptBox["rr", "2"]}], "+", 
               SqrtBox[
                RowBox[{"mu", "+", 
                 SuperscriptBox["rr", "4"]}]]}], ")"}], " ", 
             RowBox[{"(", 
              RowBox[{"2", "+", 
               RowBox[{
                SuperscriptBox["rr", "2"], " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"5", " ", 
                   SuperscriptBox["tt", "2"]}], "+", 
                  SuperscriptBox["x1", "2"], "+", 
                  SuperscriptBox["x2", "2"], "+", 
                  SuperscriptBox["x3", "2"]}], ")"}]}]}], ")"}]}], "+", 
            RowBox[{"mu", " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"8", " ", 
                SqrtBox[
                 RowBox[{"mu", "+", 
                  SuperscriptBox["rr", "4"]}]]}], "-", 
               RowBox[{"2", " ", 
                SuperscriptBox["rr", "4"], " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"5", " ", 
                   SuperscriptBox["tt", "2"]}], "+", 
                  SuperscriptBox["x1", "2"], "+", 
                  SuperscriptBox["x2", "2"], "+", 
                  SuperscriptBox["x3", "2"]}], ")"}]}], "+", 
               RowBox[{
                SuperscriptBox["rr", "2"], " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"-", "5"}], "+", 
                  RowBox[{"8", " ", 
                   SqrtBox[
                    RowBox[{"mu", "+", 
                    SuperscriptBox["rr", "4"]}]], " ", 
                   SuperscriptBox["tt", "2"]}], "+", 
                  RowBox[{"6", " ", 
                   SqrtBox[
                    RowBox[{"mu", "+", 
                    SuperscriptBox["rr", "4"]}]], " ", 
                   SuperscriptBox["x1", "2"]}], "+", 
                  RowBox[{"6", " ", 
                   SqrtBox[
                    RowBox[{"mu", "+", 
                    SuperscriptBox["rr", "4"]}]], " ", 
                   SuperscriptBox["x2", "2"]}], "+", 
                  RowBox[{"6", " ", 
                   SqrtBox[
                    RowBox[{"mu", "+", 
                    SuperscriptBox["rr", "4"]}]], " ", 
                   SuperscriptBox["x3", "2"]}]}], ")"}]}]}], ")"}]}]}], 
           ")"}]}]}], "+", 
        RowBox[{
         FractionBox["1", 
          RowBox[{"16", " ", 
           SuperscriptBox["rr", 
            RowBox[{"7", "/", "2"}]], " ", 
           RowBox[{"(", 
            RowBox[{"mu", "+", 
             SuperscriptBox["rr", "4"]}], ")"}]}]], 
         RowBox[{
         "ARsigma0", " ", "AZeps", " ", "BRsigma3", " ", "BZeta", " ", "Ka3", 
          " ", "lambda", " ", "tt", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"2", " ", 
             SuperscriptBox["rr", "4"], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", 
                SuperscriptBox["rr", "2"]}], "+", 
               SqrtBox[
                RowBox[{"mu", "+", 
                 SuperscriptBox["rr", "4"]}]]}], ")"}], " ", 
             RowBox[{"(", 
              RowBox[{"1", "+", 
               RowBox[{"2", " ", 
                SuperscriptBox["rr", "2"], " ", 
                RowBox[{"(", 
                 RowBox[{
                  SuperscriptBox["tt", "2"], "-", 
                  SuperscriptBox["x1", "2"], "-", 
                  SuperscriptBox["x2", "2"], "+", 
                  RowBox[{"2", " ", 
                   SuperscriptBox["x3", "2"]}]}], ")"}]}]}], ")"}]}], "+", 
            RowBox[{"mu", " ", 
             RowBox[{"(", 
              RowBox[{
               SqrtBox[
                RowBox[{"mu", "+", 
                 SuperscriptBox["rr", "4"]}]], "-", 
               RowBox[{"4", " ", 
                SuperscriptBox["rr", "4"], " ", 
                RowBox[{"(", 
                 RowBox[{
                  SuperscriptBox["tt", "2"], "-", 
                  SuperscriptBox["x1", "2"], "-", 
                  SuperscriptBox["x2", "2"], "+", 
                  RowBox[{"2", " ", 
                   SuperscriptBox["x3", "2"]}]}], ")"}]}], "+", 
               RowBox[{
                SuperscriptBox["rr", "2"], " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"-", "3"}], "+", 
                  RowBox[{
                   SqrtBox[
                    RowBox[{"mu", "+", 
                    SuperscriptBox["rr", "4"]}]], " ", 
                   SuperscriptBox["tt", "2"]}], "-", 
                  RowBox[{
                   SqrtBox[
                    RowBox[{"mu", "+", 
                    SuperscriptBox["rr", "4"]}]], " ", 
                   SuperscriptBox["x1", "2"]}], "-", 
                  RowBox[{
                   SqrtBox[
                    RowBox[{"mu", "+", 
                    SuperscriptBox["rr", "4"]}]], " ", 
                   SuperscriptBox["x2", "2"]}], "+", 
                  RowBox[{"13", " ", 
                   SqrtBox[
                    RowBox[{"mu", "+", 
                    SuperscriptBox["rr", "4"]}]], " ", 
                   SuperscriptBox["x3", "2"]}]}], ")"}]}]}], ")"}]}]}], 
           ")"}]}]}], "+", 
        RowBox[{
         FractionBox["1", 
          RowBox[{"8", " ", 
           SuperscriptBox["rr", 
            RowBox[{"7", "/", "2"}]], " ", 
           RowBox[{"(", 
            RowBox[{"mu", "+", 
             SuperscriptBox["rr", "4"]}], ")"}]}]], 
         RowBox[{
         "ARsigma1", " ", "AZeps", " ", "BRsigma2", " ", "BZeta", " ", "Ka3", 
          " ", "lambda", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{
             SuperscriptBox["rr", "2"], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"4", " ", "mu", " ", 
                SuperscriptBox["rr", "2"]}], "+", 
               RowBox[{"6", " ", 
                SuperscriptBox["rr", "6"]}], "+", 
               RowBox[{"3", " ", "mu", " ", 
                SqrtBox[
                 RowBox[{"mu", "+", 
                  SuperscriptBox["rr", "4"]}]]}], "-", 
               RowBox[{"6", " ", 
                SuperscriptBox["rr", "4"], " ", 
                SqrtBox[
                 RowBox[{"mu", "+", 
                  SuperscriptBox["rr", "4"]}]]}]}], ")"}], " ", "tt", " ", 
             "x2", " ", "x3"}], "+", 
            RowBox[{"Imag", " ", "x1", " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{
                RowBox[{"-", "2"}], " ", "mu", " ", 
                SqrtBox[
                 RowBox[{"mu", "+", 
                  SuperscriptBox["rr", "4"]}]]}], "+", 
               RowBox[{
                SuperscriptBox["rr", "8"], " ", 
                RowBox[{"(", 
                 RowBox[{
                  SuperscriptBox["tt", "2"], "-", 
                  SuperscriptBox["x1", "2"], "-", 
                  SuperscriptBox["x2", "2"], "-", 
                  SuperscriptBox["x3", "2"]}], ")"}]}], "+", 
               RowBox[{"mu", " ", 
                SuperscriptBox["rr", "2"], " ", 
                SqrtBox[
                 RowBox[{"mu", "+", 
                  SuperscriptBox["rr", "4"]}]], " ", 
                RowBox[{"(", 
                 RowBox[{
                  SuperscriptBox["tt", "2"], "-", 
                  SuperscriptBox["x1", "2"], "-", 
                  SuperscriptBox["x2", "2"], "-", 
                  SuperscriptBox["x3", "2"]}], ")"}]}], "+", 
               RowBox[{
                SuperscriptBox["rr", "6"], " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"-", "1"}], "-", 
                  RowBox[{
                   SqrtBox[
                    RowBox[{"mu", "+", 
                    SuperscriptBox["rr", "4"]}]], " ", 
                   SuperscriptBox["tt", "2"]}], "+", 
                  RowBox[{
                   SqrtBox[
                    RowBox[{"mu", "+", 
                    SuperscriptBox["rr", "4"]}]], " ", 
                   SuperscriptBox["x1", "2"]}], "+", 
                  RowBox[{
                   SqrtBox[
                    RowBox[{"mu", "+", 
                    SuperscriptBox["rr", "4"]}]], " ", 
                   SuperscriptBox["x2", "2"]}], "+", 
                  RowBox[{
                   SqrtBox[
                    RowBox[{"mu", "+", 
                    SuperscriptBox["rr", "4"]}]], " ", 
                   SuperscriptBox["x3", "2"]}]}], ")"}]}], "+", 
               RowBox[{
                SuperscriptBox["rr", "4"], " ", 
                RowBox[{"(", 
                 RowBox[{
                  SqrtBox[
                   RowBox[{"mu", "+", 
                    SuperscriptBox["rr", "4"]}]], "+", 
                  RowBox[{"mu", " ", 
                   RowBox[{"(", 
                    RowBox[{
                    SuperscriptBox["tt", "2"], "-", 
                    SuperscriptBox["x1", "2"], "-", 
                    SuperscriptBox["x2", "2"], "-", 
                    SuperscriptBox["x3", "2"]}], ")"}]}]}], ")"}]}]}], 
              ")"}]}]}], ")"}]}]}], "+", 
        RowBox[{
         FractionBox["1", 
          RowBox[{"8", " ", 
           SuperscriptBox["rr", 
            RowBox[{"7", "/", "2"}]], " ", 
           RowBox[{"(", 
            RowBox[{"mu", "+", 
             SuperscriptBox["rr", "4"]}], ")"}]}]], 
         RowBox[{
         "ARsigma1", " ", "AZeps", " ", "BRsigma3", " ", "BZeta", " ", "Ka1", 
          " ", "lambda", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{
             SuperscriptBox["rr", "2"], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"4", " ", "mu", " ", 
                SuperscriptBox["rr", "2"]}], "+", 
               RowBox[{"6", " ", 
                SuperscriptBox["rr", "6"]}], "+", 
               RowBox[{"3", " ", "mu", " ", 
                SqrtBox[
                 RowBox[{"mu", "+", 
                  SuperscriptBox["rr", "4"]}]]}], "-", 
               RowBox[{"6", " ", 
                SuperscriptBox["rr", "4"], " ", 
                SqrtBox[
                 RowBox[{"mu", "+", 
                  SuperscriptBox["rr", "4"]}]]}]}], ")"}], " ", "tt", " ", 
             "x1", " ", "x3"}], "+", 
            RowBox[{"Imag", " ", "x2", " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{
                RowBox[{"-", "2"}], " ", "mu", " ", 
                SqrtBox[
                 RowBox[{"mu", "+", 
                  SuperscriptBox["rr", "4"]}]]}], "+", 
               RowBox[{
                SuperscriptBox["rr", "8"], " ", 
                RowBox[{"(", 
                 RowBox[{
                  SuperscriptBox["tt", "2"], "-", 
                  SuperscriptBox["x1", "2"], "-", 
                  SuperscriptBox["x2", "2"], "-", 
                  SuperscriptBox["x3", "2"]}], ")"}]}], "+", 
               RowBox[{"mu", " ", 
                SuperscriptBox["rr", "2"], " ", 
                SqrtBox[
                 RowBox[{"mu", "+", 
                  SuperscriptBox["rr", "4"]}]], " ", 
                RowBox[{"(", 
                 RowBox[{
                  SuperscriptBox["tt", "2"], "-", 
                  SuperscriptBox["x1", "2"], "-", 
                  SuperscriptBox["x2", "2"], "-", 
                  SuperscriptBox["x3", "2"]}], ")"}]}], "+", 
               RowBox[{
                SuperscriptBox["rr", "6"], " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"-", "1"}], "-", 
                  RowBox[{
                   SqrtBox[
                    RowBox[{"mu", "+", 
                    SuperscriptBox["rr", "4"]}]], " ", 
                   SuperscriptBox["tt", "2"]}], "+", 
                  RowBox[{
                   SqrtBox[
                    RowBox[{"mu", "+", 
                    SuperscriptBox["rr", "4"]}]], " ", 
                   SuperscriptBox["x1", "2"]}], "+", 
                  RowBox[{
                   SqrtBox[
                    RowBox[{"mu", "+", 
                    SuperscriptBox["rr", "4"]}]], " ", 
                   SuperscriptBox["x2", "2"]}], "+", 
                  RowBox[{
                   SqrtBox[
                    RowBox[{"mu", "+", 
                    SuperscriptBox["rr", "4"]}]], " ", 
                   SuperscriptBox["x3", "2"]}]}], ")"}]}], "+", 
               RowBox[{
                SuperscriptBox["rr", "4"], " ", 
                RowBox[{"(", 
                 RowBox[{
                  SqrtBox[
                   RowBox[{"mu", "+", 
                    SuperscriptBox["rr", "4"]}]], "+", 
                  RowBox[{"mu", " ", 
                   RowBox[{"(", 
                    RowBox[{
                    SuperscriptBox["tt", "2"], "-", 
                    SuperscriptBox["x1", "2"], "-", 
                    SuperscriptBox["x2", "2"], "-", 
                    SuperscriptBox["x3", "2"]}], ")"}]}]}], ")"}]}]}], 
              ")"}]}]}], ")"}]}]}], "+", 
        RowBox[{
         FractionBox["1", 
          RowBox[{"16", " ", 
           SuperscriptBox["rr", 
            RowBox[{"9", "/", "2"}]], " ", 
           RowBox[{"(", 
            RowBox[{"mu", "+", 
             SuperscriptBox["rr", "4"]}], ")"}]}]], 
         RowBox[{
         "ARsigma3", " ", "AZeps", " ", "BRsigma3", " ", "BZeta", " ", "Ka3", 
          " ", "lambda", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{
             RowBox[{"-", "2"}], " ", 
             SuperscriptBox["rr", "6"], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", 
                SuperscriptBox["rr", "2"]}], "+", 
               SqrtBox[
                RowBox[{"mu", "+", 
                 SuperscriptBox["rr", "4"]}]]}], ")"}], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"3", " ", 
                SuperscriptBox["tt", "2"]}], "-", 
               RowBox[{"2", " ", 
                RowBox[{"(", 
                 RowBox[{
                  SuperscriptBox["x1", "2"], "+", 
                  SuperscriptBox["x2", "2"], "-", 
                  SuperscriptBox["x3", "2"]}], ")"}]}]}], ")"}]}], "+", 
            RowBox[{"mu", " ", 
             RowBox[{"(", 
              RowBox[{
               SqrtBox[
                RowBox[{"mu", "+", 
                 SuperscriptBox["rr", "4"]}]], "+", 
               RowBox[{
                SuperscriptBox["rr", "2"], " ", 
                SqrtBox[
                 RowBox[{"mu", "+", 
                  SuperscriptBox["rr", "4"]}]], " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{
                   RowBox[{"-", "3"}], " ", 
                   SuperscriptBox["tt", "2"]}], "+", 
                  SuperscriptBox["x1", "2"], "+", 
                  SuperscriptBox["x2", "2"], "-", 
                  SuperscriptBox["x3", "2"]}], ")"}]}], "+", 
               RowBox[{
                SuperscriptBox["rr", "4"], " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"7", " ", 
                   SuperscriptBox["tt", "2"]}], "-", 
                  RowBox[{"4", " ", 
                   RowBox[{"(", 
                    RowBox[{
                    SuperscriptBox["x1", "2"], "+", 
                    SuperscriptBox["x2", "2"], "-", 
                    SuperscriptBox["x3", "2"]}], ")"}]}]}], ")"}]}]}], 
              ")"}]}]}], ")"}]}]}], "+", 
        RowBox[{
         FractionBox["1", 
          RowBox[{"16", " ", 
           SuperscriptBox["rr", 
            RowBox[{"9", "/", "2"}]], " ", 
           RowBox[{"(", 
            RowBox[{"mu", "+", 
             SuperscriptBox["rr", "4"]}], ")"}]}]], 
         RowBox[{
         "ARsigma3", " ", "AZeps", " ", "BRsigma2", " ", "BZeta", " ", "Ka2", 
          " ", "lambda", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{
             RowBox[{"-", "2"}], " ", 
             SuperscriptBox["rr", "6"], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", 
                SuperscriptBox["rr", "2"]}], "+", 
               SqrtBox[
                RowBox[{"mu", "+", 
                 SuperscriptBox["rr", "4"]}]]}], ")"}], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"3", " ", 
                SuperscriptBox["tt", "2"]}], "-", 
               RowBox[{"2", " ", 
                RowBox[{"(", 
                 RowBox[{
                  SuperscriptBox["x1", "2"], "-", 
                  SuperscriptBox["x2", "2"], "+", 
                  SuperscriptBox["x3", "2"]}], ")"}]}]}], ")"}]}], "+", 
            RowBox[{"mu", " ", 
             RowBox[{"(", 
              RowBox[{
               SqrtBox[
                RowBox[{"mu", "+", 
                 SuperscriptBox["rr", "4"]}]], "+", 
               RowBox[{
                SuperscriptBox["rr", "2"], " ", 
                SqrtBox[
                 RowBox[{"mu", "+", 
                  SuperscriptBox["rr", "4"]}]], " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{
                   RowBox[{"-", "3"}], " ", 
                   SuperscriptBox["tt", "2"]}], "+", 
                  SuperscriptBox["x1", "2"], "-", 
                  SuperscriptBox["x2", "2"], "+", 
                  SuperscriptBox["x3", "2"]}], ")"}]}], "+", 
               RowBox[{
                SuperscriptBox["rr", "4"], " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"7", " ", 
                   SuperscriptBox["tt", "2"]}], "-", 
                  RowBox[{"4", " ", 
                   RowBox[{"(", 
                    RowBox[{
                    SuperscriptBox["x1", "2"], "-", 
                    SuperscriptBox["x2", "2"], "+", 
                    SuperscriptBox["x3", "2"]}], ")"}]}]}], ")"}]}]}], 
              ")"}]}]}], ")"}]}]}], "+", 
        RowBox[{
         FractionBox["1", 
          RowBox[{"16", " ", 
           SuperscriptBox["rr", 
            RowBox[{"7", "/", "2"}]], " ", 
           RowBox[{"(", 
            RowBox[{"mu", "+", 
             SuperscriptBox["rr", "4"]}], ")"}]}]], 
         RowBox[{
         "ARsigma1", " ", "AZeps", " ", "BRsigma0", " ", "BZeta", " ", "enne",
           " ", "lambda", " ", "tt", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{
             RowBox[{"-", "4"}], " ", 
             SuperscriptBox["rr", "4"], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", 
                SuperscriptBox["rr", "2"]}], "+", 
               SqrtBox[
                RowBox[{"mu", "+", 
                 SuperscriptBox["rr", "4"]}]]}], ")"}], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "1"}], "+", 
               RowBox[{
                SuperscriptBox["rr", "2"], " ", 
                RowBox[{"(", 
                 RowBox[{
                  SuperscriptBox["tt", "2"], "+", 
                  RowBox[{"2", " ", 
                   RowBox[{"(", 
                    RowBox[{
                    SuperscriptBox["x1", "2"], "+", 
                    SuperscriptBox["x2", "2"], "+", 
                    SuperscriptBox["x3", "2"]}], ")"}]}]}], ")"}]}]}], 
              ")"}]}], "+", 
            RowBox[{"mu", " ", 
             RowBox[{"(", 
              RowBox[{
               SqrtBox[
                RowBox[{"mu", "+", 
                 SuperscriptBox["rr", "4"]}]], "+", 
               RowBox[{
                SuperscriptBox["rr", "2"], " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"-", "4"}], "+", 
                  RowBox[{
                   SqrtBox[
                    RowBox[{"mu", "+", 
                    SuperscriptBox["rr", "4"]}]], " ", 
                   SuperscriptBox["tt", "2"]}], "+", 
                  RowBox[{"5", " ", 
                   SqrtBox[
                    RowBox[{"mu", "+", 
                    SuperscriptBox["rr", "4"]}]], " ", 
                   SuperscriptBox["x1", "2"]}], "+", 
                  RowBox[{"5", " ", 
                   SqrtBox[
                    RowBox[{"mu", "+", 
                    SuperscriptBox["rr", "4"]}]], " ", 
                   SuperscriptBox["x2", "2"]}], "+", 
                  RowBox[{"5", " ", 
                   SqrtBox[
                    RowBox[{"mu", "+", 
                    SuperscriptBox["rr", "4"]}]], " ", 
                   SuperscriptBox["x3", "2"]}]}], ")"}]}], "+", 
               RowBox[{"2", " ", 
                SuperscriptBox["rr", "4"], " ", 
                RowBox[{"(", 
                 RowBox[{
                  SuperscriptBox["tt", "2"], "+", 
                  RowBox[{"3", " ", 
                   RowBox[{"(", 
                    RowBox[{
                    SuperscriptBox["x1", "2"], "+", 
                    SuperscriptBox["x2", "2"], "+", 
                    SuperscriptBox["x3", "2"]}], ")"}]}]}], ")"}]}]}], 
              ")"}]}]}], ")"}]}]}], "+", 
        RowBox[{
         FractionBox["1", 
          RowBox[{"8", " ", 
           SuperscriptBox["rr", 
            RowBox[{"7", "/", "2"}]], " ", 
           RowBox[{"(", 
            RowBox[{"mu", "+", 
             SuperscriptBox["rr", "4"]}], ")"}]}]], 
         RowBox[{
         "ARsigma0", " ", "AZeps", " ", "BRsigma0", " ", "BZeta", " ", "enne",
           " ", "lambda", " ", "tt", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{
             SuperscriptBox["rr", "4"], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", 
                SuperscriptBox["rr", "2"]}], "+", 
               SqrtBox[
                RowBox[{"mu", "+", 
                 SuperscriptBox["rr", "4"]}]]}], ")"}], " ", 
             RowBox[{"(", 
              RowBox[{"1", "+", 
               RowBox[{
                SuperscriptBox["rr", "2"], " ", 
                RowBox[{"(", 
                 RowBox[{
                  SuperscriptBox["tt", "2"], "+", 
                  RowBox[{"5", " ", 
                   RowBox[{"(", 
                    RowBox[{
                    SuperscriptBox["x1", "2"], "+", 
                    SuperscriptBox["x2", "2"], "+", 
                    SuperscriptBox["x3", "2"]}], ")"}]}]}], ")"}]}]}], 
              ")"}]}], "+", 
            RowBox[{"mu", " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"3", " ", 
                SqrtBox[
                 RowBox[{"mu", "+", 
                  SuperscriptBox["rr", "4"]}]]}], "+", 
               RowBox[{
                SuperscriptBox["rr", "2"], " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"-", "1"}], "+", 
                  RowBox[{"3", " ", 
                   SqrtBox[
                    RowBox[{"mu", "+", 
                    SuperscriptBox["rr", "4"]}]], " ", 
                   SuperscriptBox["tt", "2"]}], "+", 
                  RowBox[{"4", " ", 
                   SqrtBox[
                    RowBox[{"mu", "+", 
                    SuperscriptBox["rr", "4"]}]], " ", 
                   SuperscriptBox["x1", "2"]}], "+", 
                  RowBox[{"4", " ", 
                   SqrtBox[
                    RowBox[{"mu", "+", 
                    SuperscriptBox["rr", "4"]}]], " ", 
                   SuperscriptBox["x2", "2"]}], "+", 
                  RowBox[{"4", " ", 
                   SqrtBox[
                    RowBox[{"mu", "+", 
                    SuperscriptBox["rr", "4"]}]], " ", 
                   SuperscriptBox["x3", "2"]}]}], ")"}]}], "-", 
               RowBox[{
                SuperscriptBox["rr", "4"], " ", 
                RowBox[{"(", 
                 RowBox[{
                  SuperscriptBox["tt", "2"], "+", 
                  RowBox[{"5", " ", 
                   RowBox[{"(", 
                    RowBox[{
                    SuperscriptBox["x1", "2"], "+", 
                    SuperscriptBox["x2", "2"], "+", 
                    SuperscriptBox["x3", "2"]}], ")"}]}]}], ")"}]}]}], 
              ")"}]}]}], ")"}]}]}], "+", 
        RowBox[{
         FractionBox["1", 
          RowBox[{"16", " ", 
           SuperscriptBox["rr", 
            RowBox[{"9", "/", "2"}]], " ", 
           RowBox[{"(", 
            RowBox[{"mu", "+", 
             SuperscriptBox["rr", "4"]}], ")"}]}]], 
         RowBox[{
         "ARsigma3", " ", "AZeps", " ", "BRsigma0", " ", "BZeta", " ", "enne",
           " ", "lambda", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{
             RowBox[{"-", "2"}], " ", 
             SuperscriptBox["rr", "4"], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", 
                SuperscriptBox["rr", "2"]}], "+", 
               SqrtBox[
                RowBox[{"mu", "+", 
                 SuperscriptBox["rr", "4"]}]]}], ")"}], " ", 
             RowBox[{"(", 
              RowBox[{"1", "+", 
               RowBox[{
                SuperscriptBox["rr", "2"], " ", 
                RowBox[{"(", 
                 RowBox[{
                  SuperscriptBox["tt", "2"], "+", 
                  RowBox[{"2", " ", 
                   RowBox[{"(", 
                    RowBox[{
                    SuperscriptBox["x1", "2"], "+", 
                    SuperscriptBox["x2", "2"], "+", 
                    SuperscriptBox["x3", "2"]}], ")"}]}]}], ")"}]}]}], 
              ")"}]}], "+", 
            RowBox[{"mu", " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{
                RowBox[{"-", "6"}], " ", 
                SqrtBox[
                 RowBox[{"mu", "+", 
                  SuperscriptBox["rr", "4"]}]]}], "-", 
               RowBox[{"2", " ", 
                SuperscriptBox["rr", "2"], " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"-", "1"}], "+", 
                  RowBox[{"3", " ", 
                   SqrtBox[
                    RowBox[{"mu", "+", 
                    SuperscriptBox["rr", "4"]}]], " ", 
                   SuperscriptBox["tt", "2"]}], "+", 
                  RowBox[{"4", " ", 
                   SqrtBox[
                    RowBox[{"mu", "+", 
                    SuperscriptBox["rr", "4"]}]], " ", 
                   SuperscriptBox["x1", "2"]}], "+", 
                  RowBox[{"4", " ", 
                   SqrtBox[
                    RowBox[{"mu", "+", 
                    SuperscriptBox["rr", "4"]}]], " ", 
                   SuperscriptBox["x2", "2"]}], "+", 
                  RowBox[{"4", " ", 
                   SqrtBox[
                    RowBox[{"mu", "+", 
                    SuperscriptBox["rr", "4"]}]], " ", 
                   SuperscriptBox["x3", "2"]}]}], ")"}]}], "+", 
               RowBox[{
                SuperscriptBox["rr", "4"], " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"2", " ", 
                   SuperscriptBox["tt", "2"]}], "+", 
                  RowBox[{"5", " ", 
                   RowBox[{"(", 
                    RowBox[{
                    SuperscriptBox["x1", "2"], "+", 
                    SuperscriptBox["x2", "2"], "+", 
                    SuperscriptBox["x3", "2"]}], ")"}]}]}], ")"}]}]}], 
              ")"}]}]}], ")"}]}]}], "+", 
        RowBox[{
         FractionBox["1", 
          RowBox[{"16", " ", 
           SuperscriptBox["rr", 
            RowBox[{"7", "/", "2"}]], " ", 
           RowBox[{"(", 
            RowBox[{"mu", "+", 
             SuperscriptBox["rr", "4"]}], ")"}]}]], 
         RowBox[{
         "ARsigma0", " ", "AZeps", " ", "BRsigma1", " ", "BZeta", " ", "Ka2", 
          " ", "lambda", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"4", " ", 
             SuperscriptBox["rr", "6"], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", 
                SuperscriptBox["rr", "2"]}], "+", 
               SqrtBox[
                RowBox[{"mu", "+", 
                 SuperscriptBox["rr", "4"]}]]}], ")"}], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"3", " ", "tt", " ", "x1", " ", "x2"}], "+", 
               RowBox[{"Imag", " ", 
                SuperscriptBox["tt", "2"], " ", "x3"}], "-", 
               RowBox[{"Imag", " ", "x3", " ", 
                RowBox[{"(", 
                 RowBox[{
                  SuperscriptBox["x1", "2"], "+", 
                  SuperscriptBox["x2", "2"], "+", 
                  SuperscriptBox["x3", "2"]}], ")"}]}]}], ")"}]}], "+", 
            RowBox[{"mu", " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{
                RowBox[{"-", "Imag"}], " ", 
                SqrtBox[
                 RowBox[{"mu", "+", 
                  SuperscriptBox["rr", "4"]}]], " ", "x3"}], "+", 
               RowBox[{
                SuperscriptBox["rr", "2"], " ", 
                SqrtBox[
                 RowBox[{"mu", "+", 
                  SuperscriptBox["rr", "4"]}]], " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"14", " ", "tt", " ", "x1", " ", "x2"}], "+", 
                  RowBox[{"Imag", " ", 
                   SuperscriptBox["tt", "2"], " ", "x3"}], "-", 
                  RowBox[{"Imag", " ", "x3", " ", 
                   RowBox[{"(", 
                    RowBox[{
                    SuperscriptBox["x1", "2"], "+", 
                    SuperscriptBox["x2", "2"], "+", 
                    SuperscriptBox["x3", "2"]}], ")"}]}]}], ")"}]}], "+", 
               RowBox[{"4", " ", 
                SuperscriptBox["rr", "4"], " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{
                   RowBox[{"-", "3"}], " ", "tt", " ", "x1", " ", "x2"}], "-", 
                  RowBox[{"Imag", " ", 
                   SuperscriptBox["tt", "2"], " ", "x3"}], "+", 
                  RowBox[{"Imag", " ", "x3", " ", 
                   RowBox[{"(", 
                    RowBox[{
                    SuperscriptBox["x1", "2"], "+", 
                    SuperscriptBox["x2", "2"], "+", 
                    SuperscriptBox["x3", "2"]}], ")"}]}]}], ")"}]}]}], 
              ")"}]}]}], ")"}]}]}], "-", 
        RowBox[{
         FractionBox["1", 
          RowBox[{"8", " ", 
           SuperscriptBox["rr", 
            RowBox[{"7", "/", "2"}]], " ", 
           RowBox[{"(", 
            RowBox[{"mu", "+", 
             SuperscriptBox["rr", "4"]}], ")"}]}]], 
         RowBox[{
         "ARsigma1", " ", "AZeps", " ", "BRsigma1", " ", "BZeta", " ", "Ka2", 
          " ", "lambda", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{
             SuperscriptBox["rr", "4"], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", 
                SuperscriptBox["rr", "2"]}], "+", 
               SqrtBox[
                RowBox[{"mu", "+", 
                 SuperscriptBox["rr", "4"]}]]}], ")"}], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{
                RowBox[{"-", "Imag"}], " ", "x3"}], "+", 
               RowBox[{
                SuperscriptBox["rr", "2"], " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"6", " ", "tt", " ", "x1", " ", "x2"}], "+", 
                  RowBox[{"Imag", " ", 
                   SuperscriptBox["tt", "2"], " ", "x3"}], "-", 
                  RowBox[{"Imag", " ", "x3", " ", 
                   RowBox[{"(", 
                    RowBox[{
                    SuperscriptBox["x1", "2"], "+", 
                    SuperscriptBox["x2", "2"], "+", 
                    SuperscriptBox["x3", "2"]}], ")"}]}]}], ")"}]}]}], 
              ")"}]}], "+", 
            RowBox[{"mu", " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"2", " ", "Imag", " ", 
                SqrtBox[
                 RowBox[{"mu", "+", 
                  SuperscriptBox["rr", "4"]}]], " ", "x3"}], "+", 
               RowBox[{
                SuperscriptBox["rr", "4"], " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{
                   RowBox[{"-", "4"}], " ", "tt", " ", "x1", " ", "x2"}], "-", 
                  RowBox[{"Imag", " ", 
                   SuperscriptBox["tt", "2"], " ", "x3"}], "+", 
                  RowBox[{"Imag", " ", "x3", " ", 
                   RowBox[{"(", 
                    RowBox[{
                    SuperscriptBox["x1", "2"], "+", 
                    SuperscriptBox["x2", "2"], "+", 
                    SuperscriptBox["x3", "2"]}], ")"}]}]}], ")"}]}], "+", 
               RowBox[{
                SuperscriptBox["rr", "2"], " ", 
                SqrtBox[
                 RowBox[{"mu", "+", 
                  SuperscriptBox["rr", "4"]}]], " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{
                   RowBox[{"-", "3"}], " ", "tt", " ", "x1", " ", "x2"}], "-", 
                  RowBox[{"Imag", " ", 
                   SuperscriptBox["tt", "2"], " ", "x3"}], "+", 
                  RowBox[{"Imag", " ", "x3", " ", 
                   RowBox[{"(", 
                    RowBox[{
                    SuperscriptBox["x1", "2"], "+", 
                    SuperscriptBox["x2", "2"], "+", 
                    SuperscriptBox["x3", "2"]}], ")"}]}]}], ")"}]}]}], 
              ")"}]}]}], ")"}]}]}], "+", 
        RowBox[{
         FractionBox["1", 
          RowBox[{"8", " ", 
           SuperscriptBox["rr", 
            RowBox[{"7", "/", "2"}]], " ", 
           RowBox[{"(", 
            RowBox[{"mu", "+", 
             SuperscriptBox["rr", "4"]}], ")"}]}]], 
         RowBox[{
         "ARsigma1", " ", "AZeps", " ", "BRsigma2", " ", "BZeta", " ", "Ka1", 
          " ", "lambda", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{
             SuperscriptBox["rr", "4"], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", 
                SuperscriptBox["rr", "2"]}], "+", 
               SqrtBox[
                RowBox[{"mu", "+", 
                 SuperscriptBox["rr", "4"]}]]}], ")"}], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{
                RowBox[{"-", "Imag"}], " ", "x3"}], "+", 
               RowBox[{
                SuperscriptBox["rr", "2"], " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{
                   RowBox[{"-", "6"}], " ", "tt", " ", "x1", " ", "x2"}], "+", 
                  RowBox[{"Imag", " ", 
                   SuperscriptBox["tt", "2"], " ", "x3"}], "-", 
                  RowBox[{"Imag", " ", "x3", " ", 
                   RowBox[{"(", 
                    RowBox[{
                    SuperscriptBox["x1", "2"], "+", 
                    SuperscriptBox["x2", "2"], "+", 
                    SuperscriptBox["x3", "2"]}], ")"}]}]}], ")"}]}]}], 
              ")"}]}], "+", 
            RowBox[{"mu", " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"2", " ", "Imag", " ", 
                SqrtBox[
                 RowBox[{"mu", "+", 
                  SuperscriptBox["rr", "4"]}]], " ", "x3"}], "+", 
               RowBox[{
                SuperscriptBox["rr", "2"], " ", 
                SqrtBox[
                 RowBox[{"mu", "+", 
                  SuperscriptBox["rr", "4"]}]], " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"3", " ", "tt", " ", "x1", " ", "x2"}], "-", 
                  RowBox[{"Imag", " ", 
                   SuperscriptBox["tt", "2"], " ", "x3"}], "+", 
                  RowBox[{"Imag", " ", "x3", " ", 
                   RowBox[{"(", 
                    RowBox[{
                    SuperscriptBox["x1", "2"], "+", 
                    SuperscriptBox["x2", "2"], "+", 
                    SuperscriptBox["x3", "2"]}], ")"}]}]}], ")"}]}], "+", 
               RowBox[{
                SuperscriptBox["rr", "4"], " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"4", " ", "tt", " ", "x1", " ", "x2"}], "-", 
                  RowBox[{"Imag", " ", 
                   SuperscriptBox["tt", "2"], " ", "x3"}], "+", 
                  RowBox[{"Imag", " ", "x3", " ", 
                   RowBox[{"(", 
                    RowBox[{
                    SuperscriptBox["x1", "2"], "+", 
                    SuperscriptBox["x2", "2"], "+", 
                    SuperscriptBox["x3", "2"]}], ")"}]}]}], ")"}]}]}], 
              ")"}]}]}], ")"}]}]}], "+", 
        RowBox[{
         FractionBox["1", 
          RowBox[{"16", " ", 
           SuperscriptBox["rr", 
            RowBox[{"7", "/", "2"}]], " ", 
           RowBox[{"(", 
            RowBox[{"mu", "+", 
             SuperscriptBox["rr", "4"]}], ")"}]}]], 
         RowBox[{
         "ARsigma0", " ", "AZeps", " ", "BRsigma2", " ", "BZeta", " ", "Ka1", 
          " ", "lambda", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{
             RowBox[{"-", "4"}], " ", 
             SuperscriptBox["rr", "6"], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", 
                SuperscriptBox["rr", "2"]}], "+", 
               SqrtBox[
                RowBox[{"mu", "+", 
                 SuperscriptBox["rr", "4"]}]]}], ")"}], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{
                RowBox[{"-", "3"}], " ", "tt", " ", "x1", " ", "x2"}], "+", 
               RowBox[{"Imag", " ", 
                SuperscriptBox["tt", "2"], " ", "x3"}], "-", 
               RowBox[{"Imag", " ", "x3", " ", 
                RowBox[{"(", 
                 RowBox[{
                  SuperscriptBox["x1", "2"], "+", 
                  SuperscriptBox["x2", "2"], "+", 
                  SuperscriptBox["x3", "2"]}], ")"}]}]}], ")"}]}], "+", 
            RowBox[{"mu", " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"Imag", " ", 
                SqrtBox[
                 RowBox[{"mu", "+", 
                  SuperscriptBox["rr", "4"]}]], " ", "x3"}], "+", 
               RowBox[{"4", " ", 
                SuperscriptBox["rr", "4"], " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{
                   RowBox[{"-", "3"}], " ", "tt", " ", "x1", " ", "x2"}], "+", 
                  RowBox[{"Imag", " ", 
                   SuperscriptBox["tt", "2"], " ", "x3"}], "-", 
                  RowBox[{"Imag", " ", "x3", " ", 
                   RowBox[{"(", 
                    RowBox[{
                    SuperscriptBox["x1", "2"], "+", 
                    SuperscriptBox["x2", "2"], "+", 
                    SuperscriptBox["x3", "2"]}], ")"}]}]}], ")"}]}], "+", 
               RowBox[{
                SuperscriptBox["rr", "2"], " ", 
                SqrtBox[
                 RowBox[{"mu", "+", 
                  SuperscriptBox["rr", "4"]}]], " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"14", " ", "tt", " ", "x1", " ", "x2"}], "-", 
                  RowBox[{"Imag", " ", 
                   SuperscriptBox["tt", "2"], " ", "x3"}], "+", 
                  RowBox[{"Imag", " ", "x3", " ", 
                   RowBox[{"(", 
                    RowBox[{
                    SuperscriptBox["x1", "2"], "+", 
                    SuperscriptBox["x2", "2"], "+", 
                    SuperscriptBox["x3", "2"]}], ")"}]}]}], ")"}]}]}], 
              ")"}]}]}], ")"}]}]}], "+", 
        RowBox[{
         FractionBox["1", 
          RowBox[{"8", " ", 
           SuperscriptBox["rr", 
            RowBox[{"7", "/", "2"}]], " ", 
           RowBox[{"(", 
            RowBox[{"mu", "+", 
             SuperscriptBox["rr", "4"]}], ")"}]}]], 
         RowBox[{
         "ARsigma1", " ", "AZeps", " ", "BRsigma3", " ", "BZeta", " ", "Ka2", 
          " ", "lambda", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{
             SuperscriptBox["rr", "2"], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"4", " ", "mu", " ", 
                SuperscriptBox["rr", "2"]}], "+", 
               RowBox[{"6", " ", 
                SuperscriptBox["rr", "6"]}], "+", 
               RowBox[{"3", " ", "mu", " ", 
                SqrtBox[
                 RowBox[{"mu", "+", 
                  SuperscriptBox["rr", "4"]}]]}], "-", 
               RowBox[{"6", " ", 
                SuperscriptBox["rr", "4"], " ", 
                SqrtBox[
                 RowBox[{"mu", "+", 
                  SuperscriptBox["rr", "4"]}]]}]}], ")"}], " ", "tt", " ", 
             "x2", " ", "x3"}], "+", 
            RowBox[{"Imag", " ", "x1", " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"2", " ", "mu", " ", 
                SqrtBox[
                 RowBox[{"mu", "+", 
                  SuperscriptBox["rr", "4"]}]]}], "+", 
               RowBox[{
                SuperscriptBox["rr", "8"], " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"-", 
                   SuperscriptBox["tt", "2"]}], "+", 
                  SuperscriptBox["x1", "2"], "+", 
                  SuperscriptBox["x2", "2"], "+", 
                  SuperscriptBox["x3", "2"]}], ")"}]}], "+", 
               RowBox[{"mu", " ", 
                SuperscriptBox["rr", "2"], " ", 
                SqrtBox[
                 RowBox[{"mu", "+", 
                  SuperscriptBox["rr", "4"]}]], " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"-", 
                   SuperscriptBox["tt", "2"]}], "+", 
                  SuperscriptBox["x1", "2"], "+", 
                  SuperscriptBox["x2", "2"], "+", 
                  SuperscriptBox["x3", "2"]}], ")"}]}], "+", 
               RowBox[{
                SuperscriptBox["rr", "6"], " ", 
                RowBox[{"(", 
                 RowBox[{"1", "+", 
                  RowBox[{
                   SqrtBox[
                    RowBox[{"mu", "+", 
                    SuperscriptBox["rr", "4"]}]], " ", 
                   SuperscriptBox["tt", "2"]}], "-", 
                  RowBox[{
                   SqrtBox[
                    RowBox[{"mu", "+", 
                    SuperscriptBox["rr", "4"]}]], " ", 
                   SuperscriptBox["x1", "2"]}], "-", 
                  RowBox[{
                   SqrtBox[
                    RowBox[{"mu", "+", 
                    SuperscriptBox["rr", "4"]}]], " ", 
                   SuperscriptBox["x2", "2"]}], "-", 
                  RowBox[{
                   SqrtBox[
                    RowBox[{"mu", "+", 
                    SuperscriptBox["rr", "4"]}]], " ", 
                   SuperscriptBox["x3", "2"]}]}], ")"}]}], "+", 
               RowBox[{
                SuperscriptBox["rr", "4"], " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"-", 
                   SqrtBox[
                    RowBox[{"mu", "+", 
                    SuperscriptBox["rr", "4"]}]]}], "+", 
                  RowBox[{"mu", " ", 
                   RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", 
                    SuperscriptBox["tt", "2"]}], "+", 
                    SuperscriptBox["x1", "2"], "+", 
                    SuperscriptBox["x2", "2"], "+", 
                    SuperscriptBox["x3", "2"]}], ")"}]}]}], ")"}]}]}], 
              ")"}]}]}], ")"}]}]}], "+", 
        RowBox[{
         FractionBox["1", 
          RowBox[{"8", " ", 
           SuperscriptBox["rr", 
            RowBox[{"7", "/", "2"}]], " ", 
           RowBox[{"(", 
            RowBox[{"mu", "+", 
             SuperscriptBox["rr", "4"]}], ")"}]}]], 
         RowBox[{
         "ARsigma1", " ", "AZeps", " ", "BRsigma1", " ", "BZeta", " ", "Ka3", 
          " ", "lambda", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{
             SuperscriptBox["rr", "2"], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"4", " ", "mu", " ", 
                SuperscriptBox["rr", "2"]}], "+", 
               RowBox[{"6", " ", 
                SuperscriptBox["rr", "6"]}], "+", 
               RowBox[{"3", " ", "mu", " ", 
                SqrtBox[
                 RowBox[{"mu", "+", 
                  SuperscriptBox["rr", "4"]}]]}], "-", 
               RowBox[{"6", " ", 
                SuperscriptBox["rr", "4"], " ", 
                SqrtBox[
                 RowBox[{"mu", "+", 
                  SuperscriptBox["rr", "4"]}]]}]}], ")"}], " ", "tt", " ", 
             "x1", " ", "x3"}], "+", 
            RowBox[{"Imag", " ", "x2", " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"2", " ", "mu", " ", 
                SqrtBox[
                 RowBox[{"mu", "+", 
                  SuperscriptBox["rr", "4"]}]]}], "+", 
               RowBox[{
                SuperscriptBox["rr", "8"], " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"-", 
                   SuperscriptBox["tt", "2"]}], "+", 
                  SuperscriptBox["x1", "2"], "+", 
                  SuperscriptBox["x2", "2"], "+", 
                  SuperscriptBox["x3", "2"]}], ")"}]}], "+", 
               RowBox[{"mu", " ", 
                SuperscriptBox["rr", "2"], " ", 
                SqrtBox[
                 RowBox[{"mu", "+", 
                  SuperscriptBox["rr", "4"]}]], " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"-", 
                   SuperscriptBox["tt", "2"]}], "+", 
                  SuperscriptBox["x1", "2"], "+", 
                  SuperscriptBox["x2", "2"], "+", 
                  SuperscriptBox["x3", "2"]}], ")"}]}], "+", 
               RowBox[{
                SuperscriptBox["rr", "6"], " ", 
                RowBox[{"(", 
                 RowBox[{"1", "+", 
                  RowBox[{
                   SqrtBox[
                    RowBox[{"mu", "+", 
                    SuperscriptBox["rr", "4"]}]], " ", 
                   SuperscriptBox["tt", "2"]}], "-", 
                  RowBox[{
                   SqrtBox[
                    RowBox[{"mu", "+", 
                    SuperscriptBox["rr", "4"]}]], " ", 
                   SuperscriptBox["x1", "2"]}], "-", 
                  RowBox[{
                   SqrtBox[
                    RowBox[{"mu", "+", 
                    SuperscriptBox["rr", "4"]}]], " ", 
                   SuperscriptBox["x2", "2"]}], "-", 
                  RowBox[{
                   SqrtBox[
                    RowBox[{"mu", "+", 
                    SuperscriptBox["rr", "4"]}]], " ", 
                   SuperscriptBox["x3", "2"]}]}], ")"}]}], "+", 
               RowBox[{
                SuperscriptBox["rr", "4"], " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"-", 
                   SqrtBox[
                    RowBox[{"mu", "+", 
                    SuperscriptBox["rr", "4"]}]]}], "+", 
                  RowBox[{"mu", " ", 
                   RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", 
                    SuperscriptBox["tt", "2"]}], "+", 
                    SuperscriptBox["x1", "2"], "+", 
                    SuperscriptBox["x2", "2"], "+", 
                    SuperscriptBox["x3", "2"]}], ")"}]}]}], ")"}]}]}], 
              ")"}]}]}], ")"}]}]}], "-", 
        RowBox[{
         FractionBox["1", 
          RowBox[{"16", " ", 
           SuperscriptBox["rr", 
            RowBox[{"7", "/", "2"}]], " ", 
           RowBox[{"(", 
            RowBox[{"mu", "+", 
             SuperscriptBox["rr", "4"]}], ")"}]}]], 
         RowBox[{
         "ARsigma0", " ", "AZeps", " ", "BRsigma2", " ", "BZeta", " ", "Ka3", 
          " ", "lambda", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"2", " ", 
             SuperscriptBox["rr", "2"], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"6", " ", "mu", " ", 
                SuperscriptBox["rr", "2"]}], "+", 
               RowBox[{"6", " ", 
                SuperscriptBox["rr", "6"]}], "-", 
               RowBox[{"7", " ", "mu", " ", 
                SqrtBox[
                 RowBox[{"mu", "+", 
                  SuperscriptBox["rr", "4"]}]]}], "-", 
               RowBox[{"6", " ", 
                SuperscriptBox["rr", "4"], " ", 
                SqrtBox[
                 RowBox[{"mu", "+", 
                  SuperscriptBox["rr", "4"]}]]}]}], ")"}], " ", "tt", " ", 
             "x2", " ", "x3"}], "+", 
            RowBox[{"Imag", " ", "x1", " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{
                RowBox[{"-", "4"}], " ", 
                SuperscriptBox["rr", "6"], " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"-", 
                   SuperscriptBox["rr", "2"]}], "+", 
                  SqrtBox[
                   RowBox[{"mu", "+", 
                    SuperscriptBox["rr", "4"]}]]}], ")"}], " ", 
                RowBox[{"(", 
                 RowBox[{
                  SuperscriptBox["tt", "2"], "-", 
                  SuperscriptBox["x1", "2"], "-", 
                  SuperscriptBox["x2", "2"], "-", 
                  SuperscriptBox["x3", "2"]}], ")"}]}], "+", 
               RowBox[{"mu", " ", 
                RowBox[{"(", 
                 RowBox[{
                  SqrtBox[
                   RowBox[{"mu", "+", 
                    SuperscriptBox["rr", "4"]}]], "+", 
                  RowBox[{"4", " ", 
                   SuperscriptBox["rr", "4"], " ", 
                   RowBox[{"(", 
                    RowBox[{
                    SuperscriptBox["tt", "2"], "-", 
                    SuperscriptBox["x1", "2"], "-", 
                    SuperscriptBox["x2", "2"], "-", 
                    SuperscriptBox["x3", "2"]}], ")"}]}], "+", 
                  RowBox[{
                   SuperscriptBox["rr", "2"], " ", 
                   SqrtBox[
                    RowBox[{"mu", "+", 
                    SuperscriptBox["rr", "4"]}]], " ", 
                   RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", 
                    SuperscriptBox["tt", "2"]}], "+", 
                    SuperscriptBox["x1", "2"], "+", 
                    SuperscriptBox["x2", "2"], "+", 
                    SuperscriptBox["x3", "2"]}], ")"}]}]}], ")"}]}]}], 
              ")"}]}]}], ")"}]}]}], "+", 
        RowBox[{
         FractionBox["1", 
          RowBox[{"16", " ", 
           SuperscriptBox["rr", 
            RowBox[{"7", "/", "2"}]], " ", 
           RowBox[{"(", 
            RowBox[{"mu", "+", 
             SuperscriptBox["rr", "4"]}], ")"}]}]], 
         RowBox[{
         "ARsigma0", " ", "AZeps", " ", "BRsigma3", " ", "BZeta", " ", "Ka2", 
          " ", "lambda", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"2", " ", 
             SuperscriptBox["rr", "2"], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{
                RowBox[{"-", "6"}], " ", "mu", " ", 
                SuperscriptBox["rr", "2"]}], "-", 
               RowBox[{"6", " ", 
                SuperscriptBox["rr", "6"]}], "+", 
               RowBox[{"7", " ", "mu", " ", 
                SqrtBox[
                 RowBox[{"mu", "+", 
                  SuperscriptBox["rr", "4"]}]]}], "+", 
               RowBox[{"6", " ", 
                SuperscriptBox["rr", "4"], " ", 
                SqrtBox[
                 RowBox[{"mu", "+", 
                  SuperscriptBox["rr", "4"]}]]}]}], ")"}], " ", "tt", " ", 
             "x2", " ", "x3"}], "+", 
            RowBox[{"Imag", " ", "x1", " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{
                RowBox[{"-", "4"}], " ", 
                SuperscriptBox["rr", "6"], " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"-", 
                   SuperscriptBox["rr", "2"]}], "+", 
                  SqrtBox[
                   RowBox[{"mu", "+", 
                    SuperscriptBox["rr", "4"]}]]}], ")"}], " ", 
                RowBox[{"(", 
                 RowBox[{
                  SuperscriptBox["tt", "2"], "-", 
                  SuperscriptBox["x1", "2"], "-", 
                  SuperscriptBox["x2", "2"], "-", 
                  SuperscriptBox["x3", "2"]}], ")"}]}], "+", 
               RowBox[{"mu", " ", 
                RowBox[{"(", 
                 RowBox[{
                  SqrtBox[
                   RowBox[{"mu", "+", 
                    SuperscriptBox["rr", "4"]}]], "+", 
                  RowBox[{"4", " ", 
                   SuperscriptBox["rr", "4"], " ", 
                   RowBox[{"(", 
                    RowBox[{
                    SuperscriptBox["tt", "2"], "-", 
                    SuperscriptBox["x1", "2"], "-", 
                    SuperscriptBox["x2", "2"], "-", 
                    SuperscriptBox["x3", "2"]}], ")"}]}], "+", 
                  RowBox[{
                   SuperscriptBox["rr", "2"], " ", 
                   SqrtBox[
                    RowBox[{"mu", "+", 
                    SuperscriptBox["rr", "4"]}]], " ", 
                   RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", 
                    SuperscriptBox["tt", "2"]}], "+", 
                    SuperscriptBox["x1", "2"], "+", 
                    SuperscriptBox["x2", "2"], "+", 
                    SuperscriptBox["x3", "2"]}], ")"}]}]}], ")"}]}]}], 
              ")"}]}]}], ")"}]}]}], "-", 
        RowBox[{
         FractionBox["1", 
          RowBox[{"16", " ", 
           SuperscriptBox["rr", 
            RowBox[{"7", "/", "2"}]], " ", 
           RowBox[{"(", 
            RowBox[{"mu", "+", 
             SuperscriptBox["rr", "4"]}], ")"}]}]], 
         RowBox[{
         "ARsigma0", " ", "AZeps", " ", "BRsigma3", " ", "BZeta", " ", "Ka1", 
          " ", "lambda", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"2", " ", 
             SuperscriptBox["rr", "2"], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"6", " ", "mu", " ", 
                SuperscriptBox["rr", "2"]}], "+", 
               RowBox[{"6", " ", 
                SuperscriptBox["rr", "6"]}], "-", 
               RowBox[{"7", " ", "mu", " ", 
                SqrtBox[
                 RowBox[{"mu", "+", 
                  SuperscriptBox["rr", "4"]}]]}], "-", 
               RowBox[{"6", " ", 
                SuperscriptBox["rr", "4"], " ", 
                SqrtBox[
                 RowBox[{"mu", "+", 
                  SuperscriptBox["rr", "4"]}]]}]}], ")"}], " ", "tt", " ", 
             "x1", " ", "x3"}], "+", 
            RowBox[{"Imag", " ", "x2", " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{
                RowBox[{"-", "4"}], " ", 
                SuperscriptBox["rr", "6"], " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"-", 
                   SuperscriptBox["rr", "2"]}], "+", 
                  SqrtBox[
                   RowBox[{"mu", "+", 
                    SuperscriptBox["rr", "4"]}]]}], ")"}], " ", 
                RowBox[{"(", 
                 RowBox[{
                  SuperscriptBox["tt", "2"], "-", 
                  SuperscriptBox["x1", "2"], "-", 
                  SuperscriptBox["x2", "2"], "-", 
                  SuperscriptBox["x3", "2"]}], ")"}]}], "+", 
               RowBox[{"mu", " ", 
                RowBox[{"(", 
                 RowBox[{
                  SqrtBox[
                   RowBox[{"mu", "+", 
                    SuperscriptBox["rr", "4"]}]], "+", 
                  RowBox[{"4", " ", 
                   SuperscriptBox["rr", "4"], " ", 
                   RowBox[{"(", 
                    RowBox[{
                    SuperscriptBox["tt", "2"], "-", 
                    SuperscriptBox["x1", "2"], "-", 
                    SuperscriptBox["x2", "2"], "-", 
                    SuperscriptBox["x3", "2"]}], ")"}]}], "+", 
                  RowBox[{
                   SuperscriptBox["rr", "2"], " ", 
                   SqrtBox[
                    RowBox[{"mu", "+", 
                    SuperscriptBox["rr", "4"]}]], " ", 
                   RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", 
                    SuperscriptBox["tt", "2"]}], "+", 
                    SuperscriptBox["x1", "2"], "+", 
                    SuperscriptBox["x2", "2"], "+", 
                    SuperscriptBox["x3", "2"]}], ")"}]}]}], ")"}]}]}], 
              ")"}]}]}], ")"}]}]}], "+", 
        RowBox[{
         FractionBox["1", 
          RowBox[{"16", " ", 
           SuperscriptBox["rr", 
            RowBox[{"7", "/", "2"}]], " ", 
           RowBox[{"(", 
            RowBox[{"mu", "+", 
             SuperscriptBox["rr", "4"]}], ")"}]}]], 
         RowBox[{
         "ARsigma0", " ", "AZeps", " ", "BRsigma1", " ", "BZeta", " ", "Ka3", 
          " ", "lambda", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"2", " ", 
             SuperscriptBox["rr", "2"], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{
                RowBox[{"-", "6"}], " ", "mu", " ", 
                SuperscriptBox["rr", "2"]}], "-", 
               RowBox[{"6", " ", 
                SuperscriptBox["rr", "6"]}], "+", 
               RowBox[{"7", " ", "mu", " ", 
                SqrtBox[
                 RowBox[{"mu", "+", 
                  SuperscriptBox["rr", "4"]}]]}], "+", 
               RowBox[{"6", " ", 
                SuperscriptBox["rr", "4"], " ", 
                SqrtBox[
                 RowBox[{"mu", "+", 
                  SuperscriptBox["rr", "4"]}]]}]}], ")"}], " ", "tt", " ", 
             "x1", " ", "x3"}], "+", 
            RowBox[{"Imag", " ", "x2", " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{
                RowBox[{"-", "4"}], " ", 
                SuperscriptBox["rr", "6"], " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"-", 
                   SuperscriptBox["rr", "2"]}], "+", 
                  SqrtBox[
                   RowBox[{"mu", "+", 
                    SuperscriptBox["rr", "4"]}]]}], ")"}], " ", 
                RowBox[{"(", 
                 RowBox[{
                  SuperscriptBox["tt", "2"], "-", 
                  SuperscriptBox["x1", "2"], "-", 
                  SuperscriptBox["x2", "2"], "-", 
                  SuperscriptBox["x3", "2"]}], ")"}]}], "+", 
               RowBox[{"mu", " ", 
                RowBox[{"(", 
                 RowBox[{
                  SqrtBox[
                   RowBox[{"mu", "+", 
                    SuperscriptBox["rr", "4"]}]], "+", 
                  RowBox[{"4", " ", 
                   SuperscriptBox["rr", "4"], " ", 
                   RowBox[{"(", 
                    RowBox[{
                    SuperscriptBox["tt", "2"], "-", 
                    SuperscriptBox["x1", "2"], "-", 
                    SuperscriptBox["x2", "2"], "-", 
                    SuperscriptBox["x3", "2"]}], ")"}]}], "+", 
                  RowBox[{
                   SuperscriptBox["rr", "2"], " ", 
                   SqrtBox[
                    RowBox[{"mu", "+", 
                    SuperscriptBox["rr", "4"]}]], " ", 
                   RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", 
                    SuperscriptBox["tt", "2"]}], "+", 
                    SuperscriptBox["x1", "2"], "+", 
                    SuperscriptBox["x2", "2"], "+", 
                    SuperscriptBox["x3", "2"]}], ")"}]}]}], ")"}]}]}], 
              ")"}]}]}], ")"}]}]}]}], ",", 
       RowBox[{
        RowBox[{
         FractionBox["1", 
          RowBox[{"2", " ", 
           SqrtBox["rr"]}]], 
         RowBox[{
         "ARsigma0", " ", "AZeps", " ", "BRsigma0", " ", "BZeta", " ", "enne",
           " ", "lambda", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", 
             SuperscriptBox["rr", "2"]}], "+", 
            SqrtBox[
             RowBox[{"mu", "+", 
              SuperscriptBox["rr", "4"]}]]}], ")"}], " ", "tt", " ", "x1"}]}],
         "+", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{
          "ARsigma0", " ", "AZeps", " ", "BRsigma1", " ", "BZeta", " ", "Ka1",
            " ", "lambda", " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{
              RowBox[{"-", "6"}], " ", "mu", " ", 
              SuperscriptBox["rr", "2"]}], "-", 
             RowBox[{"6", " ", 
              SuperscriptBox["rr", "6"]}], "+", 
             RowBox[{"5", " ", "mu", " ", 
              SqrtBox[
               RowBox[{"mu", "+", 
                SuperscriptBox["rr", "4"]}]]}], "+", 
             RowBox[{"6", " ", 
              SuperscriptBox["rr", "4"], " ", 
              SqrtBox[
               RowBox[{"mu", "+", 
                SuperscriptBox["rr", "4"]}]]}]}], ")"}], " ", "tt", " ", 
           "x1"}], ")"}], "/", 
         RowBox[{"(", 
          RowBox[{"8", " ", 
           SqrtBox["rr"], " ", 
           RowBox[{"(", 
            RowBox[{"mu", "+", 
             SuperscriptBox["rr", "4"]}], ")"}]}], ")"}]}], "+", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{
          "ARsigma1", " ", "AZeps", " ", "BRsigma0", " ", "BZeta", " ", 
           "enne", " ", "lambda", " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"2", " ", 
              SuperscriptBox["mu", "2"]}], "+", 
             RowBox[{"6", " ", "mu", " ", 
              SuperscriptBox["rr", "4"]}], "+", 
             RowBox[{"4", " ", 
              SuperscriptBox["rr", "8"]}], "-", 
             RowBox[{"3", " ", "mu", " ", 
              SuperscriptBox["rr", "2"], " ", 
              SqrtBox[
               RowBox[{"mu", "+", 
                SuperscriptBox["rr", "4"]}]]}], "-", 
             RowBox[{"4", " ", 
              SuperscriptBox["rr", "6"], " ", 
              SqrtBox[
               RowBox[{"mu", "+", 
                SuperscriptBox["rr", "4"]}]]}]}], ")"}], " ", "tt", " ", 
           "x1"}], ")"}], "/", 
         RowBox[{"(", 
          RowBox[{"8", " ", 
           SuperscriptBox["rr", 
            RowBox[{"5", "/", "2"}]], " ", 
           RowBox[{"(", 
            RowBox[{"mu", "+", 
             SuperscriptBox["rr", "4"]}], ")"}]}], ")"}]}], "-", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{
          "ARsigma1", " ", "AZeps", " ", "BRsigma1", " ", "BZeta", " ", "Ka1",
            " ", "lambda", " ", 
           RowBox[{"(", 
            RowBox[{
             SuperscriptBox["mu", "2"], "-", 
             RowBox[{"mu", " ", 
              SuperscriptBox["rr", "4"]}], "-", 
             RowBox[{"2", " ", 
              SuperscriptBox["rr", "8"]}], "+", 
             RowBox[{"mu", " ", 
              SuperscriptBox["rr", "2"], " ", 
              SqrtBox[
               RowBox[{"mu", "+", 
                SuperscriptBox["rr", "4"]}]]}], "+", 
             RowBox[{"2", " ", 
              SuperscriptBox["rr", "6"], " ", 
              SqrtBox[
               RowBox[{"mu", "+", 
                SuperscriptBox["rr", "4"]}]]}]}], ")"}], " ", "tt", " ", 
           "x1"}], ")"}], "/", 
         RowBox[{"(", 
          RowBox[{"8", " ", 
           SuperscriptBox["rr", 
            RowBox[{"5", "/", "2"}]], " ", 
           RowBox[{"(", 
            RowBox[{"mu", "+", 
             SuperscriptBox["rr", "4"]}], ")"}]}], ")"}]}], "+", 
        RowBox[{
         FractionBox["1", 
          RowBox[{"8", " ", 
           SuperscriptBox["rr", 
            RowBox[{"3", "/", "2"}]], " ", 
           RowBox[{"(", 
            RowBox[{"mu", "+", 
             SuperscriptBox["rr", "4"]}], ")"}]}]], 
         RowBox[{
         "ARsigma3", " ", "AZeps", " ", "BRsigma0", " ", "BZeta", " ", "Ka1", 
          " ", "lambda", " ", "tt", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{
             RowBox[{"-", "2"}], " ", 
             SuperscriptBox["rr", "4"], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", 
                SuperscriptBox["rr", "2"]}], "+", 
               SqrtBox[
                RowBox[{"mu", "+", 
                 SuperscriptBox["rr", "4"]}]]}], ")"}], " ", 
             RowBox[{"(", 
              RowBox[{"1", "+", 
               RowBox[{
                SuperscriptBox["rr", "2"], " ", 
                SuperscriptBox["x1", "2"]}]}], ")"}]}], "+", 
            RowBox[{"mu", " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{
                RowBox[{"-", "2"}], " ", 
                SqrtBox[
                 RowBox[{"mu", "+", 
                  SuperscriptBox["rr", "4"]}]]}], "+", 
               RowBox[{"2", " ", 
                SuperscriptBox["rr", "4"], " ", 
                SuperscriptBox["x1", "2"]}], "+", 
               RowBox[{
                SuperscriptBox["rr", "2"], " ", 
                RowBox[{"(", 
                 RowBox[{"2", "-", 
                  RowBox[{
                   SqrtBox[
                    RowBox[{"mu", "+", 
                    SuperscriptBox["rr", "4"]}]], " ", 
                   SuperscriptBox["x1", "2"]}]}], ")"}]}]}], ")"}]}]}], 
           ")"}]}]}], "-", 
        RowBox[{
         FractionBox["1", 
          RowBox[{"4", " ", 
           SuperscriptBox["rr", 
            RowBox[{"5", "/", "2"}]]}]], 
         RowBox[{
         "ARsigma0", " ", "AZeps", " ", "BRsigma2", " ", "BZeta", " ", "enne",
           " ", "lambda", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{
             SuperscriptBox["rr", "4"], " ", "x1", " ", "x2"}], "-", 
            RowBox[{
             SuperscriptBox["rr", "2"], " ", 
             SqrtBox[
              RowBox[{"mu", "+", 
               SuperscriptBox["rr", "4"]}]], " ", "x1", " ", "x2"}], "+", 
            RowBox[{"Imag", " ", "mu", " ", "tt", " ", "x3"}]}], ")"}]}]}], 
        "+", 
        RowBox[{
         FractionBox["1", 
          RowBox[{"8", " ", 
           SuperscriptBox["rr", 
            RowBox[{"5", "/", "2"}]]}]], 
         RowBox[{
         "ARsigma0", " ", "AZeps", " ", "BRsigma3", " ", "BZeta", " ", "Ka1", 
          " ", "lambda", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"Imag", " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"3", " ", "mu"}], "+", 
               RowBox[{"2", " ", 
                SuperscriptBox["rr", "4"]}], "-", 
               RowBox[{"2", " ", 
                SuperscriptBox["rr", "2"], " ", 
                SqrtBox[
                 RowBox[{"mu", "+", 
                  SuperscriptBox["rr", "4"]}]]}]}], ")"}], " ", "x1", " ", 
             "x2"}], "-", 
            RowBox[{
             RowBox[{"(", 
              RowBox[{"mu", "+", 
               RowBox[{"4", " ", 
                SuperscriptBox["rr", "4"]}], "-", 
               RowBox[{"4", " ", 
                SuperscriptBox["rr", "2"], " ", 
                SqrtBox[
                 RowBox[{"mu", "+", 
                  SuperscriptBox["rr", "4"]}]]}]}], ")"}], " ", "tt", " ", 
             "x3"}]}], ")"}]}]}], "-", 
        RowBox[{
         FractionBox["1", 
          RowBox[{"8", " ", 
           SuperscriptBox["rr", 
            RowBox[{"5", "/", "2"}]], " ", 
           RowBox[{"(", 
            RowBox[{"mu", "+", 
             SuperscriptBox["rr", "4"]}], ")"}]}]], 
         RowBox[{
         "ARsigma0", " ", "AZeps", " ", "BRsigma1", " ", "BZeta", " ", "Ka3", 
          " ", "lambda", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"Imag", " ", 
             RowBox[{"(", 
              RowBox[{
               SuperscriptBox["mu", "2"], "+", 
               RowBox[{"5", " ", "mu", " ", 
                SuperscriptBox["rr", "4"]}], "+", 
               RowBox[{"4", " ", 
                SuperscriptBox["rr", "8"]}], "-", 
               RowBox[{"3", " ", "mu", " ", 
                SuperscriptBox["rr", "2"], " ", 
                SqrtBox[
                 RowBox[{"mu", "+", 
                  SuperscriptBox["rr", "4"]}]]}], "-", 
               RowBox[{"4", " ", 
                SuperscriptBox["rr", "6"], " ", 
                SqrtBox[
                 RowBox[{"mu", "+", 
                  SuperscriptBox["rr", "4"]}]]}]}], ")"}], " ", "x1", " ", 
             "x2"}], "+", 
            RowBox[{
             SuperscriptBox["rr", "2"], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"4", " ", "mu", " ", 
                SuperscriptBox["rr", "2"]}], "+", 
               RowBox[{"4", " ", 
                SuperscriptBox["rr", "6"]}], "-", 
               RowBox[{"3", " ", "mu", " ", 
                SqrtBox[
                 RowBox[{"mu", "+", 
                  SuperscriptBox["rr", "4"]}]]}], "-", 
               RowBox[{"4", " ", 
                SuperscriptBox["rr", "4"], " ", 
                SqrtBox[
                 RowBox[{"mu", "+", 
                  SuperscriptBox["rr", "4"]}]]}]}], ")"}], " ", "tt", " ", 
             "x3"}]}], ")"}]}]}], "+", 
        RowBox[{
         FractionBox["1", 
          RowBox[{"16", " ", 
           SqrtBox["rr"], " ", 
           RowBox[{"(", 
            RowBox[{"mu", "+", 
             SuperscriptBox["rr", "4"]}], ")"}]}]], 
         RowBox[{
         "ARsigma1", " ", "AZeps", " ", "BRsigma1", " ", "BZeta", " ", "Ka3", 
          " ", "lambda", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{
             RowBox[{"-", "4"}], " ", "Imag", " ", 
             RowBox[{"(", 
              RowBox[{"mu", "+", 
               SuperscriptBox["rr", "4"]}], ")"}], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", 
                SuperscriptBox["rr", "2"]}], "+", 
               SqrtBox[
                RowBox[{"mu", "+", 
                 SuperscriptBox["rr", "4"]}]]}], ")"}], " ", "x1", " ", 
             "x2"}], "+", 
            RowBox[{
             RowBox[{"(", 
              RowBox[{
               RowBox[{"2", " ", "mu", " ", 
                SuperscriptBox["rr", "2"]}], "+", 
               RowBox[{"2", " ", 
                SuperscriptBox["rr", "6"]}], "-", 
               RowBox[{"3", " ", "mu", " ", 
                SqrtBox[
                 RowBox[{"mu", "+", 
                  SuperscriptBox["rr", "4"]}]]}], "-", 
               RowBox[{"2", " ", 
                SuperscriptBox["rr", "4"], " ", 
                SqrtBox[
                 RowBox[{"mu", "+", 
                  SuperscriptBox["rr", "4"]}]]}]}], ")"}], " ", "tt", " ", 
             "x3"}]}], ")"}]}]}], "+", 
        RowBox[{
         FractionBox["1", 
          RowBox[{"8", " ", 
           SuperscriptBox["rr", 
            RowBox[{"5", "/", "2"}]], " ", 
           RowBox[{"(", 
            RowBox[{"mu", "+", 
             SuperscriptBox["rr", "4"]}], ")"}]}]], 
         RowBox[{
         "ARsigma1", " ", "AZeps", " ", "BRsigma3", " ", "BZeta", " ", "Ka1", 
          " ", "lambda", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"Imag", " ", 
             RowBox[{"(", 
              RowBox[{"mu", "+", 
               SuperscriptBox["rr", "4"]}], ")"}], " ", 
             RowBox[{"(", 
              RowBox[{"mu", "-", 
               RowBox[{"4", " ", 
                SuperscriptBox["rr", "4"]}], "+", 
               RowBox[{"4", " ", 
                SuperscriptBox["rr", "2"], " ", 
                SqrtBox[
                 RowBox[{"mu", "+", 
                  SuperscriptBox["rr", "4"]}]]}]}], ")"}], " ", "x1", " ", 
             "x2"}], "-", 
            RowBox[{
             RowBox[{"(", 
              RowBox[{
               SuperscriptBox["mu", "2"], "-", 
               RowBox[{"mu", " ", 
                SuperscriptBox["rr", "4"]}], "-", 
               RowBox[{"2", " ", 
                SuperscriptBox["rr", "8"]}], "+", 
               RowBox[{"mu", " ", 
                SuperscriptBox["rr", "2"], " ", 
                SqrtBox[
                 RowBox[{"mu", "+", 
                  SuperscriptBox["rr", "4"]}]]}], "+", 
               RowBox[{"2", " ", 
                SuperscriptBox["rr", "6"], " ", 
                SqrtBox[
                 RowBox[{"mu", "+", 
                  SuperscriptBox["rr", "4"]}]]}]}], ")"}], " ", "tt", " ", 
             "x3"}]}], ")"}]}]}], "+", 
        RowBox[{
         FractionBox["1", 
          RowBox[{"8", " ", 
           SuperscriptBox["rr", 
            RowBox[{"5", "/", "2"}]], " ", 
           RowBox[{"(", 
            RowBox[{"mu", "+", 
             SuperscriptBox["rr", "4"]}], ")"}]}]], 
         RowBox[{
         "ARsigma0", " ", "AZeps", " ", "BRsigma0", " ", "BZeta", " ", "Ka3", 
          " ", "lambda", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"Imag", " ", 
             SuperscriptBox["rr", "2"], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{
                RowBox[{"-", "2"}], " ", "mu", " ", 
                SuperscriptBox["rr", "2"]}], "-", 
               RowBox[{"2", " ", 
                SuperscriptBox["rr", "6"]}], "+", 
               RowBox[{"mu", " ", 
                SqrtBox[
                 RowBox[{"mu", "+", 
                  SuperscriptBox["rr", "4"]}]]}], "+", 
               RowBox[{"2", " ", 
                SuperscriptBox["rr", "4"], " ", 
                SqrtBox[
                 RowBox[{"mu", "+", 
                  SuperscriptBox["rr", "4"]}]]}]}], ")"}], " ", "tt", " ", 
             "x2"}], "+", 
            RowBox[{"mu", " ", 
             RowBox[{"(", 
              RowBox[{"mu", "+", 
               SuperscriptBox["rr", "4"]}], ")"}], " ", "x1", " ", "x3"}]}], 
           ")"}]}]}], "+", 
        RowBox[{
         FractionBox["1", 
          RowBox[{"4", " ", 
           SuperscriptBox["rr", 
            RowBox[{"5", "/", "2"}]]}]], 
         RowBox[{
         "ARsigma0", " ", "AZeps", " ", "BRsigma3", " ", "BZeta", " ", "enne",
           " ", "lambda", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"Imag", " ", "mu", " ", "tt", " ", "x2"}], "+", 
            RowBox[{
             SuperscriptBox["rr", "2"], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", 
                SuperscriptBox["rr", "2"]}], "+", 
               SqrtBox[
                RowBox[{"mu", "+", 
                 SuperscriptBox["rr", "4"]}]]}], ")"}], " ", "x1", " ", 
             "x3"}]}], ")"}]}]}], "+", 
        RowBox[{
         FractionBox["1", 
          RowBox[{"16", " ", 
           SuperscriptBox["rr", 
            RowBox[{"5", "/", "2"}]], " ", 
           RowBox[{"(", 
            RowBox[{"mu", "+", 
             SuperscriptBox["rr", "4"]}], ")"}]}]], 
         RowBox[{
         "ARsigma1", " ", "AZeps", " ", "BRsigma0", " ", "BZeta", " ", "Ka3", 
          " ", "lambda", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"Imag", " ", 
             SuperscriptBox["rr", "2"], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"2", " ", "mu", " ", 
                SuperscriptBox["rr", "2"]}], "+", 
               RowBox[{"2", " ", 
                SuperscriptBox["rr", "6"]}], "-", 
               RowBox[{"mu", " ", 
                SqrtBox[
                 RowBox[{"mu", "+", 
                  SuperscriptBox["rr", "4"]}]]}], "-", 
               RowBox[{"2", " ", 
                SuperscriptBox["rr", "4"], " ", 
                SqrtBox[
                 RowBox[{"mu", "+", 
                  SuperscriptBox["rr", "4"]}]]}]}], ")"}], " ", "tt", " ", 
             "x2"}], "+", 
            RowBox[{"2", " ", 
             RowBox[{"(", 
              RowBox[{"mu", "+", 
               SuperscriptBox["rr", "4"]}], ")"}], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"3", " ", "mu"}], "+", 
               RowBox[{"2", " ", 
                SuperscriptBox["rr", "4"]}], "-", 
               RowBox[{"2", " ", 
                SuperscriptBox["rr", "2"], " ", 
                SqrtBox[
                 RowBox[{"mu", "+", 
                  SuperscriptBox["rr", "4"]}]]}]}], ")"}], " ", "x1", " ", 
             "x3"}]}], ")"}]}]}], "+", 
        RowBox[{
         FractionBox["1", 
          RowBox[{"16", " ", 
           SuperscriptBox["rr", 
            RowBox[{"5", "/", "2"}]], " ", 
           RowBox[{"(", 
            RowBox[{"mu", "+", 
             SuperscriptBox["rr", "4"]}], ")"}]}]], 
         RowBox[{
         "ARsigma1", " ", "AZeps", " ", "BRsigma3", " ", "BZeta", " ", "enne",
           " ", "lambda", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"Imag", " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"2", " ", 
                SuperscriptBox["mu", "2"]}], "-", 
               RowBox[{"4", " ", "mu", " ", 
                SuperscriptBox["rr", "4"]}], "-", 
               RowBox[{"6", " ", 
                SuperscriptBox["rr", "8"]}], "+", 
               RowBox[{"5", " ", "mu", " ", 
                SuperscriptBox["rr", "2"], " ", 
                SqrtBox[
                 RowBox[{"mu", "+", 
                  SuperscriptBox["rr", "4"]}]]}], "+", 
               RowBox[{"6", " ", 
                SuperscriptBox["rr", "6"], " ", 
                SqrtBox[
                 RowBox[{"mu", "+", 
                  SuperscriptBox["rr", "4"]}]]}]}], ")"}], " ", "tt", " ", 
             "x2"}], "+", 
            RowBox[{
             RowBox[{"(", 
              RowBox[{
               RowBox[{
                RowBox[{"-", "2"}], " ", 
                SuperscriptBox["mu", "2"]}], "+", 
               RowBox[{"2", " ", 
                SuperscriptBox["rr", "8"]}], "+", 
               RowBox[{"mu", " ", 
                SuperscriptBox["rr", "2"], " ", 
                SqrtBox[
                 RowBox[{"mu", "+", 
                  SuperscriptBox["rr", "4"]}]]}], "-", 
               RowBox[{"2", " ", 
                SuperscriptBox["rr", "6"], " ", 
                SqrtBox[
                 RowBox[{"mu", "+", 
                  SuperscriptBox["rr", "4"]}]]}]}], ")"}], " ", "x1", " ", 
             "x3"}]}], ")"}]}]}], "+", 
        RowBox[{
         FractionBox["1", 
          RowBox[{"8", " ", 
           SuperscriptBox["rr", 
            RowBox[{"7", "/", "2"}]], " ", 
           RowBox[{"(", 
            RowBox[{"mu", "+", 
             SuperscriptBox["rr", "4"]}], ")"}]}]], 
         RowBox[{
         "ARsigma3", " ", "AZeps", " ", "BRsigma3", " ", "BZeta", " ", "Ka1", 
          " ", "lambda", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"Imag", " ", "mu", " ", 
             SuperscriptBox["rr", "2"], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{
                RowBox[{"-", "2"}], " ", "mu"}], "-", 
               RowBox[{"2", " ", 
                SuperscriptBox["rr", "4"]}], "+", 
               RowBox[{
                SuperscriptBox["rr", "2"], " ", 
                SqrtBox[
                 RowBox[{"mu", "+", 
                  SuperscriptBox["rr", "4"]}]]}]}], ")"}], " ", "tt", " ", 
             "x1", " ", "x2"}], "+", 
            RowBox[{
             RowBox[{"(", 
              RowBox[{"mu", "+", 
               SuperscriptBox["rr", "4"]}], ")"}], " ", 
             RowBox[{"(", 
              RowBox[{"mu", "+", 
               RowBox[{"2", " ", "mu", " ", 
                SuperscriptBox["rr", "2"], " ", 
                SuperscriptBox["x1", "2"]}], "-", 
               RowBox[{"2", " ", 
                SuperscriptBox["rr", "2"], " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"-", 
                   SuperscriptBox["rr", "2"]}], "+", 
                  SqrtBox[
                   RowBox[{"mu", "+", 
                    SuperscriptBox["rr", "4"]}]]}], ")"}], " ", 
                RowBox[{"(", 
                 RowBox[{"1", "+", 
                  RowBox[{
                   SuperscriptBox["rr", "2"], " ", 
                   SuperscriptBox["x1", "2"]}]}], ")"}]}]}], ")"}], " ", 
             "x3"}]}], ")"}]}]}], "+", 
        RowBox[{
         FractionBox["1", 
          RowBox[{"16", " ", 
           SuperscriptBox["rr", 
            RowBox[{"5", "/", "2"}]], " ", 
           RowBox[{"(", 
            RowBox[{"mu", "+", 
             SuperscriptBox["rr", "4"]}], ")"}]}]], 
         RowBox[{
         "ARsigma1", " ", "AZeps", " ", "BRsigma2", " ", "BZeta", " ", "enne",
           " ", "lambda", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{
             RowBox[{"-", "2"}], " ", 
             SuperscriptBox["mu", "2"], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"x1", " ", "x2"}], "+", 
               RowBox[{"Imag", " ", "tt", " ", "x3"}]}], ")"}]}], "-", 
            RowBox[{"2", " ", 
             SuperscriptBox["rr", "6"], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", 
                SuperscriptBox["rr", "2"]}], "+", 
               SqrtBox[
                RowBox[{"mu", "+", 
                 SuperscriptBox["rr", "4"]}]]}], ")"}], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"x1", " ", "x2"}], "+", 
               RowBox[{"3", " ", "Imag", " ", "tt", " ", "x3"}]}], ")"}]}], 
            "+", 
            RowBox[{"mu", " ", 
             SuperscriptBox["rr", "2"], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{
                SqrtBox[
                 RowBox[{"mu", "+", 
                  SuperscriptBox["rr", "4"]}]], " ", "x1", " ", "x2"}], "+", 
               RowBox[{"Imag", " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"4", " ", 
                   SuperscriptBox["rr", "2"]}], "-", 
                  RowBox[{"5", " ", 
                   SqrtBox[
                    RowBox[{"mu", "+", 
                    SuperscriptBox["rr", "4"]}]]}]}], ")"}], " ", "tt", " ", 
                "x3"}]}], ")"}]}]}], ")"}]}]}], "-", 
        RowBox[{
         FractionBox["1", 
          RowBox[{"8", " ", 
           SuperscriptBox["rr", 
            RowBox[{"5", "/", "2"}]]}]], 
         RowBox[{
         "ARsigma0", " ", "AZeps", " ", "BRsigma2", " ", "BZeta", " ", "Ka1", 
          " ", "lambda", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{
             RowBox[{"-", "2"}], " ", 
             SuperscriptBox["rr", "2"], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", 
                SuperscriptBox["rr", "2"]}], "+", 
               SqrtBox[
                RowBox[{"mu", "+", 
                 SuperscriptBox["rr", "4"]}]]}], ")"}], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"2", " ", "tt", " ", "x2"}], "+", 
               RowBox[{"Imag", " ", "x1", " ", "x3"}]}], ")"}]}], "+", 
            RowBox[{"mu", " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"tt", " ", "x2"}], "+", 
               RowBox[{"3", " ", "Imag", " ", "x1", " ", "x3"}]}], ")"}]}]}], 
           ")"}]}]}], "+", 
        RowBox[{
         FractionBox["1", 
          RowBox[{"16", " ", 
           SuperscriptBox["rr", 
            RowBox[{"3", "/", "2"}]]}]], 
         RowBox[{
         "ARsigma2i", " ", "AZeps", " ", "BRsigma0", " ", "BZeta", " ", "Ka3",
           " ", "lambda", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{
             RowBox[{"-", "2"}], " ", 
             RowBox[{"(", 
              RowBox[{"mu", "-", 
               RowBox[{"6", " ", 
                SuperscriptBox["rr", "4"]}], "+", 
               RowBox[{"6", " ", 
                SuperscriptBox["rr", "2"], " ", 
                SqrtBox[
                 RowBox[{"mu", "+", 
                  SuperscriptBox["rr", "4"]}]]}]}], ")"}], " ", "tt", " ", 
             "x1", " ", "x3"}], "-", 
            RowBox[{"Imag", " ", 
             RowBox[{"(", 
              RowBox[{"mu", "+", 
               RowBox[{"2", " ", 
                SuperscriptBox["rr", "4"]}], "-", 
               RowBox[{"2", " ", 
                SuperscriptBox["rr", "2"], " ", 
                SqrtBox[
                 RowBox[{"mu", "+", 
                  SuperscriptBox["rr", "4"]}]]}]}], ")"}], " ", "x2", " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", 
                SuperscriptBox["tt", "2"]}], "+", 
               SuperscriptBox["x1", "2"], "+", 
               SuperscriptBox["x2", "2"], "+", 
               SuperscriptBox["x3", "2"]}], ")"}]}]}], ")"}]}]}], "-", 
        RowBox[{
         FractionBox["1", 
          RowBox[{"8", " ", 
           SuperscriptBox["rr", 
            RowBox[{"5", "/", "2"}]]}]], 
         RowBox[{
         "ARsigma0", " ", "AZeps", " ", "BRsigma0", " ", "BZeta", " ", "Ka1", 
          " ", "lambda", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"mu", " ", 
             RowBox[{"(", 
              RowBox[{
               SuperscriptBox["x2", "2"], "+", 
               SuperscriptBox["x3", "2"]}], ")"}]}], "+", 
            RowBox[{"2", " ", 
             SuperscriptBox["rr", "4"], " ", 
             RowBox[{"(", 
              RowBox[{
               SuperscriptBox["tt", "2"], "+", 
               SuperscriptBox["x1", "2"], "+", 
               SuperscriptBox["x2", "2"], "+", 
               SuperscriptBox["x3", "2"]}], ")"}]}], "-", 
            RowBox[{"2", " ", 
             SuperscriptBox["rr", "2"], " ", 
             SqrtBox[
              RowBox[{"mu", "+", 
               SuperscriptBox["rr", "4"]}]], " ", 
             RowBox[{"(", 
              RowBox[{
               SuperscriptBox["tt", "2"], "+", 
               SuperscriptBox["x1", "2"], "+", 
               SuperscriptBox["x2", "2"], "+", 
               SuperscriptBox["x3", "2"]}], ")"}]}]}], ")"}]}]}], "+", 
        RowBox[{
         FractionBox["1", 
          RowBox[{"16", " ", 
           SuperscriptBox["rr", 
            RowBox[{"5", "/", "2"}]], " ", 
           RowBox[{"(", 
            RowBox[{"mu", "+", 
             SuperscriptBox["rr", "4"]}], ")"}]}]], 
         RowBox[{
         "ARsigma1", " ", "AZeps", " ", "BRsigma0", " ", "BZeta", " ", "Ka2", 
          " ", "lambda", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"6", " ", 
             SuperscriptBox["mu", "2"], " ", "x1", " ", "x2"}], "-", 
            RowBox[{"2", " ", 
             SuperscriptBox["rr", "6"], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", 
                SuperscriptBox["rr", "2"]}], "+", 
               SqrtBox[
                RowBox[{"mu", "+", 
                 SuperscriptBox["rr", "4"]}]]}], ")"}], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"2", " ", "x1", " ", "x2"}], "-", 
               RowBox[{"Imag", " ", "tt", " ", "x3"}]}], ")"}]}], "+", 
            RowBox[{"mu", " ", 
             SuperscriptBox["rr", "2"], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"2", " ", 
                SuperscriptBox["rr", "2"], " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"5", " ", "x1", " ", "x2"}], "-", 
                  RowBox[{"Imag", " ", "tt", " ", "x3"}]}], ")"}]}], "+", 
               RowBox[{
                SqrtBox[
                 RowBox[{"mu", "+", 
                  SuperscriptBox["rr", "4"]}]], " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{
                   RowBox[{"-", "4"}], " ", "x1", " ", "x2"}], "+", 
                  RowBox[{"Imag", " ", "tt", " ", "x3"}]}], ")"}]}]}], 
              ")"}]}]}], ")"}]}]}], "+", 
        RowBox[{
         FractionBox["1", 
          RowBox[{"8", " ", 
           SuperscriptBox["rr", 
            RowBox[{"5", "/", "2"}]], " ", 
           RowBox[{"(", 
            RowBox[{"mu", "+", 
             SuperscriptBox["rr", "4"]}], ")"}]}]], 
         RowBox[{
         "ARsigma0", " ", "AZeps", " ", "BRsigma0", " ", "BZeta", " ", "Ka2", 
          " ", "lambda", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{
             SuperscriptBox["mu", "2"], " ", "x1", " ", "x2"}], "+", 
            RowBox[{"2", " ", "Imag", " ", 
             SuperscriptBox["rr", "6"], " ", 
             RowBox[{"(", 
              RowBox[{
               SuperscriptBox["rr", "2"], "-", 
               SqrtBox[
                RowBox[{"mu", "+", 
                 SuperscriptBox["rr", "4"]}]]}], ")"}], " ", "tt", " ", 
             "x3"}], "+", 
            RowBox[{"mu", " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{
                RowBox[{"-", "Imag"}], " ", 
                SuperscriptBox["rr", "2"], " ", 
                SqrtBox[
                 RowBox[{"mu", "+", 
                  SuperscriptBox["rr", "4"]}]], " ", "tt", " ", "x3"}], "+", 
               RowBox[{
                SuperscriptBox["rr", "4"], " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"x1", " ", "x2"}], "+", 
                  RowBox[{"2", " ", "Imag", " ", "tt", " ", "x3"}]}], 
                 ")"}]}]}], ")"}]}]}], ")"}]}]}], "+", 
        RowBox[{
         FractionBox["1", 
          RowBox[{"16", " ", 
           SqrtBox["rr"], " ", 
           RowBox[{"(", 
            RowBox[{"mu", "+", 
             SuperscriptBox["rr", "4"]}], ")"}]}]], 
         RowBox[{
         "ARsigma1", " ", "AZeps", " ", "BRsigma1", " ", "BZeta", " ", "Ka2", 
          " ", "lambda", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{
             RowBox[{"-", "2"}], " ", 
             SuperscriptBox["rr", "4"], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", 
                SuperscriptBox["rr", "2"]}], "+", 
               SqrtBox[
                RowBox[{"mu", "+", 
                 SuperscriptBox["rr", "4"]}]]}], ")"}], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"tt", " ", "x2"}], "-", 
               RowBox[{"2", " ", "Imag", " ", "x1", " ", "x3"}]}], ")"}]}], 
            "+", 
            RowBox[{"mu", " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"2", " ", 
                SuperscriptBox["rr", "2"], " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"tt", " ", "x2"}], "-", 
                  RowBox[{"2", " ", "Imag", " ", "x1", " ", "x3"}]}], ")"}]}],
                "+", 
               RowBox[{
                SqrtBox[
                 RowBox[{"mu", "+", 
                  SuperscriptBox["rr", "4"]}]], " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{
                   RowBox[{"-", "3"}], " ", "tt", " ", "x2"}], "+", 
                  RowBox[{"4", " ", "Imag", " ", "x1", " ", "x3"}]}], 
                 ")"}]}]}], ")"}]}]}], ")"}]}]}], "-", 
        RowBox[{
         FractionBox["1", 
          RowBox[{"8", " ", 
           SuperscriptBox["rr", 
            RowBox[{"5", "/", "2"}]], " ", 
           RowBox[{"(", 
            RowBox[{"mu", "+", 
             SuperscriptBox["rr", "4"]}], ")"}]}]], 
         RowBox[{
         "ARsigma1", " ", "AZeps", " ", "BRsigma2", " ", "BZeta", " ", "Ka1", 
          " ", "lambda", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{
             SuperscriptBox["mu", "2"], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"tt", " ", "x2"}], "+", 
               RowBox[{"Imag", " ", "x1", " ", "x3"}]}], ")"}]}], "+", 
            RowBox[{"2", " ", 
             SuperscriptBox["rr", "6"], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", 
                SuperscriptBox["rr", "2"]}], "+", 
               SqrtBox[
                RowBox[{"mu", "+", 
                 SuperscriptBox["rr", "4"]}]]}], ")"}], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"tt", " ", "x2"}], "+", 
               RowBox[{"2", " ", "Imag", " ", "x1", " ", "x3"}]}], ")"}]}], 
            "+", 
            RowBox[{"mu", " ", 
             SuperscriptBox["rr", "2"], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{
                RowBox[{"-", 
                 SuperscriptBox["rr", "2"]}], " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"tt", " ", "x2"}], "+", 
                  RowBox[{"3", " ", "Imag", " ", "x1", " ", "x3"}]}], ")"}]}],
                "+", 
               RowBox[{
                SqrtBox[
                 RowBox[{"mu", "+", 
                  SuperscriptBox["rr", "4"]}]], " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"tt", " ", "x2"}], "+", 
                  RowBox[{"4", " ", "Imag", " ", "x1", " ", "x3"}]}], 
                 ")"}]}]}], ")"}]}]}], ")"}]}]}], "+", 
        RowBox[{
         FractionBox["1", 
          RowBox[{"8", " ", 
           SuperscriptBox["rr", 
            RowBox[{"5", "/", "2"}]], " ", 
           RowBox[{"(", 
            RowBox[{"mu", "+", 
             SuperscriptBox["rr", "4"]}], ")"}]}]], 
         RowBox[{
         "ARsigma0", " ", "AZeps", " ", "BRsigma1", " ", "BZeta", " ", "Ka2", 
          " ", "lambda", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"Imag", " ", 
             SuperscriptBox["mu", "2"], " ", "x1", " ", "x3"}], "+", 
            RowBox[{"4", " ", 
             SuperscriptBox["rr", "6"], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", 
                SuperscriptBox["rr", "2"]}], "+", 
               SqrtBox[
                RowBox[{"mu", "+", 
                 SuperscriptBox["rr", "4"]}]]}], ")"}], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"tt", " ", "x2"}], "-", 
               RowBox[{"Imag", " ", "x1", " ", "x3"}]}], ")"}]}], "+", 
            RowBox[{"mu", " ", 
             SuperscriptBox["rr", "2"], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"3", " ", 
                SqrtBox[
                 RowBox[{"mu", "+", 
                  SuperscriptBox["rr", "4"]}]], " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"tt", " ", "x2"}], "-", 
                  RowBox[{"Imag", " ", "x1", " ", "x3"}]}], ")"}]}], "+", 
               RowBox[{
                SuperscriptBox["rr", "2"], " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{
                   RowBox[{"-", "4"}], " ", "tt", " ", "x2"}], "+", 
                  RowBox[{"5", " ", "Imag", " ", "x1", " ", "x3"}]}], 
                 ")"}]}]}], ")"}]}]}], ")"}]}]}], "+", 
        RowBox[{
         FractionBox["1", 
          RowBox[{"8", " ", 
           SuperscriptBox["rr", 
            RowBox[{"7", "/", "2"}]], " ", 
           RowBox[{"(", 
            RowBox[{"mu", "+", 
             SuperscriptBox["rr", "4"]}], ")"}]}]], 
         RowBox[{
         "ARsigma3", " ", "AZeps", " ", "BRsigma2", " ", "BZeta", " ", "Ka1", 
          " ", "lambda", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{
             RowBox[{"-", "2"}], " ", 
             SuperscriptBox["rr", "6"], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", 
                SuperscriptBox["rr", "2"]}], "+", 
               SqrtBox[
                RowBox[{"mu", "+", 
                 SuperscriptBox["rr", "4"]}]]}], ")"}], " ", 
             RowBox[{"(", 
              RowBox[{"1", "+", 
               RowBox[{
                SuperscriptBox["rr", "2"], " ", 
                SuperscriptBox["x1", "2"]}]}], ")"}], " ", "x2"}], "+", 
            RowBox[{
             SuperscriptBox["mu", "2"], " ", 
             RowBox[{"(", 
              RowBox[{"x2", "+", 
               RowBox[{"2", " ", 
                SuperscriptBox["rr", "2"], " ", 
                SuperscriptBox["x1", "2"], " ", "x2"}], "+", 
               RowBox[{"2", " ", "Imag", " ", 
                SuperscriptBox["rr", "2"], " ", "tt", " ", "x1", " ", 
                "x3"}]}], ")"}]}], "+", 
            RowBox[{"mu", " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{
                RowBox[{"-", "2"}], " ", 
                SuperscriptBox["rr", "2"], " ", 
                SqrtBox[
                 RowBox[{"mu", "+", 
                  SuperscriptBox["rr", "4"]}]], " ", "x2"}], "+", 
               RowBox[{"2", " ", 
                SuperscriptBox["rr", "6"], " ", "x1", " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"2", " ", "x1", " ", "x2"}], "+", 
                  RowBox[{"Imag", " ", "tt", " ", "x3"}]}], ")"}]}], "-", 
               RowBox[{
                SuperscriptBox["rr", "4"], " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{
                   RowBox[{"-", "3"}], " ", "x2"}], "+", 
                  RowBox[{"2", " ", 
                   SqrtBox[
                    RowBox[{"mu", "+", 
                    SuperscriptBox["rr", "4"]}]], " ", 
                   SuperscriptBox["x1", "2"], " ", "x2"}], "+", 
                  RowBox[{"Imag", " ", 
                   SqrtBox[
                    RowBox[{"mu", "+", 
                    SuperscriptBox["rr", "4"]}]], " ", "tt", " ", "x1", " ", 
                   "x3"}]}], ")"}]}]}], ")"}]}]}], ")"}]}]}], "+", 
        RowBox[{
         FractionBox["1", 
          RowBox[{"8", " ", 
           SuperscriptBox["rr", 
            RowBox[{"5", "/", "2"}]], " ", 
           RowBox[{"(", 
            RowBox[{"mu", "+", 
             SuperscriptBox["rr", "4"]}], ")"}]}]], 
         RowBox[{
         "ARsigma0", " ", "AZeps", " ", "BRsigma3", " ", "BZeta", " ", "Ka3", 
          " ", "lambda", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{
             RowBox[{"-", "2"}], " ", 
             SuperscriptBox["rr", "6"], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", 
                SuperscriptBox["rr", "2"]}], "+", 
               SqrtBox[
                RowBox[{"mu", "+", 
                 SuperscriptBox["rr", "4"]}]]}], ")"}], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"tt", " ", "x1"}], "-", 
               RowBox[{"Imag", " ", "x2", " ", "x3"}]}], ")"}]}], "+", 
            RowBox[{
             SuperscriptBox["mu", "2"], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"tt", " ", "x1"}], "+", 
               RowBox[{"2", " ", "Imag", " ", "x2", " ", "x3"}]}], ")"}]}], 
            "+", 
            RowBox[{"mu", " ", 
             SuperscriptBox["rr", "2"], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"3", " ", 
                SuperscriptBox["rr", "2"], " ", "tt", " ", "x1"}], "+", 
               RowBox[{
                SqrtBox[
                 RowBox[{"mu", "+", 
                  SuperscriptBox["rr", "4"]}]], " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{
                   RowBox[{"-", "2"}], " ", "tt", " ", "x1"}], "+", 
                  RowBox[{"Imag", " ", "x2", " ", "x3"}]}], ")"}]}]}], 
              ")"}]}]}], ")"}]}]}], "+", 
        RowBox[{
         FractionBox["1", 
          RowBox[{"8", " ", 
           SuperscriptBox["rr", 
            RowBox[{"5", "/", "2"}]], " ", 
           RowBox[{"(", 
            RowBox[{"mu", "+", 
             SuperscriptBox["rr", "4"]}], ")"}]}]], 
         RowBox[{
         "ARsigma0", " ", "AZeps", " ", "BRsigma2", " ", "BZeta", " ", "Ka2", 
          " ", "lambda", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{
             SuperscriptBox["mu", "2"], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"tt", " ", "x1"}], "-", 
               RowBox[{"2", " ", "Imag", " ", "x2", " ", "x3"}]}], ")"}]}], 
            "-", 
            RowBox[{"2", " ", 
             SuperscriptBox["rr", "6"], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", 
                SuperscriptBox["rr", "2"]}], "+", 
               SqrtBox[
                RowBox[{"mu", "+", 
                 SuperscriptBox["rr", "4"]}]]}], ")"}], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"tt", " ", "x1"}], "+", 
               RowBox[{"Imag", " ", "x2", " ", "x3"}]}], ")"}]}], "-", 
            RowBox[{"mu", " ", 
             SuperscriptBox["rr", "2"], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{
                RowBox[{"-", "3"}], " ", 
                SuperscriptBox["rr", "2"], " ", "tt", " ", "x1"}], "+", 
               RowBox[{
                SqrtBox[
                 RowBox[{"mu", "+", 
                  SuperscriptBox["rr", "4"]}]], " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"2", " ", "tt", " ", "x1"}], "+", 
                  RowBox[{"Imag", " ", "x2", " ", "x3"}]}], ")"}]}]}], 
              ")"}]}]}], ")"}]}]}], "+", 
        RowBox[{
         FractionBox["1", 
          RowBox[{"16", " ", 
           SuperscriptBox["rr", 
            RowBox[{"5", "/", "2"}]], " ", 
           RowBox[{"(", 
            RowBox[{"mu", "+", 
             SuperscriptBox["rr", "4"]}], ")"}]}]], 
         RowBox[{
         "ARsigma1", " ", "AZeps", " ", "BRsigma2", " ", "BZeta", " ", "Ka2", 
          " ", "lambda", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{
             RowBox[{"-", "2"}], " ", "Imag", " ", 
             SuperscriptBox["mu", "2"], " ", "x2", " ", "x3"}], "+", 
            RowBox[{"2", " ", 
             SuperscriptBox["rr", "6"], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", 
                SuperscriptBox["rr", "2"]}], "+", 
               SqrtBox[
                RowBox[{"mu", "+", 
                 SuperscriptBox["rr", "4"]}]]}], ")"}], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"tt", " ", "x1"}], "-", 
               RowBox[{"2", " ", "Imag", " ", "x2", " ", "x3"}]}], ")"}]}], 
            "+", 
            RowBox[{"mu", " ", 
             SuperscriptBox["rr", "2"], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{
                SqrtBox[
                 RowBox[{"mu", "+", 
                  SuperscriptBox["rr", "4"]}]], " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"3", " ", "tt", " ", "x1"}], "-", 
                  RowBox[{"4", " ", "Imag", " ", "x2", " ", "x3"}]}], ")"}]}],
                "+", 
               RowBox[{
                SuperscriptBox["rr", "2"], " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{
                   RowBox[{"-", "2"}], " ", "tt", " ", "x1"}], "+", 
                  RowBox[{"2", " ", "Imag", " ", "x2", " ", "x3"}]}], 
                 ")"}]}]}], ")"}]}]}], ")"}]}]}], "+", 
        RowBox[{
         FractionBox["1", 
          RowBox[{"16", " ", 
           SuperscriptBox["rr", 
            RowBox[{"5", "/", "2"}]], " ", 
           RowBox[{"(", 
            RowBox[{"mu", "+", 
             SuperscriptBox["rr", "4"]}], ")"}]}]], 
         RowBox[{
         "ARsigma1", " ", "AZeps", " ", "BRsigma3", " ", "BZeta", " ", "Ka3", 
          " ", "lambda", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"2", " ", "Imag", " ", 
             SuperscriptBox["mu", "2"], " ", "x2", " ", "x3"}], "+", 
            RowBox[{"2", " ", 
             SuperscriptBox["rr", "6"], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", 
                SuperscriptBox["rr", "2"]}], "+", 
               SqrtBox[
                RowBox[{"mu", "+", 
                 SuperscriptBox["rr", "4"]}]]}], ")"}], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"tt", " ", "x1"}], "+", 
               RowBox[{"2", " ", "Imag", " ", "x2", " ", "x3"}]}], ")"}]}], 
            "+", 
            RowBox[{"mu", " ", 
             SuperscriptBox["rr", "2"], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{
                RowBox[{"-", "2"}], " ", 
                SuperscriptBox["rr", "2"], " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"tt", " ", "x1"}], "+", 
                  RowBox[{"Imag", " ", "x2", " ", "x3"}]}], ")"}]}], "+", 
               RowBox[{
                SqrtBox[
                 RowBox[{"mu", "+", 
                  SuperscriptBox["rr", "4"]}]], " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"3", " ", "tt", " ", "x1"}], "+", 
                  RowBox[{"4", " ", "Imag", " ", "x2", " ", "x3"}]}], 
                 ")"}]}]}], ")"}]}]}], ")"}]}]}], "+", 
        RowBox[{
         FractionBox["1", 
          RowBox[{"16", " ", 
           SuperscriptBox["rr", 
            RowBox[{"3", "/", "2"}]]}]], 
         RowBox[{
         "ARsigma2i", " ", "AZeps", " ", "BRsigma2", " ", "BZeta", " ", "Ka2",
           " ", "lambda", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{
             RowBox[{"-", "mu"}], " ", 
             SuperscriptBox["x1", "3"]}], "+", 
            RowBox[{
            "6", " ", "Imag", " ", "mu", " ", "tt", " ", "x2", " ", "x3"}], 
            "-", 
            RowBox[{"2", " ", 
             SuperscriptBox["rr", "4"], " ", "x1", " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", 
                SuperscriptBox["tt", "2"]}], "+", 
               SuperscriptBox["x1", "2"], "-", 
               RowBox[{"5", " ", 
                SuperscriptBox["x2", "2"]}], "+", 
               SuperscriptBox["x3", "2"]}], ")"}]}], "+", 
            RowBox[{"2", " ", 
             SuperscriptBox["rr", "2"], " ", "x1", " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "2"}], "-", 
               RowBox[{
                SqrtBox[
                 RowBox[{"mu", "+", 
                  SuperscriptBox["rr", "4"]}]], " ", 
                SuperscriptBox["tt", "2"]}], "+", 
               RowBox[{
                SqrtBox[
                 RowBox[{"mu", "+", 
                  SuperscriptBox["rr", "4"]}]], " ", 
                SuperscriptBox["x1", "2"]}], "-", 
               RowBox[{"5", " ", 
                SqrtBox[
                 RowBox[{"mu", "+", 
                  SuperscriptBox["rr", "4"]}]], " ", 
                SuperscriptBox["x2", "2"]}], "+", 
               RowBox[{
                SqrtBox[
                 RowBox[{"mu", "+", 
                  SuperscriptBox["rr", "4"]}]], " ", 
                SuperscriptBox["x3", "2"]}]}], ")"}]}], "+", 
            RowBox[{"x1", " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"4", " ", 
                SqrtBox[
                 RowBox[{"mu", "+", 
                  SuperscriptBox["rr", "4"]}]]}], "+", 
               RowBox[{"mu", " ", 
                RowBox[{"(", 
                 RowBox[{
                  SuperscriptBox["tt", "2"], "+", 
                  RowBox[{"3", " ", 
                   SuperscriptBox["x2", "2"]}], "-", 
                  SuperscriptBox["x3", "2"]}], ")"}]}]}], ")"}]}]}], 
           ")"}]}]}], "+", 
        RowBox[{
         FractionBox["1", 
          RowBox[{"8", " ", 
           SuperscriptBox["rr", 
            RowBox[{"9", "/", "2"}]], " ", 
           RowBox[{"(", 
            RowBox[{"mu", "+", 
             SuperscriptBox["rr", "4"]}], ")"}]}]], 
         RowBox[{
         "ARsigma0", " ", "AZeps", " ", "BRsigma3", " ", "BZeta", " ", "Imag",
           " ", "Ka2", " ", "lambda", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"mu", " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{
                RowBox[{"-", 
                 SuperscriptBox["rr", "2"]}], " ", 
                SqrtBox[
                 RowBox[{"mu", "+", 
                  SuperscriptBox["rr", "4"]}]]}], "+", 
               RowBox[{
                SuperscriptBox["rr", "6"], " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"2", " ", 
                   SuperscriptBox["tt", "2"]}], "-", 
                  RowBox[{"5", " ", 
                   SuperscriptBox["x1", "2"]}]}], ")"}]}], "+", 
               RowBox[{
                SuperscriptBox["rr", "4"], " ", 
                SqrtBox[
                 RowBox[{"mu", "+", 
                  SuperscriptBox["rr", "4"]}]], " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"-", 
                   SuperscriptBox["tt", "2"]}], "+", 
                  RowBox[{"3", " ", 
                   SuperscriptBox["x1", "2"]}], "+", 
                  SuperscriptBox["x2", "2"]}], ")"}]}]}], ")"}]}], "+", 
            RowBox[{
             SuperscriptBox["mu", "2"], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "1"}], "+", 
               RowBox[{
                SuperscriptBox["rr", "2"], " ", 
                RowBox[{"(", 
                 RowBox[{
                  SuperscriptBox["tt", "2"], "-", 
                  RowBox[{"2", " ", 
                   SuperscriptBox["x1", "2"]}], "+", 
                  SuperscriptBox["x2", "2"], "-", 
                  SuperscriptBox["x3", "2"]}], ")"}]}]}], ")"}]}], "-", 
            RowBox[{
             SuperscriptBox["rr", "6"], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", 
                SuperscriptBox["rr", "2"]}], "+", 
               SqrtBox[
                RowBox[{"mu", "+", 
                 SuperscriptBox["rr", "4"]}]]}], ")"}], " ", 
             RowBox[{"(", 
              RowBox[{"1", "+", 
               RowBox[{
                SuperscriptBox["rr", "2"], " ", 
                RowBox[{"(", 
                 RowBox[{
                  SuperscriptBox["tt", "2"], "-", 
                  RowBox[{"3", " ", 
                   SuperscriptBox["x1", "2"]}], "-", 
                  SuperscriptBox["x2", "2"], "+", 
                  SuperscriptBox["x3", "2"]}], ")"}]}]}], ")"}]}]}], 
           ")"}]}]}], "+", 
        RowBox[{
         FractionBox["1", 
          RowBox[{"8", " ", 
           SuperscriptBox["rr", 
            RowBox[{"9", "/", "2"}]], " ", 
           RowBox[{"(", 
            RowBox[{"mu", "+", 
             SuperscriptBox["rr", "4"]}], ")"}]}]], 
         RowBox[{
         "ARsigma0", " ", "AZeps", " ", "BRsigma2", " ", "BZeta", " ", "Imag",
           " ", "Ka3", " ", "lambda", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"mu", " ", 
             SuperscriptBox["rr", "2"], " ", 
             RowBox[{"(", 
              RowBox[{
               SqrtBox[
                RowBox[{"mu", "+", 
                 SuperscriptBox["rr", "4"]}]], "+", 
               RowBox[{
                SuperscriptBox["rr", "4"], " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{
                   RowBox[{"-", "2"}], " ", 
                   SuperscriptBox["tt", "2"]}], "+", 
                  RowBox[{"5", " ", 
                   SuperscriptBox["x1", "2"]}]}], ")"}]}], "+", 
               RowBox[{
                SuperscriptBox["rr", "2"], " ", 
                SqrtBox[
                 RowBox[{"mu", "+", 
                  SuperscriptBox["rr", "4"]}]], " ", 
                RowBox[{"(", 
                 RowBox[{
                  SuperscriptBox["tt", "2"], "-", 
                  RowBox[{"3", " ", 
                   SuperscriptBox["x1", "2"]}], "-", 
                  SuperscriptBox["x3", "2"]}], ")"}]}]}], ")"}]}], "+", 
            RowBox[{
             SuperscriptBox["rr", "6"], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", 
                SuperscriptBox["rr", "2"]}], "+", 
               SqrtBox[
                RowBox[{"mu", "+", 
                 SuperscriptBox["rr", "4"]}]]}], ")"}], " ", 
             RowBox[{"(", 
              RowBox[{"1", "+", 
               RowBox[{
                SuperscriptBox["rr", "2"], " ", 
                RowBox[{"(", 
                 RowBox[{
                  SuperscriptBox["tt", "2"], "-", 
                  RowBox[{"3", " ", 
                   SuperscriptBox["x1", "2"]}], "+", 
                  SuperscriptBox["x2", "2"], "-", 
                  SuperscriptBox["x3", "2"]}], ")"}]}]}], ")"}]}], "+", 
            RowBox[{
             SuperscriptBox["mu", "2"], " ", 
             RowBox[{"(", 
              RowBox[{"1", "-", 
               RowBox[{
                SuperscriptBox["rr", "2"], " ", 
                RowBox[{"(", 
                 RowBox[{
                  SuperscriptBox["tt", "2"], "-", 
                  RowBox[{"2", " ", 
                   SuperscriptBox["x1", "2"]}], "-", 
                  SuperscriptBox["x2", "2"], "+", 
                  SuperscriptBox["x3", "2"]}], ")"}]}]}], ")"}]}]}], 
           ")"}]}]}], "-", 
        RowBox[{
         FractionBox["1", 
          RowBox[{"16", " ", 
           SuperscriptBox["rr", 
            RowBox[{"9", "/", "2"}]], " ", 
           RowBox[{"(", 
            RowBox[{"mu", "+", 
             SuperscriptBox["rr", "4"]}], ")"}]}]], 
         RowBox[{
         "ARsigma1", " ", "AZeps", " ", "BRsigma0", " ", "BZeta", " ", "Ka1", 
          " ", "lambda", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"4", " ", 
             SuperscriptBox["rr", "6"], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", 
                SuperscriptBox["rr", "2"]}], "+", 
               SqrtBox[
                RowBox[{"mu", "+", 
                 SuperscriptBox["rr", "4"]}]]}], ")"}], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "1"}], "+", 
               RowBox[{
                SuperscriptBox["rr", "2"], " ", 
                RowBox[{"(", 
                 RowBox[{
                  SuperscriptBox["tt", "2"], "+", 
                  SuperscriptBox["x1", "2"]}], ")"}]}]}], ")"}]}], "+", 
            RowBox[{"mu", " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{
                RowBox[{"-", "4"}], " ", 
                SuperscriptBox["rr", "2"], " ", 
                SqrtBox[
                 RowBox[{"mu", "+", 
                  SuperscriptBox["rr", "4"]}]]}], "+", 
               RowBox[{
                SuperscriptBox["rr", "4"], " ", 
                RowBox[{"(", 
                 RowBox[{"5", "+", 
                  RowBox[{"2", " ", 
                   SqrtBox[
                    RowBox[{"mu", "+", 
                    SuperscriptBox["rr", "4"]}]], " ", 
                   SuperscriptBox["tt", "2"]}], "+", 
                  RowBox[{"4", " ", 
                   SqrtBox[
                    RowBox[{"mu", "+", 
                    SuperscriptBox["rr", "4"]}]], " ", 
                   SuperscriptBox["x1", "2"]}]}], ")"}]}], "+", 
               RowBox[{
                SuperscriptBox["rr", "6"], " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{
                   RowBox[{"-", "3"}], " ", 
                   SuperscriptBox["tt", "2"]}], "-", 
                  RowBox[{"9", " ", 
                   SuperscriptBox["x1", "2"]}], "+", 
                  SuperscriptBox["x2", "2"], "+", 
                  SuperscriptBox["x3", "2"]}], ")"}]}]}], ")"}]}], "+", 
            RowBox[{
             SuperscriptBox["mu", "2"], " ", 
             RowBox[{"(", 
              RowBox[{"1", "+", 
               RowBox[{
                SuperscriptBox["rr", "2"], " ", 
                RowBox[{"(", 
                 RowBox[{
                  SuperscriptBox["tt", "2"], "-", 
                  RowBox[{"5", " ", 
                   SuperscriptBox["x1", "2"]}], "+", 
                  SuperscriptBox["x2", "2"], "+", 
                  SuperscriptBox["x3", "2"]}], ")"}]}]}], ")"}]}]}], 
           ")"}]}]}], "-", 
        RowBox[{
         FractionBox["1", 
          RowBox[{"16", " ", 
           SuperscriptBox["rr", 
            RowBox[{"7", "/", "2"}]]}]], 
         RowBox[{
         "ARsigma2i", " ", "AZeps", " ", "BRsigma1", " ", "BZeta", " ", "Ka2",
           " ", "lambda", " ", "x2", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"2", " ", 
             SuperscriptBox["rr", "4"], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", 
                SuperscriptBox["rr", "2"]}], "+", 
               SqrtBox[
                RowBox[{"mu", "+", 
                 SuperscriptBox["rr", "4"]}]]}], ")"}], " ", 
             RowBox[{"(", 
              RowBox[{
               SuperscriptBox["tt", "2"], "+", 
               RowBox[{"5", " ", 
                SuperscriptBox["x1", "2"]}], "-", 
               SuperscriptBox["x2", "2"], "-", 
               SuperscriptBox["x3", "2"]}], ")"}]}], "+", 
            RowBox[{"mu", " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "4"}], "+", 
               RowBox[{
                SuperscriptBox["rr", "2"], " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"5", " ", 
                   SuperscriptBox["tt", "2"]}], "-", 
                  RowBox[{"3", " ", 
                   SuperscriptBox["x1", "2"]}], "+", 
                  SuperscriptBox["x2", "2"], "+", 
                  SuperscriptBox["x3", "2"]}], ")"}]}]}], ")"}]}]}], 
           ")"}]}]}], "-", 
        RowBox[{
         FractionBox["1", 
          RowBox[{"16", " ", 
           SuperscriptBox["rr", 
            RowBox[{"7", "/", "2"}]]}]], 
         RowBox[{
         "ARsigma2i", " ", "AZeps", " ", "BRsigma1", " ", "BZeta", " ", "Ka3",
           " ", "lambda", " ", "x3", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"2", " ", 
             SuperscriptBox["rr", "4"], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", 
                SuperscriptBox["rr", "2"]}], "+", 
               SqrtBox[
                RowBox[{"mu", "+", 
                 SuperscriptBox["rr", "4"]}]]}], ")"}], " ", 
             RowBox[{"(", 
              RowBox[{
               SuperscriptBox["tt", "2"], "+", 
               RowBox[{"5", " ", 
                SuperscriptBox["x1", "2"]}], "-", 
               SuperscriptBox["x2", "2"], "-", 
               SuperscriptBox["x3", "2"]}], ")"}]}], "+", 
            RowBox[{"mu", " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "4"}], "+", 
               RowBox[{
                SuperscriptBox["rr", "2"], " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"5", " ", 
                   SuperscriptBox["tt", "2"]}], "-", 
                  RowBox[{"3", " ", 
                   SuperscriptBox["x1", "2"]}], "+", 
                  SuperscriptBox["x2", "2"], "+", 
                  SuperscriptBox["x3", "2"]}], ")"}]}]}], ")"}]}]}], 
           ")"}]}]}], "+", 
        RowBox[{
         FractionBox["1", 
          RowBox[{"8", " ", 
           SuperscriptBox["rr", 
            RowBox[{"7", "/", "2"}]], " ", 
           RowBox[{"(", 
            RowBox[{"mu", "+", 
             SuperscriptBox["rr", "4"]}], ")"}]}]], 
         RowBox[{
         "ARsigma3", " ", "AZeps", " ", "BRsigma1", " ", "BZeta", " ", "Ka2", 
          " ", "lambda", " ", "x2", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{
             RowBox[{"-", "mu"}], " ", 
             SuperscriptBox["rr", "2"], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{
                RowBox[{"-", "2"}], " ", 
                SuperscriptBox["rr", "2"]}], "+", 
               SqrtBox[
                RowBox[{"mu", "+", 
                 SuperscriptBox["rr", "4"]}]]}], ")"}], " ", 
             RowBox[{"(", 
              RowBox[{"1", "+", 
               RowBox[{
                SuperscriptBox["rr", "2"], " ", 
                RowBox[{"(", 
                 RowBox[{
                  SuperscriptBox["x1", "2"], "-", 
                  SuperscriptBox["x2", "2"], "-", 
                  SuperscriptBox["x3", "2"]}], ")"}]}]}], ")"}]}], "-", 
            RowBox[{
             SuperscriptBox["rr", "6"], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", 
                SuperscriptBox["rr", "2"]}], "+", 
               SqrtBox[
                RowBox[{"mu", "+", 
                 SuperscriptBox["rr", "4"]}]]}], ")"}], " ", 
             RowBox[{"(", 
              RowBox[{"1", "+", 
               RowBox[{
                SuperscriptBox["rr", "2"], " ", 
                RowBox[{"(", 
                 RowBox[{
                  SuperscriptBox["tt", "2"], "+", 
                  SuperscriptBox["x1", "2"], "-", 
                  SuperscriptBox["x2", "2"], "-", 
                  SuperscriptBox["x3", "2"]}], ")"}]}]}], ")"}]}], "-", 
            RowBox[{
             SuperscriptBox["mu", "2"], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "1"}], "+", 
               RowBox[{
                SuperscriptBox["rr", "2"], " ", 
                RowBox[{"(", 
                 RowBox[{
                  SuperscriptBox["tt", "2"], "-", 
                  SuperscriptBox["x1", "2"], "+", 
                  SuperscriptBox["x2", "2"], "+", 
                  SuperscriptBox["x3", "2"]}], ")"}]}]}], ")"}]}]}], 
           ")"}]}]}], "+", 
        RowBox[{
         FractionBox["1", 
          RowBox[{"8", " ", 
           SuperscriptBox["rr", 
            RowBox[{"7", "/", "2"}]], " ", 
           RowBox[{"(", 
            RowBox[{"mu", "+", 
             SuperscriptBox["rr", "4"]}], ")"}]}]], 
         RowBox[{
         "ARsigma3", " ", "AZeps", " ", "BRsigma1", " ", "BZeta", " ", "Ka3", 
          " ", "lambda", " ", "x3", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{
             RowBox[{"-", "mu"}], " ", 
             SuperscriptBox["rr", "2"], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{
                RowBox[{"-", "2"}], " ", 
                SuperscriptBox["rr", "2"]}], "+", 
               SqrtBox[
                RowBox[{"mu", "+", 
                 SuperscriptBox["rr", "4"]}]]}], ")"}], " ", 
             RowBox[{"(", 
              RowBox[{"1", "+", 
               RowBox[{
                SuperscriptBox["rr", "2"], " ", 
                RowBox[{"(", 
                 RowBox[{
                  SuperscriptBox["x1", "2"], "-", 
                  SuperscriptBox["x2", "2"], "-", 
                  SuperscriptBox["x3", "2"]}], ")"}]}]}], ")"}]}], "-", 
            RowBox[{
             SuperscriptBox["rr", "6"], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", 
                SuperscriptBox["rr", "2"]}], "+", 
               SqrtBox[
                RowBox[{"mu", "+", 
                 SuperscriptBox["rr", "4"]}]]}], ")"}], " ", 
             RowBox[{"(", 
              RowBox[{"1", "+", 
               RowBox[{
                SuperscriptBox["rr", "2"], " ", 
                RowBox[{"(", 
                 RowBox[{
                  SuperscriptBox["tt", "2"], "+", 
                  SuperscriptBox["x1", "2"], "-", 
                  SuperscriptBox["x2", "2"], "-", 
                  SuperscriptBox["x3", "2"]}], ")"}]}]}], ")"}]}], "-", 
            RowBox[{
             SuperscriptBox["mu", "2"], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "1"}], "+", 
               RowBox[{
                SuperscriptBox["rr", "2"], " ", 
                RowBox[{"(", 
                 RowBox[{
                  SuperscriptBox["tt", "2"], "-", 
                  SuperscriptBox["x1", "2"], "+", 
                  SuperscriptBox["x2", "2"], "+", 
                  SuperscriptBox["x3", "2"]}], ")"}]}]}], ")"}]}]}], 
           ")"}]}]}], "+", 
        RowBox[{
         FractionBox["1", 
          RowBox[{"16", " ", 
           SuperscriptBox["rr", 
            RowBox[{"3", "/", "2"}]]}]], 
         RowBox[{
         "ARsigma2i", " ", "AZeps", " ", "BRsigma0", " ", "BZeta", " ", "Ka2",
           " ", "lambda", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"2", " ", 
             SuperscriptBox["rr", "2"], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", 
                SuperscriptBox["rr", "2"]}], "+", 
               SqrtBox[
                RowBox[{"mu", "+", 
                 SuperscriptBox["rr", "4"]}]]}], ")"}], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{
                RowBox[{"-", "6"}], " ", "tt", " ", "x1", " ", "x2"}], "+", 
               RowBox[{"Imag", " ", 
                SuperscriptBox["tt", "2"], " ", "x3"}], "-", 
               RowBox[{"Imag", " ", "x3", " ", 
                RowBox[{"(", 
                 RowBox[{
                  SuperscriptBox["x1", "2"], "+", 
                  SuperscriptBox["x2", "2"], "+", 
                  SuperscriptBox["x3", "2"]}], ")"}]}]}], ")"}]}], "+", 
            RowBox[{"mu", " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{
                RowBox[{"-", "2"}], " ", "tt", " ", "x1", " ", "x2"}], "-", 
               RowBox[{"Imag", " ", 
                SuperscriptBox["tt", "2"], " ", "x3"}], "+", 
               RowBox[{"Imag", " ", "x3", " ", 
                RowBox[{"(", 
                 RowBox[{
                  SuperscriptBox["x1", "2"], "+", 
                  SuperscriptBox["x2", "2"], "+", 
                  SuperscriptBox["x3", "2"]}], ")"}]}]}], ")"}]}]}], 
           ")"}]}]}], "+", 
        RowBox[{
         FractionBox["1", 
          RowBox[{"16", " ", 
           SuperscriptBox["rr", 
            RowBox[{"5", "/", "2"}]], " ", 
           RowBox[{"(", 
            RowBox[{"mu", "+", 
             SuperscriptBox["rr", "4"]}], ")"}]}]], 
         RowBox[{
         "ARsigma1", " ", "AZeps", " ", "BRsigma2", " ", "BZeta", " ", "Imag",
           " ", "Ka3", " ", "lambda", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{
             SuperscriptBox["mu", "2"], " ", 
             RowBox[{"(", 
              RowBox[{
               SuperscriptBox["tt", "2"], "-", 
               SuperscriptBox["x1", "2"], "-", 
               SuperscriptBox["x2", "2"], "-", 
               RowBox[{"3", " ", 
                SuperscriptBox["x3", "2"]}]}], ")"}]}], "-", 
            RowBox[{"2", " ", 
             SuperscriptBox["rr", "6"], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", 
                SuperscriptBox["rr", "2"]}], "+", 
               SqrtBox[
                RowBox[{"mu", "+", 
                 SuperscriptBox["rr", "4"]}]]}], ")"}], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"2", " ", 
                SuperscriptBox["tt", "2"]}], "-", 
               RowBox[{"3", " ", 
                SuperscriptBox["x1", "2"]}], "-", 
               SuperscriptBox["x2", "2"], "+", 
               SuperscriptBox["x3", "2"]}], ")"}]}], "-", 
            RowBox[{"mu", " ", 
             SuperscriptBox["rr", "2"], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{
                SuperscriptBox["rr", "2"], " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{
                   RowBox[{"-", "5"}], " ", 
                   SuperscriptBox["tt", "2"]}], "+", 
                  RowBox[{"7", " ", 
                   SuperscriptBox["x1", "2"]}], "+", 
                  RowBox[{"3", " ", 
                   SuperscriptBox["x2", "2"]}], "+", 
                  SuperscriptBox["x3", "2"]}], ")"}]}], "+", 
               RowBox[{
                SqrtBox[
                 RowBox[{"mu", "+", 
                  SuperscriptBox["rr", "4"]}]], " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"3", " ", 
                   SuperscriptBox["tt", "2"]}], "-", 
                  RowBox[{"6", " ", 
                   SuperscriptBox["x1", "2"]}], "-", 
                  RowBox[{"2", " ", 
                   SuperscriptBox["x2", "2"]}], "+", 
                  RowBox[{"2", " ", 
                   SuperscriptBox["x3", "2"]}]}], ")"}]}]}], ")"}]}]}], 
           ")"}]}]}], "+", 
        RowBox[{
         FractionBox["1", 
          RowBox[{"16", " ", 
           SuperscriptBox["rr", 
            RowBox[{"3", "/", "2"}]]}]], 
         RowBox[{
         "ARsigma2i", " ", "AZeps", " ", "BRsigma3", " ", "BZeta", " ", "Ka3",
           " ", "lambda", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{
             RowBox[{"-", "mu"}], " ", 
             SuperscriptBox["x1", "3"]}], "-", 
            RowBox[{
            "6", " ", "Imag", " ", "mu", " ", "tt", " ", "x2", " ", "x3"}], 
            "-", 
            RowBox[{"2", " ", 
             SuperscriptBox["rr", "4"], " ", "x1", " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", 
                SuperscriptBox["tt", "2"]}], "+", 
               SuperscriptBox["x1", "2"], "+", 
               SuperscriptBox["x2", "2"], "-", 
               RowBox[{"5", " ", 
                SuperscriptBox["x3", "2"]}]}], ")"}]}], "+", 
            RowBox[{"2", " ", 
             SuperscriptBox["rr", "2"], " ", "x1", " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "2"}], "-", 
               RowBox[{
                SqrtBox[
                 RowBox[{"mu", "+", 
                  SuperscriptBox["rr", "4"]}]], " ", 
                SuperscriptBox["tt", "2"]}], "+", 
               RowBox[{
                SqrtBox[
                 RowBox[{"mu", "+", 
                  SuperscriptBox["rr", "4"]}]], " ", 
                SuperscriptBox["x1", "2"]}], "+", 
               RowBox[{
                SqrtBox[
                 RowBox[{"mu", "+", 
                  SuperscriptBox["rr", "4"]}]], " ", 
                SuperscriptBox["x2", "2"]}], "-", 
               RowBox[{"5", " ", 
                SqrtBox[
                 RowBox[{"mu", "+", 
                  SuperscriptBox["rr", "4"]}]], " ", 
                SuperscriptBox["x3", "2"]}]}], ")"}]}], "+", 
            RowBox[{"x1", " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"4", " ", 
                SqrtBox[
                 RowBox[{"mu", "+", 
                  SuperscriptBox["rr", "4"]}]]}], "+", 
               RowBox[{"mu", " ", 
                RowBox[{"(", 
                 RowBox[{
                  SuperscriptBox["tt", "2"], "-", 
                  SuperscriptBox["x2", "2"], "+", 
                  RowBox[{"3", " ", 
                   SuperscriptBox["x3", "2"]}]}], ")"}]}]}], ")"}]}]}], 
           ")"}]}]}], "+", 
        RowBox[{
         FractionBox["1", 
          RowBox[{"16", " ", 
           SuperscriptBox["rr", 
            RowBox[{"5", "/", "2"}]], " ", 
           RowBox[{"(", 
            RowBox[{"mu", "+", 
             SuperscriptBox["rr", "4"]}], ")"}]}]], 
         RowBox[{
         "ARsigma1", " ", "AZeps", " ", "BRsigma3", " ", "BZeta", " ", "Imag",
           " ", "Ka2", " ", "lambda", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"2", " ", 
             SuperscriptBox["rr", "6"], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", 
                SuperscriptBox["rr", "2"]}], "+", 
               SqrtBox[
                RowBox[{"mu", "+", 
                 SuperscriptBox["rr", "4"]}]]}], ")"}], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"2", " ", 
                SuperscriptBox["tt", "2"]}], "-", 
               RowBox[{"3", " ", 
                SuperscriptBox["x1", "2"]}], "+", 
               SuperscriptBox["x2", "2"], "-", 
               SuperscriptBox["x3", "2"]}], ")"}]}], "+", 
            RowBox[{
             SuperscriptBox["mu", "2"], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", 
                SuperscriptBox["tt", "2"]}], "+", 
               SuperscriptBox["x1", "2"], "+", 
               RowBox[{"3", " ", 
                SuperscriptBox["x2", "2"]}], "+", 
               SuperscriptBox["x3", "2"]}], ")"}]}], "+", 
            RowBox[{"mu", " ", 
             SuperscriptBox["rr", "2"], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{
                SqrtBox[
                 RowBox[{"mu", "+", 
                  SuperscriptBox["rr", "4"]}]], " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"3", " ", 
                   SuperscriptBox["tt", "2"]}], "-", 
                  RowBox[{"6", " ", 
                   SuperscriptBox["x1", "2"]}], "+", 
                  RowBox[{"2", " ", 
                   SuperscriptBox["x2", "2"]}], "-", 
                  RowBox[{"2", " ", 
                   SuperscriptBox["x3", "2"]}]}], ")"}]}], "+", 
               RowBox[{
                SuperscriptBox["rr", "2"], " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{
                   RowBox[{"-", "5"}], " ", 
                   SuperscriptBox["tt", "2"]}], "+", 
                  RowBox[{"7", " ", 
                   SuperscriptBox["x1", "2"]}], "+", 
                  SuperscriptBox["x2", "2"], "+", 
                  RowBox[{"3", " ", 
                   SuperscriptBox["x3", "2"]}]}], ")"}]}]}], ")"}]}]}], 
           ")"}]}]}], "+", 
        RowBox[{
         FractionBox["1", 
          RowBox[{"16", " ", 
           SuperscriptBox["rr", 
            RowBox[{"9", "/", "2"}]], " ", 
           RowBox[{"(", 
            RowBox[{"mu", "+", 
             SuperscriptBox["rr", "4"]}], ")"}]}]], 
         RowBox[{
         "ARsigma1", " ", "AZeps", " ", "BRsigma1", " ", "BZeta", " ", "enne",
           " ", "lambda", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{
             RowBox[{"-", "2"}], " ", 
             SuperscriptBox["rr", "6"], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", 
                SuperscriptBox["rr", "2"]}], "+", 
               SqrtBox[
                RowBox[{"mu", "+", 
                 SuperscriptBox["rr", "4"]}]]}], ")"}], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "1"}], "+", 
               RowBox[{
                SuperscriptBox["rr", "2"], " ", 
                RowBox[{"(", 
                 RowBox[{
                  SuperscriptBox["tt", "2"], "+", 
                  SuperscriptBox["x1", "2"]}], ")"}]}]}], ")"}]}], "+", 
            RowBox[{"2", " ", 
             SuperscriptBox["mu", "2"], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "1"}], "+", 
               RowBox[{
                SuperscriptBox["rr", "2"], " ", 
                RowBox[{"(", 
                 RowBox[{
                  SuperscriptBox["tt", "2"], "-", 
                  RowBox[{"2", " ", 
                   SuperscriptBox["x1", "2"]}], "-", 
                  SuperscriptBox["x2", "2"], "-", 
                  SuperscriptBox["x3", "2"]}], ")"}]}]}], ")"}]}], "-", 
            RowBox[{"mu", " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{
                RowBox[{"-", "2"}], " ", 
                SuperscriptBox["rr", "2"], " ", 
                SqrtBox[
                 RowBox[{"mu", "+", 
                  SuperscriptBox["rr", "4"]}]]}], "+", 
               RowBox[{"2", " ", 
                SuperscriptBox["rr", "6"], " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{
                   RowBox[{"-", "2"}], " ", 
                   SuperscriptBox["tt", "2"]}], "+", 
                  SuperscriptBox["x1", "2"], "+", 
                  SuperscriptBox["x2", "2"], "+", 
                  SuperscriptBox["x3", "2"]}], ")"}]}], "+", 
               RowBox[{
                SuperscriptBox["rr", "4"], " ", 
                RowBox[{"(", 
                 RowBox[{"4", "+", 
                  RowBox[{"2", " ", 
                   SqrtBox[
                    RowBox[{"mu", "+", 
                    SuperscriptBox["rr", "4"]}]], " ", 
                   SuperscriptBox["tt", "2"]}], "+", 
                  RowBox[{
                   SqrtBox[
                    RowBox[{"mu", "+", 
                    SuperscriptBox["rr", "4"]}]], " ", 
                   SuperscriptBox["x2", "2"]}], "+", 
                  RowBox[{
                   SqrtBox[
                    RowBox[{"mu", "+", 
                    SuperscriptBox["rr", "4"]}]], " ", 
                   SuperscriptBox["x3", "2"]}]}], ")"}]}]}], ")"}]}]}], 
           ")"}]}]}], "-", 
        RowBox[{
         FractionBox["1", 
          RowBox[{"16", " ", 
           SuperscriptBox["rr", 
            RowBox[{"7", "/", "2"}]], " ", 
           RowBox[{"(", 
            RowBox[{"mu", "+", 
             SuperscriptBox["rr", "4"]}], ")"}]}]], 
         RowBox[{
         "ARsigma3", " ", "AZeps", " ", "BRsigma0", " ", "BZeta", " ", "enne",
           " ", "lambda", " ", "x1", " ", 
          RowBox[{"(", 
           RowBox[{
            SuperscriptBox["mu", "2"], "+", 
            RowBox[{"2", " ", 
             SuperscriptBox["rr", "6"], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", 
                SuperscriptBox["rr", "2"]}], "+", 
               SqrtBox[
                RowBox[{"mu", "+", 
                 SuperscriptBox["rr", "4"]}]]}], ")"}], " ", 
             RowBox[{"(", 
              RowBox[{"1", "+", 
               RowBox[{
                SuperscriptBox["rr", "2"], " ", 
                RowBox[{"(", 
                 RowBox[{
                  SuperscriptBox["tt", "2"], "+", 
                  SuperscriptBox["x1", "2"], "+", 
                  SuperscriptBox["x2", "2"], "+", 
                  SuperscriptBox["x3", "2"]}], ")"}]}]}], ")"}]}], "+", 
            RowBox[{"mu", " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"2", " ", 
                SuperscriptBox["rr", "2"], " ", 
                SqrtBox[
                 RowBox[{"mu", "+", 
                  SuperscriptBox["rr", "4"]}]]}], "-", 
               RowBox[{"2", " ", 
                SuperscriptBox["rr", "6"], " ", 
                RowBox[{"(", 
                 RowBox[{
                  SuperscriptBox["tt", "2"], "+", 
                  SuperscriptBox["x1", "2"], "+", 
                  SuperscriptBox["x2", "2"], "+", 
                  SuperscriptBox["x3", "2"]}], ")"}]}], "+", 
               RowBox[{
                SuperscriptBox["rr", "4"], " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"-", "1"}], "+", 
                  RowBox[{
                   SqrtBox[
                    RowBox[{"mu", "+", 
                    SuperscriptBox["rr", "4"]}]], " ", 
                   SuperscriptBox["tt", "2"]}], "+", 
                  RowBox[{
                   SqrtBox[
                    RowBox[{"mu", "+", 
                    SuperscriptBox["rr", "4"]}]], " ", 
                   SuperscriptBox["x1", "2"]}], "+", 
                  RowBox[{
                   SqrtBox[
                    RowBox[{"mu", "+", 
                    SuperscriptBox["rr", "4"]}]], " ", 
                   SuperscriptBox["x2", "2"]}], "+", 
                  RowBox[{
                   SqrtBox[
                    RowBox[{"mu", "+", 
                    SuperscriptBox["rr", "4"]}]], " ", 
                   SuperscriptBox["x3", "2"]}]}], ")"}]}]}], ")"}]}]}], 
           ")"}]}]}], "-", 
        RowBox[{
         FractionBox["1", 
          RowBox[{"8", " ", 
           SuperscriptBox["rr", 
            RowBox[{"7", "/", "2"}]], " ", 
           RowBox[{"(", 
            RowBox[{"mu", "+", 
             SuperscriptBox["rr", "4"]}], ")"}]}]], 
         RowBox[{
         "ARsigma2i", " ", "AZeps", " ", "BRsigma0", " ", "BZeta", " ", 
          "enne", " ", "lambda", " ", "x1", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{
             SuperscriptBox["mu", "2"], " ", 
             RowBox[{"(", 
              RowBox[{"2", "+", 
               RowBox[{
                SuperscriptBox["rr", "2"], " ", 
                RowBox[{"(", 
                 RowBox[{
                  SuperscriptBox["x1", "2"], "+", 
                  SuperscriptBox["x2", "2"], "+", 
                  SuperscriptBox["x3", "2"]}], ")"}]}]}], ")"}]}], "+", 
            RowBox[{
             SuperscriptBox["rr", "6"], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", 
                SuperscriptBox["rr", "2"]}], "+", 
               SqrtBox[
                RowBox[{"mu", "+", 
                 SuperscriptBox["rr", "4"]}]]}], ")"}], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "1"}], "+", 
               RowBox[{
                SuperscriptBox["rr", "2"], " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"5", " ", 
                   SuperscriptBox["tt", "2"]}], "+", 
                  SuperscriptBox["x1", "2"], "+", 
                  SuperscriptBox["x2", "2"], "+", 
                  SuperscriptBox["x3", "2"]}], ")"}]}]}], ")"}]}], "+", 
            RowBox[{"mu", " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{
                RowBox[{"-", "2"}], " ", 
                SuperscriptBox["rr", "2"], " ", 
                SqrtBox[
                 RowBox[{"mu", "+", 
                  SuperscriptBox["rr", "4"]}]]}], "-", 
               RowBox[{"5", " ", 
                SuperscriptBox["rr", "6"], " ", 
                SuperscriptBox["tt", "2"]}], "+", 
               RowBox[{
                SuperscriptBox["rr", "4"], " ", 
                RowBox[{"(", 
                 RowBox[{"3", "+", 
                  RowBox[{"5", " ", 
                   SqrtBox[
                    RowBox[{"mu", "+", 
                    SuperscriptBox["rr", "4"]}]], " ", 
                   SuperscriptBox["tt", "2"]}], "+", 
                  RowBox[{
                   SqrtBox[
                    RowBox[{"mu", "+", 
                    SuperscriptBox["rr", "4"]}]], " ", 
                   SuperscriptBox["x1", "2"]}], "+", 
                  RowBox[{
                   SqrtBox[
                    RowBox[{"mu", "+", 
                    SuperscriptBox["rr", "4"]}]], " ", 
                   SuperscriptBox["x2", "2"]}], "+", 
                  RowBox[{
                   SqrtBox[
                    RowBox[{"mu", "+", 
                    SuperscriptBox["rr", "4"]}]], " ", 
                   SuperscriptBox["x3", "2"]}]}], ")"}]}]}], ")"}]}]}], 
           ")"}]}]}], "+", 
        RowBox[{
         FractionBox["1", 
          RowBox[{"16", " ", 
           SuperscriptBox["rr", 
            RowBox[{"9", "/", "2"}]], " ", 
           RowBox[{"(", 
            RowBox[{"mu", "+", 
             SuperscriptBox["rr", "4"]}], ")"}]}]], 
         RowBox[{
         "ARsigma0", " ", "AZeps", " ", "BRsigma1", " ", "BZeta", " ", "enne",
           " ", "lambda", " ", 
          RowBox[{"(", 
           RowBox[{
            SuperscriptBox["mu", "2"], "+", 
            RowBox[{"2", " ", 
             SuperscriptBox["rr", "6"], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", 
                SuperscriptBox["rr", "2"]}], "+", 
               SqrtBox[
                RowBox[{"mu", "+", 
                 SuperscriptBox["rr", "4"]}]]}], ")"}], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "1"}], "+", 
               RowBox[{
                SuperscriptBox["rr", "2"], " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"3", " ", 
                   SuperscriptBox["tt", "2"]}], "+", 
                  RowBox[{"3", " ", 
                   SuperscriptBox["x1", "2"]}], "+", 
                  SuperscriptBox["x2", "2"], "+", 
                  SuperscriptBox["x3", "2"]}], ")"}]}]}], ")"}]}], "+", 
            RowBox[{"mu", " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{
                RowBox[{"-", "2"}], " ", 
                SuperscriptBox["rr", "2"], " ", 
                SqrtBox[
                 RowBox[{"mu", "+", 
                  SuperscriptBox["rr", "4"]}]]}], "-", 
               RowBox[{"2", " ", 
                SuperscriptBox["rr", "6"], " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"3", " ", 
                   SuperscriptBox["tt", "2"]}], "+", 
                  RowBox[{"3", " ", 
                   SuperscriptBox["x1", "2"]}], "+", 
                  SuperscriptBox["x2", "2"], "+", 
                  SuperscriptBox["x3", "2"]}], ")"}]}], "+", 
               RowBox[{
                SuperscriptBox["rr", "4"], " ", 
                RowBox[{"(", 
                 RowBox[{"3", "+", 
                  RowBox[{"5", " ", 
                   SqrtBox[
                    RowBox[{"mu", "+", 
                    SuperscriptBox["rr", "4"]}]], " ", 
                   SuperscriptBox["tt", "2"]}], "+", 
                  RowBox[{"5", " ", 
                   SqrtBox[
                    RowBox[{"mu", "+", 
                    SuperscriptBox["rr", "4"]}]], " ", 
                   SuperscriptBox["x1", "2"]}], "+", 
                  RowBox[{
                   SqrtBox[
                    RowBox[{"mu", "+", 
                    SuperscriptBox["rr", "4"]}]], " ", 
                   SuperscriptBox["x2", "2"]}], "+", 
                  RowBox[{
                   SqrtBox[
                    RowBox[{"mu", "+", 
                    SuperscriptBox["rr", "4"]}]], " ", 
                   SuperscriptBox["x3", "2"]}]}], ")"}]}]}], ")"}]}]}], 
           ")"}]}]}], "+", 
        RowBox[{
         FractionBox["1", 
          RowBox[{"16", " ", 
           SuperscriptBox["rr", 
            RowBox[{"7", "/", "2"}]], " ", 
           RowBox[{"(", 
            RowBox[{"mu", "+", 
             SuperscriptBox["rr", "4"]}], ")"}]}]], 
         RowBox[{
         "ARsigma2i", " ", "AZeps", " ", "BRsigma0", " ", "BZeta", " ", "Ka1",
           " ", "lambda", " ", "tt", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{
             SuperscriptBox["mu", "2"], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "3"}], "+", 
               RowBox[{
                SuperscriptBox["rr", "2"], " ", 
                RowBox[{"(", 
                 RowBox[{
                  SuperscriptBox["tt", "2"], "-", 
                  RowBox[{"3", " ", 
                   SuperscriptBox["x1", "2"]}], "-", 
                  SuperscriptBox["x2", "2"], "-", 
                  SuperscriptBox["x3", "2"]}], ")"}]}]}], ")"}]}], "-", 
            RowBox[{"4", " ", 
             SuperscriptBox["rr", "6"], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", 
                SuperscriptBox["rr", "2"]}], "+", 
               SqrtBox[
                RowBox[{"mu", "+", 
                 SuperscriptBox["rr", "4"]}]]}], ")"}], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "1"}], "+", 
               RowBox[{
                SuperscriptBox["rr", "2"], " ", 
                RowBox[{"(", 
                 RowBox[{
                  SuperscriptBox["tt", "2"], "+", 
                  RowBox[{"2", " ", 
                   SuperscriptBox["x1", "2"]}], "-", 
                  SuperscriptBox["x2", "2"], "-", 
                  SuperscriptBox["x3", "2"]}], ")"}]}]}], ")"}]}], "+", 
            RowBox[{"mu", " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"6", " ", 
                SuperscriptBox["rr", "2"], " ", 
                SqrtBox[
                 RowBox[{"mu", "+", 
                  SuperscriptBox["rr", "4"]}]]}], "+", 
               RowBox[{"5", " ", 
                SuperscriptBox["rr", "6"], " ", 
                RowBox[{"(", 
                 RowBox[{
                  SuperscriptBox["tt", "2"], "+", 
                  SuperscriptBox["x1", "2"], "-", 
                  SuperscriptBox["x2", "2"], "-", 
                  SuperscriptBox["x3", "2"]}], ")"}]}], "+", 
               RowBox[{
                SuperscriptBox["rr", "4"], " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"-", "7"}], "-", 
                  RowBox[{"4", " ", 
                   SqrtBox[
                    RowBox[{"mu", "+", 
                    SuperscriptBox["rr", "4"]}]], " ", 
                   SuperscriptBox["tt", "2"]}], "-", 
                  RowBox[{"8", " ", 
                   SqrtBox[
                    RowBox[{"mu", "+", 
                    SuperscriptBox["rr", "4"]}]], " ", 
                   SuperscriptBox["x1", "2"]}], "+", 
                  RowBox[{"4", " ", 
                   SqrtBox[
                    RowBox[{"mu", "+", 
                    SuperscriptBox["rr", "4"]}]], " ", 
                   SuperscriptBox["x2", "2"]}], "+", 
                  RowBox[{"4", " ", 
                   SqrtBox[
                    RowBox[{"mu", "+", 
                    SuperscriptBox["rr", "4"]}]], " ", 
                   SuperscriptBox["x3", "2"]}]}], ")"}]}]}], ")"}]}]}], 
           ")"}]}]}], "-", 
        RowBox[{
         FractionBox["1", 
          RowBox[{"16", " ", 
           SuperscriptBox["rr", 
            RowBox[{"7", "/", "2"}]]}]], 
         RowBox[{
         "ARsigma2i", " ", "AZeps", " ", "BRsigma2", " ", "BZeta", " ", "Ka1",
           " ", "lambda", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{
             RowBox[{"-", "4"}], " ", 
             SuperscriptBox["rr", "4"], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", 
                SuperscriptBox["rr", "2"]}], "+", 
               SqrtBox[
                RowBox[{"mu", "+", 
                 SuperscriptBox["rr", "4"]}]]}], ")"}], " ", "x2", " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", 
                SuperscriptBox["tt", "2"]}], "-", 
               RowBox[{"2", " ", 
                SuperscriptBox["x1", "2"]}], "+", 
               SuperscriptBox["x2", "2"], "+", 
               SuperscriptBox["x3", "2"]}], ")"}]}], "+", 
            RowBox[{"mu", " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{
                SuperscriptBox["rr", "2"], " ", 
                SuperscriptBox["x2", "3"]}], "-", 
               RowBox[{"6", " ", "Imag", " ", 
                SuperscriptBox["rr", "2"], " ", "tt", " ", "x1", " ", "x3"}], 
               "+", 
               RowBox[{"x2", " ", 
                RowBox[{"(", 
                 RowBox[{"1", "+", 
                  RowBox[{
                   SuperscriptBox["rr", "2"], " ", 
                   RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", 
                    SuperscriptBox["tt", "2"]}], "-", 
                    RowBox[{"3", " ", 
                    SuperscriptBox["x1", "2"]}], "+", 
                    SuperscriptBox["x3", "2"]}], ")"}]}]}], ")"}]}]}], 
              ")"}]}]}], ")"}]}]}], "+", 
        RowBox[{
         FractionBox["1", 
          RowBox[{"8", " ", 
           SuperscriptBox["rr", 
            RowBox[{"7", "/", "2"}]], " ", 
           RowBox[{"(", 
            RowBox[{"mu", "+", 
             SuperscriptBox["rr", "4"]}], ")"}]}]], 
         RowBox[{
         "ARsigma3", " ", "AZeps", " ", "BRsigma2", " ", "BZeta", " ", "Ka3", 
          " ", "lambda", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"2", " ", 
             SuperscriptBox["rr", "2"], " ", 
             RowBox[{"(", 
              RowBox[{"mu", "+", 
               SuperscriptBox["rr", "4"]}], ")"}], " ", 
             RowBox[{"(", 
              RowBox[{"mu", "+", 
               SuperscriptBox["rr", "4"], "-", 
               RowBox[{
                SuperscriptBox["rr", "2"], " ", 
                SqrtBox[
                 RowBox[{"mu", "+", 
                  SuperscriptBox["rr", "4"]}]]}]}], ")"}], " ", "x1", " ", 
             "x2", " ", "x3"}], "+", 
            RowBox[{"Imag", " ", "tt", " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"mu", " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{
                   RowBox[{"-", 
                    SuperscriptBox["rr", "2"]}], " ", 
                   SqrtBox[
                    RowBox[{"mu", "+", 
                    SuperscriptBox["rr", "4"]}]]}], "+", 
                  RowBox[{"2", " ", 
                   SuperscriptBox["rr", "6"], " ", 
                   RowBox[{"(", 
                    RowBox[{
                    SuperscriptBox["tt", "2"], "-", 
                    SuperscriptBox["x1", "2"], "-", 
                    SuperscriptBox["x2", "2"]}], ")"}]}], "+", 
                  RowBox[{
                   SuperscriptBox["rr", "4"], " ", 
                   SqrtBox[
                    RowBox[{"mu", "+", 
                    SuperscriptBox["rr", "4"]}]], " ", 
                   RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", 
                    SuperscriptBox["tt", "2"]}], "+", 
                    SuperscriptBox["x1", "2"], "+", 
                    SuperscriptBox["x2", "2"]}], ")"}]}]}], ")"}]}], "-", 
               RowBox[{
                SuperscriptBox["rr", "6"], " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"-", 
                   SuperscriptBox["rr", "2"]}], "+", 
                  SqrtBox[
                   RowBox[{"mu", "+", 
                    SuperscriptBox["rr", "4"]}]]}], ")"}], " ", 
                RowBox[{"(", 
                 RowBox[{"1", "+", 
                  RowBox[{
                   SuperscriptBox["rr", "2"], " ", 
                   RowBox[{"(", 
                    RowBox[{
                    SuperscriptBox["tt", "2"], "-", 
                    SuperscriptBox["x1", "2"], "-", 
                    SuperscriptBox["x2", "2"], "-", 
                    SuperscriptBox["x3", "2"]}], ")"}]}]}], ")"}]}], "+", 
               RowBox[{
                SuperscriptBox["mu", "2"], " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"-", "1"}], "+", 
                  RowBox[{
                   SuperscriptBox["rr", "2"], " ", 
                   RowBox[{"(", 
                    RowBox[{
                    SuperscriptBox["tt", "2"], "-", 
                    SuperscriptBox["x1", "2"], "-", 
                    SuperscriptBox["x2", "2"], "+", 
                    SuperscriptBox["x3", "2"]}], ")"}]}]}], ")"}]}]}], 
              ")"}]}]}], ")"}]}]}], "+", 
        RowBox[{
         FractionBox["1", 
          RowBox[{"8", " ", 
           SuperscriptBox["rr", 
            RowBox[{"7", "/", "2"}]], " ", 
           RowBox[{"(", 
            RowBox[{"mu", "+", 
             SuperscriptBox["rr", "4"]}], ")"}]}]], 
         RowBox[{
         "ARsigma3", " ", "AZeps", " ", "BRsigma3", " ", "BZeta", " ", "Ka2", 
          " ", "lambda", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"2", " ", 
             SuperscriptBox["rr", "2"], " ", 
             RowBox[{"(", 
              RowBox[{"mu", "+", 
               SuperscriptBox["rr", "4"]}], ")"}], " ", 
             RowBox[{"(", 
              RowBox[{"mu", "+", 
               SuperscriptBox["rr", "4"], "-", 
               RowBox[{
                SuperscriptBox["rr", "2"], " ", 
                SqrtBox[
                 RowBox[{"mu", "+", 
                  SuperscriptBox["rr", "4"]}]]}]}], ")"}], " ", "x1", " ", 
             "x2", " ", "x3"}], "+", 
            RowBox[{"Imag", " ", "tt", " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{
                SuperscriptBox["rr", "6"], " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"-", 
                   SuperscriptBox["rr", "2"]}], "+", 
                  SqrtBox[
                   RowBox[{"mu", "+", 
                    SuperscriptBox["rr", "4"]}]]}], ")"}], " ", 
                RowBox[{"(", 
                 RowBox[{"1", "+", 
                  RowBox[{
                   SuperscriptBox["rr", "2"], " ", 
                   RowBox[{"(", 
                    RowBox[{
                    SuperscriptBox["tt", "2"], "-", 
                    SuperscriptBox["x1", "2"], "-", 
                    SuperscriptBox["x2", "2"], "-", 
                    SuperscriptBox["x3", "2"]}], ")"}]}]}], ")"}]}], "+", 
               RowBox[{"mu", " ", 
                SuperscriptBox["rr", "2"], " ", 
                RowBox[{"(", 
                 RowBox[{
                  SqrtBox[
                   RowBox[{"mu", "+", 
                    SuperscriptBox["rr", "4"]}]], "+", 
                  RowBox[{
                   SuperscriptBox["rr", "2"], " ", 
                   SqrtBox[
                    RowBox[{"mu", "+", 
                    SuperscriptBox["rr", "4"]}]], " ", 
                   RowBox[{"(", 
                    RowBox[{
                    SuperscriptBox["tt", "2"], "-", 
                    SuperscriptBox["x1", "2"], "-", 
                    SuperscriptBox["x3", "2"]}], ")"}]}], "+", 
                  RowBox[{"2", " ", 
                   SuperscriptBox["rr", "4"], " ", 
                   RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", 
                    SuperscriptBox["tt", "2"]}], "+", 
                    SuperscriptBox["x1", "2"], "+", 
                    SuperscriptBox["x3", "2"]}], ")"}]}]}], ")"}]}], "+", 
               RowBox[{
                SuperscriptBox["mu", "2"], " ", 
                RowBox[{"(", 
                 RowBox[{"1", "+", 
                  RowBox[{
                   SuperscriptBox["rr", "2"], " ", 
                   RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", 
                    SuperscriptBox["tt", "2"]}], "+", 
                    SuperscriptBox["x1", "2"], "-", 
                    SuperscriptBox["x2", "2"], "+", 
                    SuperscriptBox["x3", "2"]}], ")"}]}]}], ")"}]}]}], 
              ")"}]}]}], ")"}]}]}], "-", 
        RowBox[{
         FractionBox["1", 
          RowBox[{"16", " ", 
           SuperscriptBox["rr", 
            RowBox[{"7", "/", "2"}]], " ", 
           RowBox[{"(", 
            RowBox[{"mu", "+", 
             SuperscriptBox["rr", "4"]}], ")"}]}]], 
         RowBox[{
         "ARsigma3", " ", "AZeps", " ", "BRsigma1", " ", "BZeta", " ", "enne",
           " ", "lambda", " ", "tt", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"2", " ", 
             SuperscriptBox["rr", "6"], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", 
                SuperscriptBox["rr", "2"]}], "+", 
               SqrtBox[
                RowBox[{"mu", "+", 
                 SuperscriptBox["rr", "4"]}]]}], ")"}], " ", 
             RowBox[{"(", 
              RowBox[{"1", "+", 
               RowBox[{
                SuperscriptBox["rr", "2"], " ", 
                RowBox[{"(", 
                 RowBox[{
                  SuperscriptBox["tt", "2"], "+", 
                  SuperscriptBox["x1", "2"], "-", 
                  SuperscriptBox["x2", "2"], "-", 
                  SuperscriptBox["x3", "2"]}], ")"}]}]}], ")"}]}], "+", 
            RowBox[{
             SuperscriptBox["mu", "2"], " ", 
             RowBox[{"(", 
              RowBox[{"1", "+", 
               RowBox[{"4", " ", 
                SuperscriptBox["rr", "2"], " ", 
                RowBox[{"(", 
                 RowBox[{
                  SuperscriptBox["x2", "2"], "+", 
                  SuperscriptBox["x3", "2"]}], ")"}]}]}], ")"}]}], "+", 
            RowBox[{"mu", " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"2", " ", 
                SuperscriptBox["rr", "2"], " ", 
                SqrtBox[
                 RowBox[{"mu", "+", 
                  SuperscriptBox["rr", "4"]}]]}], "+", 
               RowBox[{
                SuperscriptBox["rr", "4"], " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"-", "1"}], "+", 
                  RowBox[{
                   SqrtBox[
                    RowBox[{"mu", "+", 
                    SuperscriptBox["rr", "4"]}]], " ", 
                   SuperscriptBox["tt", "2"]}], "+", 
                  RowBox[{
                   SqrtBox[
                    RowBox[{"mu", "+", 
                    SuperscriptBox["rr", "4"]}]], " ", 
                   SuperscriptBox["x1", "2"]}], "-", 
                  RowBox[{"3", " ", 
                   SqrtBox[
                    RowBox[{"mu", "+", 
                    SuperscriptBox["rr", "4"]}]], " ", 
                   SuperscriptBox["x2", "2"]}], "-", 
                  RowBox[{"3", " ", 
                   SqrtBox[
                    RowBox[{"mu", "+", 
                    SuperscriptBox["rr", "4"]}]], " ", 
                   SuperscriptBox["x3", "2"]}]}], ")"}]}], "-", 
               RowBox[{"2", " ", 
                SuperscriptBox["rr", "6"], " ", 
                RowBox[{"(", 
                 RowBox[{
                  SuperscriptBox["tt", "2"], "+", 
                  SuperscriptBox["x1", "2"], "-", 
                  RowBox[{"3", " ", 
                   RowBox[{"(", 
                    RowBox[{
                    SuperscriptBox["x2", "2"], "+", 
                    SuperscriptBox["x3", "2"]}], ")"}]}]}], ")"}]}]}], 
              ")"}]}]}], ")"}]}]}], "+", 
        RowBox[{
         FractionBox["1", 
          RowBox[{"16", " ", 
           SuperscriptBox["rr", 
            RowBox[{"7", "/", "2"}]]}]], 
         RowBox[{
         "ARsigma2i", " ", "AZeps", " ", "BRsigma1", " ", "BZeta", " ", "Ka1",
           " ", "lambda", " ", "x1", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"mu", " ", 
             RowBox[{"(", 
              RowBox[{"3", "+", 
               RowBox[{
                SuperscriptBox["rr", "2"], " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{
                   RowBox[{"-", "3"}], " ", 
                   SuperscriptBox["tt", "2"]}], "+", 
                  SuperscriptBox["x1", "2"], "-", 
                  RowBox[{"3", " ", 
                   RowBox[{"(", 
                    RowBox[{
                    SuperscriptBox["x2", "2"], "+", 
                    SuperscriptBox["x3", "2"]}], ")"}]}]}], ")"}]}]}], 
              ")"}]}], "-", 
            RowBox[{"4", " ", 
             SuperscriptBox["rr", "2"], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", 
                SuperscriptBox["rr", "2"]}], "+", 
               SqrtBox[
                RowBox[{"mu", "+", 
                 SuperscriptBox["rr", "4"]}]]}], ")"}], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "1"}], "+", 
               RowBox[{
                SuperscriptBox["rr", "2"], " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"2", " ", 
                   SuperscriptBox["tt", "2"]}], "+", 
                  SuperscriptBox["x1", "2"], "-", 
                  RowBox[{"2", " ", 
                   RowBox[{"(", 
                    RowBox[{
                    SuperscriptBox["x2", "2"], "+", 
                    SuperscriptBox["x3", "2"]}], ")"}]}]}], ")"}]}]}], 
              ")"}]}]}], ")"}]}]}], "-", 
        RowBox[{
         FractionBox["1", 
          RowBox[{"8", " ", 
           SuperscriptBox["rr", 
            RowBox[{"7", "/", "2"}]]}]], 
         RowBox[{
         "ARsigma2i", " ", "AZeps", " ", "BRsigma1", " ", "BZeta", " ", 
          "enne", " ", "lambda", " ", "tt", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{
             SuperscriptBox["rr", "2"], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", 
                SuperscriptBox["rr", "2"]}], "+", 
               SqrtBox[
                RowBox[{"mu", "+", 
                 SuperscriptBox["rr", "4"]}]]}], ")"}], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "1"}], "+", 
               RowBox[{
                SuperscriptBox["rr", "2"], " ", 
                RowBox[{"(", 
                 RowBox[{
                  SuperscriptBox["tt", "2"], "+", 
                  RowBox[{"5", " ", 
                   SuperscriptBox["x1", "2"]}], "-", 
                  SuperscriptBox["x2", "2"], "-", 
                  SuperscriptBox["x3", "2"]}], ")"}]}]}], ")"}]}], "+", 
            RowBox[{"mu", " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "1"}], "+", 
               RowBox[{
                SuperscriptBox["rr", "2"], " ", 
                RowBox[{"(", 
                 RowBox[{
                  SuperscriptBox["tt", "2"], "+", 
                  RowBox[{"2", " ", 
                   RowBox[{"(", 
                    RowBox[{
                    SuperscriptBox["x2", "2"], "+", 
                    SuperscriptBox["x3", "2"]}], ")"}]}]}], ")"}]}]}], 
              ")"}]}]}], ")"}]}]}], "-", 
        RowBox[{
         FractionBox["1", 
          RowBox[{"16", " ", 
           SuperscriptBox["rr", 
            RowBox[{"7", "/", "2"}]]}]], 
         RowBox[{
         "ARsigma2i", " ", "AZeps", " ", "BRsigma3", " ", "BZeta", " ", "Ka1",
           " ", "lambda", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"6", " ", "Imag", " ", "mu", " ", 
             SuperscriptBox["rr", "2"], " ", "tt", " ", "x1", " ", "x2"}], 
            "+", 
            RowBox[{"x3", " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"4", " ", 
                SuperscriptBox["rr", "4"], " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"-", 
                   SuperscriptBox["rr", "2"]}], "+", 
                  SqrtBox[
                   RowBox[{"mu", "+", 
                    SuperscriptBox["rr", "4"]}]]}], ")"}], " ", 
                RowBox[{"(", 
                 RowBox[{
                  SuperscriptBox["tt", "2"], "+", 
                  RowBox[{"2", " ", 
                   SuperscriptBox["x1", "2"]}], "-", 
                  SuperscriptBox["x2", "2"], "-", 
                  SuperscriptBox["x3", "2"]}], ")"}]}], "+", 
               RowBox[{"mu", " ", 
                RowBox[{"(", 
                 RowBox[{"1", "+", 
                  RowBox[{
                   SuperscriptBox["rr", "2"], " ", 
                   RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", 
                    SuperscriptBox["tt", "2"]}], "-", 
                    RowBox[{"3", " ", 
                    SuperscriptBox["x1", "2"]}], "+", 
                    SuperscriptBox["x2", "2"], "+", 
                    SuperscriptBox["x3", "2"]}], ")"}]}]}], ")"}]}]}], 
              ")"}]}]}], ")"}]}]}], "-", 
        RowBox[{
         FractionBox["1", 
          RowBox[{"8", " ", 
           SuperscriptBox["rr", 
            RowBox[{"7", "/", "2"}]], " ", 
           RowBox[{"(", 
            RowBox[{"mu", "+", 
             SuperscriptBox["rr", "4"]}], ")"}]}]], 
         RowBox[{
         "ARsigma3", " ", "AZeps", " ", "BRsigma0", " ", "BZeta", " ", "Ka3", 
          " ", "lambda", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{
             SuperscriptBox["rr", "4"], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{
                RowBox[{"-", "2"}], " ", "mu", " ", 
                SuperscriptBox["rr", "2"]}], "-", 
               RowBox[{"2", " ", 
                SuperscriptBox["rr", "6"]}], "+", 
               RowBox[{"mu", " ", 
                SqrtBox[
                 RowBox[{"mu", "+", 
                  SuperscriptBox["rr", "4"]}]]}], "+", 
               RowBox[{"2", " ", 
                SuperscriptBox["rr", "4"], " ", 
                SqrtBox[
                 RowBox[{"mu", "+", 
                  SuperscriptBox["rr", "4"]}]]}]}], ")"}], " ", "tt", " ", 
             "x1", " ", "x3"}], "+", 
            RowBox[{"Imag", " ", "x2", " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{
                SuperscriptBox["rr", "6"], " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"-", 
                   SuperscriptBox["rr", "2"]}], "+", 
                  SqrtBox[
                   RowBox[{"mu", "+", 
                    SuperscriptBox["rr", "4"]}]]}], ")"}], " ", 
                RowBox[{"(", 
                 RowBox[{"3", "+", 
                  RowBox[{
                   SuperscriptBox["rr", "2"], " ", 
                   RowBox[{"(", 
                    RowBox[{
                    SuperscriptBox["tt", "2"], "-", 
                    SuperscriptBox["x1", "2"], "-", 
                    SuperscriptBox["x2", "2"], "-", 
                    SuperscriptBox["x3", "2"]}], ")"}]}]}], ")"}]}], "+", 
               RowBox[{
                SuperscriptBox["mu", "2"], " ", 
                RowBox[{"(", 
                 RowBox[{"1", "+", 
                  RowBox[{
                   SuperscriptBox["rr", "2"], " ", 
                   RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", 
                    SuperscriptBox["tt", "2"]}], "+", 
                    SuperscriptBox["x1", "2"], "+", 
                    SuperscriptBox["x2", "2"], "+", 
                    SuperscriptBox["x3", "2"]}], ")"}]}]}], ")"}]}], "+", 
               RowBox[{"mu", " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"2", " ", 
                   SuperscriptBox["rr", "2"], " ", 
                   SqrtBox[
                    RowBox[{"mu", "+", 
                    SuperscriptBox["rr", "4"]}]]}], "+", 
                  RowBox[{"2", " ", 
                   SuperscriptBox["rr", "6"], " ", 
                   RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", 
                    SuperscriptBox["tt", "2"]}], "+", 
                    SuperscriptBox["x1", "2"], "+", 
                    SuperscriptBox["x2", "2"], "+", 
                    SuperscriptBox["x3", "2"]}], ")"}]}], "+", 
                  RowBox[{
                   SuperscriptBox["rr", "4"], " ", 
                   RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "2"}], "+", 
                    RowBox[{
                    SqrtBox[
                    RowBox[{"mu", "+", 
                    SuperscriptBox["rr", "4"]}]], " ", 
                    SuperscriptBox["tt", "2"]}], "-", 
                    RowBox[{
                    SqrtBox[
                    RowBox[{"mu", "+", 
                    SuperscriptBox["rr", "4"]}]], " ", 
                    SuperscriptBox["x1", "2"]}], "-", 
                    RowBox[{
                    SqrtBox[
                    RowBox[{"mu", "+", 
                    SuperscriptBox["rr", "4"]}]], " ", 
                    SuperscriptBox["x2", "2"]}], "-", 
                    RowBox[{
                    SqrtBox[
                    RowBox[{"mu", "+", 
                    SuperscriptBox["rr", "4"]}]], " ", 
                    SuperscriptBox["x3", "2"]}]}], ")"}]}]}], ")"}]}]}], 
              ")"}]}]}], ")"}]}]}], "+", 
        RowBox[{
         FractionBox["1", 
          RowBox[{"16", " ", 
           SuperscriptBox["rr", 
            RowBox[{"3", "/", "2"}]], " ", 
           RowBox[{"(", 
            RowBox[{"mu", "+", 
             SuperscriptBox["rr", "4"]}], ")"}]}]], 
         RowBox[{
         "ARsigma2i", " ", "AZeps", " ", "BRsigma3", " ", "BZeta", " ", "Ka2",
           " ", "lambda", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"4", " ", 
             RowBox[{"(", 
              RowBox[{"mu", "+", 
               SuperscriptBox["rr", "4"]}], ")"}], " ", 
             RowBox[{"(", 
              RowBox[{"mu", "+", 
               RowBox[{"3", " ", 
                SuperscriptBox["rr", "4"]}], "-", 
               RowBox[{"3", " ", 
                SuperscriptBox["rr", "2"], " ", 
                SqrtBox[
                 RowBox[{"mu", "+", 
                  SuperscriptBox["rr", "4"]}]]}]}], ")"}], " ", "x1", " ", 
             "x2", " ", "x3"}], "+", 
            RowBox[{"Imag", " ", "tt", " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{
                SuperscriptBox["mu", "2"], " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"-", 
                   SuperscriptBox["tt", "2"]}], "+", 
                  SuperscriptBox["x1", "2"], "-", 
                  RowBox[{"5", " ", 
                   SuperscriptBox["x2", "2"]}], "+", 
                  SuperscriptBox["x3", "2"]}], ")"}]}], "+", 
               RowBox[{"2", " ", 
                SuperscriptBox["rr", "4"], " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"-", 
                   SuperscriptBox["rr", "2"]}], "+", 
                  SqrtBox[
                   RowBox[{"mu", "+", 
                    SuperscriptBox["rr", "4"]}]]}], ")"}], " ", 
                RowBox[{"(", 
                 RowBox[{"1", "+", 
                  RowBox[{
                   SuperscriptBox["rr", "2"], " ", 
                   RowBox[{"(", 
                    RowBox[{
                    SuperscriptBox["tt", "2"], "-", 
                    SuperscriptBox["x1", "2"], "-", 
                    SuperscriptBox["x2", "2"], "-", 
                    SuperscriptBox["x3", "2"]}], ")"}]}]}], ")"}]}], "+", 
               RowBox[{"mu", " ", 
                RowBox[{"(", 
                 RowBox[{
                  SqrtBox[
                   RowBox[{"mu", "+", 
                    SuperscriptBox["rr", "4"]}]], "-", 
                  RowBox[{"3", " ", 
                   SuperscriptBox["rr", "4"], " ", 
                   RowBox[{"(", 
                    RowBox[{
                    SuperscriptBox["tt", "2"], "-", 
                    SuperscriptBox["x1", "2"], "+", 
                    SuperscriptBox["x2", "2"], "-", 
                    SuperscriptBox["x3", "2"]}], ")"}]}], "+", 
                  RowBox[{"2", " ", 
                   SuperscriptBox["rr", "2"], " ", 
                   RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "1"}], "+", 
                    RowBox[{
                    SqrtBox[
                    RowBox[{"mu", "+", 
                    SuperscriptBox["rr", "4"]}]], " ", 
                    SuperscriptBox["tt", "2"]}], "-", 
                    RowBox[{
                    SqrtBox[
                    RowBox[{"mu", "+", 
                    SuperscriptBox["rr", "4"]}]], " ", 
                    SuperscriptBox["x1", "2"]}], "-", 
                    RowBox[{
                    SqrtBox[
                    RowBox[{"mu", "+", 
                    SuperscriptBox["rr", "4"]}]], " ", 
                    SuperscriptBox["x2", "2"]}], "-", 
                    RowBox[{
                    SqrtBox[
                    RowBox[{"mu", "+", 
                    SuperscriptBox["rr", "4"]}]], " ", 
                    SuperscriptBox["x3", "2"]}]}], ")"}]}]}], ")"}]}]}], 
              ")"}]}]}], ")"}]}]}], "+", 
        RowBox[{
         FractionBox["1", 
          RowBox[{"8", " ", 
           SuperscriptBox["rr", 
            RowBox[{"7", "/", "2"}]], " ", 
           RowBox[{"(", 
            RowBox[{"mu", "+", 
             SuperscriptBox["rr", "4"]}], ")"}]}]], 
         RowBox[{
         "ARsigma3", " ", "AZeps", " ", "BRsigma2", " ", "BZeta", " ", "Ka2", 
          " ", "lambda", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{
             RowBox[{"-", 
              SuperscriptBox["rr", "6"]}], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", 
                SuperscriptBox["rr", "2"]}], "+", 
               SqrtBox[
                RowBox[{"mu", "+", 
                 SuperscriptBox["rr", "4"]}]]}], ")"}], " ", "x1", " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "1"}], "+", 
               RowBox[{
                SuperscriptBox["rr", "2"], " ", 
                RowBox[{"(", 
                 RowBox[{
                  SuperscriptBox["tt", "2"], "-", 
                  SuperscriptBox["x1", "2"], "+", 
                  SuperscriptBox["x2", "2"], "-", 
                  SuperscriptBox["x3", "2"]}], ")"}]}]}], ")"}]}], "+", 
            RowBox[{
             SuperscriptBox["mu", "2"], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{
                RowBox[{"-", 
                 SuperscriptBox["rr", "2"]}], " ", 
                SuperscriptBox["x1", "3"]}], "+", 
               RowBox[{"2", " ", "Imag", " ", 
                SuperscriptBox["rr", "2"], " ", "tt", " ", "x2", " ", "x3"}], 
               "+", 
               RowBox[{"x1", " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"-", "2"}], "+", 
                  RowBox[{
                   SuperscriptBox["rr", "2"], " ", 
                   RowBox[{"(", 
                    RowBox[{
                    SuperscriptBox["tt", "2"], "+", 
                    SuperscriptBox["x2", "2"], "-", 
                    SuperscriptBox["x3", "2"]}], ")"}]}]}], ")"}]}]}], 
              ")"}]}], "+", 
            RowBox[{"mu", " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{
                SuperscriptBox["rr", "2"], " ", 
                SqrtBox[
                 RowBox[{"mu", "+", 
                  SuperscriptBox["rr", "4"]}]], " ", "x1"}], "+", 
               RowBox[{"2", " ", 
                SuperscriptBox["rr", "6"], " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{
                   SuperscriptBox["tt", "2"], " ", "x1"}], "+", 
                  RowBox[{"Imag", " ", "tt", " ", "x2", " ", "x3"}], "-", 
                  RowBox[{"x1", " ", 
                   RowBox[{"(", 
                    RowBox[{
                    SuperscriptBox["x1", "2"], "-", 
                    SuperscriptBox["x2", "2"], "+", 
                    SuperscriptBox["x3", "2"]}], ")"}]}]}], ")"}]}], "+", 
               RowBox[{
                SuperscriptBox["rr", "4"], " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{
                   SqrtBox[
                    RowBox[{"mu", "+", 
                    SuperscriptBox["rr", "4"]}]], " ", 
                   SuperscriptBox["x1", "3"]}], "-", 
                  RowBox[{"Imag", " ", 
                   SqrtBox[
                    RowBox[{"mu", "+", 
                    SuperscriptBox["rr", "4"]}]], " ", "tt", " ", "x2", " ", 
                   "x3"}], "-", 
                  RowBox[{"x1", " ", 
                   RowBox[{"(", 
                    RowBox[{"3", "+", 
                    RowBox[{
                    SqrtBox[
                    RowBox[{"mu", "+", 
                    SuperscriptBox["rr", "4"]}]], " ", 
                    SuperscriptBox["tt", "2"]}], "+", 
                    RowBox[{
                    SqrtBox[
                    RowBox[{"mu", "+", 
                    SuperscriptBox["rr", "4"]}]], " ", 
                    SuperscriptBox["x2", "2"]}], "-", 
                    RowBox[{
                    SqrtBox[
                    RowBox[{"mu", "+", 
                    SuperscriptBox["rr", "4"]}]], " ", 
                    SuperscriptBox["x3", "2"]}]}], ")"}]}]}], ")"}]}]}], 
              ")"}]}]}], ")"}]}]}], "-", 
        RowBox[{
         FractionBox["1", 
          RowBox[{"8", " ", 
           SuperscriptBox["rr", 
            RowBox[{"7", "/", "2"}]], " ", 
           RowBox[{"(", 
            RowBox[{"mu", "+", 
             SuperscriptBox["rr", "4"]}], ")"}]}]], 
         RowBox[{
         "ARsigma3", " ", "AZeps", " ", "BRsigma3", " ", "BZeta", " ", "Ka3", 
          " ", "lambda", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{
             SuperscriptBox["rr", "6"], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", 
                SuperscriptBox["rr", "2"]}], "+", 
               SqrtBox[
                RowBox[{"mu", "+", 
                 SuperscriptBox["rr", "4"]}]]}], ")"}], " ", "x1", " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "1"}], "+", 
               RowBox[{
                SuperscriptBox["rr", "2"], " ", 
                RowBox[{"(", 
                 RowBox[{
                  SuperscriptBox["tt", "2"], "-", 
                  SuperscriptBox["x1", "2"], "-", 
                  SuperscriptBox["x2", "2"], "+", 
                  SuperscriptBox["x3", "2"]}], ")"}]}]}], ")"}]}], "+", 
            RowBox[{
             SuperscriptBox["mu", "2"], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{
                SuperscriptBox["rr", "2"], " ", 
                SuperscriptBox["x1", "3"]}], "+", 
               RowBox[{"2", " ", "Imag", " ", 
                SuperscriptBox["rr", "2"], " ", "tt", " ", "x2", " ", "x3"}], 
               "+", 
               RowBox[{"x1", " ", 
                RowBox[{"(", 
                 RowBox[{"2", "-", 
                  RowBox[{
                   SuperscriptBox["rr", "2"], " ", 
                   RowBox[{"(", 
                    RowBox[{
                    SuperscriptBox["tt", "2"], "-", 
                    SuperscriptBox["x2", "2"], "+", 
                    SuperscriptBox["x3", "2"]}], ")"}]}]}], ")"}]}]}], 
              ")"}]}], "-", 
            RowBox[{"mu", " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{
                SuperscriptBox["rr", "2"], " ", 
                SqrtBox[
                 RowBox[{"mu", "+", 
                  SuperscriptBox["rr", "4"]}]], " ", "x1"}], "+", 
               RowBox[{"2", " ", 
                SuperscriptBox["rr", "6"], " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{
                   SuperscriptBox["tt", "2"], " ", "x1"}], "-", 
                  RowBox[{"Imag", " ", "tt", " ", "x2", " ", "x3"}], "-", 
                  RowBox[{"x1", " ", 
                   RowBox[{"(", 
                    RowBox[{
                    SuperscriptBox["x1", "2"], "+", 
                    SuperscriptBox["x2", "2"], "-", 
                    SuperscriptBox["x3", "2"]}], ")"}]}]}], ")"}]}], "+", 
               RowBox[{
                SuperscriptBox["rr", "4"], " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{
                   SqrtBox[
                    RowBox[{"mu", "+", 
                    SuperscriptBox["rr", "4"]}]], " ", 
                   SuperscriptBox["x1", "3"]}], "+", 
                  RowBox[{"Imag", " ", 
                   SqrtBox[
                    RowBox[{"mu", "+", 
                    SuperscriptBox["rr", "4"]}]], " ", "tt", " ", "x2", " ", 
                   "x3"}], "-", 
                  RowBox[{"x1", " ", 
                   RowBox[{"(", 
                    RowBox[{"3", "+", 
                    RowBox[{
                    SqrtBox[
                    RowBox[{"mu", "+", 
                    SuperscriptBox["rr", "4"]}]], " ", 
                    SuperscriptBox["tt", "2"]}], "-", 
                    RowBox[{
                    SqrtBox[
                    RowBox[{"mu", "+", 
                    SuperscriptBox["rr", "4"]}]], " ", 
                    SuperscriptBox["x2", "2"]}], "+", 
                    RowBox[{
                    SqrtBox[
                    RowBox[{"mu", "+", 
                    SuperscriptBox["rr", "4"]}]], " ", 
                    SuperscriptBox["x3", "2"]}]}], ")"}]}]}], ")"}]}]}], 
              ")"}]}]}], ")"}]}]}], "-", 
        RowBox[{
         FractionBox["1", 
          RowBox[{"8", " ", 
           SuperscriptBox["rr", 
            RowBox[{"3", "/", "2"}]], " ", 
           RowBox[{"(", 
            RowBox[{"mu", "+", 
             SuperscriptBox["rr", "4"]}], ")"}]}]], 
         RowBox[{
         "ARsigma3", " ", "AZeps", " ", "BRsigma1", " ", "BZeta", " ", "Ka1", 
          " ", "lambda", " ", "x1", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"2", " ", 
             SuperscriptBox["mu", "2"], " ", 
             RowBox[{"(", 
              RowBox[{
               SuperscriptBox["x2", "2"], "+", 
               SuperscriptBox["x3", "2"]}], ")"}]}], "+", 
            RowBox[{"2", " ", 
             SuperscriptBox["rr", "4"], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", 
                SuperscriptBox["rr", "2"]}], "+", 
               SqrtBox[
                RowBox[{"mu", "+", 
                 SuperscriptBox["rr", "4"]}]]}], ")"}], " ", 
             RowBox[{"(", 
              RowBox[{"1", "+", 
               RowBox[{
                SuperscriptBox["rr", "2"], " ", 
                RowBox[{"(", 
                 RowBox[{
                  SuperscriptBox["tt", "2"], "-", 
                  SuperscriptBox["x2", "2"], "-", 
                  SuperscriptBox["x3", "2"]}], ")"}]}]}], ")"}]}], "+", 
            RowBox[{"mu", " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"2", " ", 
                SqrtBox[
                 RowBox[{"mu", "+", 
                  SuperscriptBox["rr", "4"]}]]}], "+", 
               RowBox[{
                SuperscriptBox["rr", "4"], " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{
                   RowBox[{"-", "2"}], " ", 
                   SuperscriptBox["tt", "2"]}], "+", 
                  RowBox[{"4", " ", 
                   RowBox[{"(", 
                    RowBox[{
                    SuperscriptBox["x2", "2"], "+", 
                    SuperscriptBox["x3", "2"]}], ")"}]}]}], ")"}]}], "+", 
               RowBox[{
                SuperscriptBox["rr", "2"], " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{
                   SqrtBox[
                    RowBox[{"mu", "+", 
                    SuperscriptBox["rr", "4"]}]], " ", 
                   SuperscriptBox["tt", "2"]}], "-", 
                  RowBox[{"2", " ", 
                   RowBox[{"(", 
                    RowBox[{"1", "+", 
                    RowBox[{
                    SqrtBox[
                    RowBox[{"mu", "+", 
                    SuperscriptBox["rr", "4"]}]], " ", 
                    SuperscriptBox["x2", "2"]}], "+", 
                    RowBox[{
                    SqrtBox[
                    RowBox[{"mu", "+", 
                    SuperscriptBox["rr", "4"]}]], " ", 
                    SuperscriptBox["x3", "2"]}]}], ")"}]}]}], ")"}]}]}], 
              ")"}]}]}], ")"}]}]}], "+", 
        RowBox[{
         FractionBox["1", 
          RowBox[{"8", " ", 
           SuperscriptBox["rr", 
            RowBox[{"7", "/", "2"}]], " ", 
           RowBox[{"(", 
            RowBox[{"mu", "+", 
             SuperscriptBox["rr", "4"]}], ")"}]}]], 
         RowBox[{
         "ARsigma3", " ", "AZeps", " ", "BRsigma0", " ", "BZeta", " ", "Ka2", 
          " ", "lambda", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"Imag", " ", 
             SuperscriptBox["mu", "2"], " ", "x3", " ", 
             RowBox[{"(", 
              RowBox[{"1", "+", 
               RowBox[{
                SuperscriptBox["rr", "2"], " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"-", 
                   SuperscriptBox["tt", "2"]}], "+", 
                  SuperscriptBox["x1", "2"], "+", 
                  SuperscriptBox["x2", "2"], "+", 
                  SuperscriptBox["x3", "2"]}], ")"}]}]}], ")"}]}], "+", 
            RowBox[{
             SuperscriptBox["rr", "6"], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", 
                SuperscriptBox["rr", "2"]}], "+", 
               SqrtBox[
                RowBox[{"mu", "+", 
                 SuperscriptBox["rr", "4"]}]]}], ")"}], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"3", " ", "Imag", " ", "x3"}], "+", 
               RowBox[{
                SuperscriptBox["rr", "2"], " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{
                   RowBox[{"-", "2"}], " ", "tt", " ", "x1", " ", "x2"}], "+", 
                  RowBox[{"Imag", " ", 
                   SuperscriptBox["tt", "2"], " ", "x3"}], "-", 
                  RowBox[{"Imag", " ", "x3", " ", 
                   RowBox[{"(", 
                    RowBox[{
                    SuperscriptBox["x1", "2"], "+", 
                    SuperscriptBox["x2", "2"], "+", 
                    SuperscriptBox["x3", "2"]}], ")"}]}]}], ")"}]}]}], 
              ")"}]}], "+", 
            RowBox[{"mu", " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"2", " ", "Imag", " ", 
                SuperscriptBox["rr", "2"], " ", 
                SqrtBox[
                 RowBox[{"mu", "+", 
                  SuperscriptBox["rr", "4"]}]], " ", "x3"}], "+", 
               RowBox[{"2", " ", 
                SuperscriptBox["rr", "6"], " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"tt", " ", "x1", " ", "x2"}], "-", 
                  RowBox[{"Imag", " ", 
                   SuperscriptBox["tt", "2"], " ", "x3"}], "+", 
                  RowBox[{"Imag", " ", "x3", " ", 
                   RowBox[{"(", 
                    RowBox[{
                    SuperscriptBox["x1", "2"], "+", 
                    SuperscriptBox["x2", "2"], "+", 
                    SuperscriptBox["x3", "2"]}], ")"}]}]}], ")"}]}], "+", 
               RowBox[{
                SuperscriptBox["rr", "4"], " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{
                   RowBox[{"-", 
                    SqrtBox[
                    RowBox[{"mu", "+", 
                    SuperscriptBox["rr", "4"]}]]}], " ", "tt", " ", "x1", " ",
                    "x2"}], "+", 
                  RowBox[{"Imag", " ", 
                   SqrtBox[
                    RowBox[{"mu", "+", 
                    SuperscriptBox["rr", "4"]}]], " ", 
                   SuperscriptBox["tt", "2"], " ", "x3"}], "-", 
                  RowBox[{"Imag", " ", "x3", " ", 
                   RowBox[{"(", 
                    RowBox[{"2", "+", 
                    RowBox[{
                    SqrtBox[
                    RowBox[{"mu", "+", 
                    SuperscriptBox["rr", "4"]}]], " ", 
                    SuperscriptBox["x1", "2"]}], "+", 
                    RowBox[{
                    SqrtBox[
                    RowBox[{"mu", "+", 
                    SuperscriptBox["rr", "4"]}]], " ", 
                    SuperscriptBox["x2", "2"]}], "+", 
                    RowBox[{
                    SqrtBox[
                    RowBox[{"mu", "+", 
                    SuperscriptBox["rr", "4"]}]], " ", 
                    SuperscriptBox["x3", "2"]}]}], ")"}]}]}], ")"}]}]}], 
              ")"}]}]}], ")"}]}]}], "+", 
        RowBox[{
         FractionBox["1", 
          RowBox[{"16", " ", 
           SuperscriptBox["rr", 
            RowBox[{"7", "/", "2"}]], " ", 
           RowBox[{"(", 
            RowBox[{"mu", "+", 
             SuperscriptBox["rr", "4"]}], ")"}]}]], 
         RowBox[{
         "ARsigma3", " ", "AZeps", " ", "BRsigma2", " ", "BZeta", " ", "enne",
           " ", "lambda", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{
             SuperscriptBox["mu", "2"], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"Imag", " ", "x3"}], "+", 
               RowBox[{"4", " ", 
                SuperscriptBox["rr", "2"], " ", "tt", " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"x1", " ", "x2"}], "+", 
                  RowBox[{"Imag", " ", "tt", " ", "x3"}]}], ")"}]}]}], 
              ")"}]}], "-", 
            RowBox[{"2", " ", 
             SuperscriptBox["rr", "6"], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", 
                SuperscriptBox["rr", "2"]}], "+", 
               SqrtBox[
                RowBox[{"mu", "+", 
                 SuperscriptBox["rr", "4"]}]]}], ")"}], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"Imag", " ", "x3"}], "+", 
               RowBox[{
                SuperscriptBox["rr", "2"], " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"2", " ", "tt", " ", "x1", " ", "x2"}], "+", 
                  RowBox[{"Imag", " ", 
                   SuperscriptBox["tt", "2"], " ", "x3"}], "-", 
                  RowBox[{"Imag", " ", "x3", " ", 
                   RowBox[{"(", 
                    RowBox[{
                    SuperscriptBox["x1", "2"], "+", 
                    SuperscriptBox["x2", "2"], "+", 
                    SuperscriptBox["x3", "2"]}], ")"}]}]}], ")"}]}]}], 
              ")"}]}], "+", 
            RowBox[{"mu", " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{
                RowBox[{"-", "2"}], " ", "Imag", " ", 
                SuperscriptBox["rr", "2"], " ", 
                SqrtBox[
                 RowBox[{"mu", "+", 
                  SuperscriptBox["rr", "4"]}]], " ", "x3"}], "+", 
               RowBox[{
                SuperscriptBox["rr", "6"], " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"8", " ", "tt", " ", "x1", " ", "x2"}], "+", 
                  RowBox[{"6", " ", "Imag", " ", 
                   SuperscriptBox["tt", "2"], " ", "x3"}], "-", 
                  RowBox[{"2", " ", "Imag", " ", "x3", " ", 
                   RowBox[{"(", 
                    RowBox[{
                    SuperscriptBox["x1", "2"], "+", 
                    SuperscriptBox["x2", "2"], "+", 
                    SuperscriptBox["x3", "2"]}], ")"}]}]}], ")"}]}], "+", 
               RowBox[{
                SuperscriptBox["rr", "4"], " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{
                   RowBox[{"-", "4"}], " ", 
                   SqrtBox[
                    RowBox[{"mu", "+", 
                    SuperscriptBox["rr", "4"]}]], " ", "tt", " ", "x1", " ", 
                   "x2"}], "-", 
                  RowBox[{"3", " ", "Imag", " ", 
                   SqrtBox[
                    RowBox[{"mu", "+", 
                    SuperscriptBox["rr", "4"]}]], " ", 
                   SuperscriptBox["tt", "2"], " ", "x3"}], "+", 
                  RowBox[{"Imag", " ", "x3", " ", 
                   RowBox[{"(", 
                    RowBox[{"3", "+", 
                    RowBox[{
                    SqrtBox[
                    RowBox[{"mu", "+", 
                    SuperscriptBox["rr", "4"]}]], " ", 
                    SuperscriptBox["x1", "2"]}], "+", 
                    RowBox[{
                    SqrtBox[
                    RowBox[{"mu", "+", 
                    SuperscriptBox["rr", "4"]}]], " ", 
                    SuperscriptBox["x2", "2"]}], "+", 
                    RowBox[{
                    SqrtBox[
                    RowBox[{"mu", "+", 
                    SuperscriptBox["rr", "4"]}]], " ", 
                    SuperscriptBox["x3", "2"]}]}], ")"}]}]}], ")"}]}]}], 
              ")"}]}]}], ")"}]}]}], "+", 
        RowBox[{
         FractionBox["1", 
          RowBox[{"16", " ", 
           SuperscriptBox["rr", 
            RowBox[{"7", "/", "2"}]], " ", 
           RowBox[{"(", 
            RowBox[{"mu", "+", 
             SuperscriptBox["rr", "4"]}], ")"}]}]], 
         RowBox[{
         "ARsigma2i", " ", "AZeps", " ", "BRsigma2", " ", "BZeta", " ", 
          "enne", " ", "lambda", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{
             RowBox[{"-", "2"}], " ", 
             SuperscriptBox["rr", "6"], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", 
                SuperscriptBox["rr", "2"]}], "+", 
               SqrtBox[
                RowBox[{"mu", "+", 
                 SuperscriptBox["rr", "4"]}]]}], ")"}], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"2", " ", "Imag", " ", "x3"}], "+", 
               RowBox[{
                SuperscriptBox["rr", "2"], " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"6", " ", "tt", " ", "x1", " ", "x2"}], "+", 
                  RowBox[{"Imag", " ", 
                   SuperscriptBox["tt", "2"], " ", "x3"}], "-", 
                  RowBox[{"Imag", " ", "x3", " ", 
                   RowBox[{"(", 
                    RowBox[{
                    SuperscriptBox["x1", "2"], "+", 
                    SuperscriptBox["x2", "2"], "+", 
                    SuperscriptBox["x3", "2"]}], ")"}]}]}], ")"}]}]}], 
              ")"}]}], "+", 
            RowBox[{"2", " ", 
             SuperscriptBox["mu", "2"], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"Imag", " ", "x3"}], "+", 
               RowBox[{
                SuperscriptBox["rr", "2"], " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"2", " ", "tt", " ", "x1", " ", "x2"}], "+", 
                  RowBox[{"2", " ", "Imag", " ", 
                   SuperscriptBox["tt", "2"], " ", "x3"}], "+", 
                  RowBox[{"Imag", " ", "x3", " ", 
                   RowBox[{"(", 
                    RowBox[{
                    SuperscriptBox["x1", "2"], "+", 
                    SuperscriptBox["x2", "2"], "+", 
                    SuperscriptBox["x3", "2"]}], ")"}]}]}], ")"}]}]}], 
              ")"}]}], "+", 
            RowBox[{"mu", " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{
                RowBox[{"-", "3"}], " ", "Imag", " ", 
                SuperscriptBox["rr", "2"], " ", 
                SqrtBox[
                 RowBox[{"mu", "+", 
                  SuperscriptBox["rr", "4"]}]], " ", "x3"}], "+", 
               RowBox[{"2", " ", 
                SuperscriptBox["rr", "6"], " ", "tt", " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"8", " ", "x1", " ", "x2"}], "+", 
                  RowBox[{"3", " ", "Imag", " ", "tt", " ", "x3"}]}], ")"}]}],
                "+", 
               RowBox[{"2", " ", 
                SuperscriptBox["rr", "4"], " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{
                   RowBox[{"-", "6"}], " ", 
                   SqrtBox[
                    RowBox[{"mu", "+", 
                    SuperscriptBox["rr", "4"]}]], " ", "tt", " ", "x1", " ", 
                   "x2"}], "-", 
                  RowBox[{"Imag", " ", 
                   SqrtBox[
                    RowBox[{"mu", "+", 
                    SuperscriptBox["rr", "4"]}]], " ", 
                   SuperscriptBox["tt", "2"], " ", "x3"}], "+", 
                  RowBox[{"Imag", " ", "x3", " ", 
                   RowBox[{"(", 
                    RowBox[{"3", "+", 
                    RowBox[{
                    SqrtBox[
                    RowBox[{"mu", "+", 
                    SuperscriptBox["rr", "4"]}]], " ", 
                    SuperscriptBox["x1", "2"]}], "+", 
                    RowBox[{
                    SqrtBox[
                    RowBox[{"mu", "+", 
                    SuperscriptBox["rr", "4"]}]], " ", 
                    SuperscriptBox["x2", "2"]}], "+", 
                    RowBox[{
                    SqrtBox[
                    RowBox[{"mu", "+", 
                    SuperscriptBox["rr", "4"]}]], " ", 
                    SuperscriptBox["x3", "2"]}]}], ")"}]}]}], ")"}]}]}], 
              ")"}]}]}], ")"}]}]}], "+", 
        RowBox[{
         FractionBox["1", 
          RowBox[{"16", " ", 
           SuperscriptBox["rr", 
            RowBox[{"3", "/", "2"}]], " ", 
           RowBox[{"(", 
            RowBox[{"mu", "+", 
             SuperscriptBox["rr", "4"]}], ")"}]}]], 
         RowBox[{
         "ARsigma2i", " ", "AZeps", " ", "BRsigma2", " ", "BZeta", " ", "Ka3",
           " ", "lambda", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"4", " ", 
             RowBox[{"(", 
              RowBox[{"mu", "+", 
               SuperscriptBox["rr", "4"]}], ")"}], " ", 
             RowBox[{"(", 
              RowBox[{"mu", "+", 
               RowBox[{"3", " ", 
                SuperscriptBox["rr", "4"]}], "-", 
               RowBox[{"3", " ", 
                SuperscriptBox["rr", "2"], " ", 
                SqrtBox[
                 RowBox[{"mu", "+", 
                  SuperscriptBox["rr", "4"]}]]}]}], ")"}], " ", "x1", " ", 
             "x2", " ", "x3"}], "+", 
            RowBox[{"Imag", " ", "tt", " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{
                SuperscriptBox["mu", "2"], " ", 
                RowBox[{"(", 
                 RowBox[{
                  SuperscriptBox["tt", "2"], "-", 
                  SuperscriptBox["x1", "2"], "-", 
                  SuperscriptBox["x2", "2"], "+", 
                  RowBox[{"5", " ", 
                   SuperscriptBox["x3", "2"]}]}], ")"}]}], "-", 
               RowBox[{"2", " ", 
                SuperscriptBox["rr", "4"], " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"-", 
                   SuperscriptBox["rr", "2"]}], "+", 
                  SqrtBox[
                   RowBox[{"mu", "+", 
                    SuperscriptBox["rr", "4"]}]]}], ")"}], " ", 
                RowBox[{"(", 
                 RowBox[{"1", "+", 
                  RowBox[{
                   SuperscriptBox["rr", "2"], " ", 
                   RowBox[{"(", 
                    RowBox[{
                    SuperscriptBox["tt", "2"], "-", 
                    SuperscriptBox["x1", "2"], "-", 
                    SuperscriptBox["x2", "2"], "-", 
                    SuperscriptBox["x3", "2"]}], ")"}]}]}], ")"}]}], "+", 
               RowBox[{"mu", " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"-", 
                   SqrtBox[
                    RowBox[{"mu", "+", 
                    SuperscriptBox["rr", "4"]}]]}], "+", 
                  RowBox[{"3", " ", 
                   SuperscriptBox["rr", "4"], " ", 
                   RowBox[{"(", 
                    RowBox[{
                    SuperscriptBox["tt", "2"], "-", 
                    SuperscriptBox["x1", "2"], "-", 
                    SuperscriptBox["x2", "2"], "+", 
                    SuperscriptBox["x3", "2"]}], ")"}]}], "+", 
                  RowBox[{"2", " ", 
                   SuperscriptBox["rr", "2"], " ", 
                   RowBox[{"(", 
                    RowBox[{"1", "-", 
                    RowBox[{
                    SqrtBox[
                    RowBox[{"mu", "+", 
                    SuperscriptBox["rr", "4"]}]], " ", 
                    SuperscriptBox["tt", "2"]}], "+", 
                    RowBox[{
                    SqrtBox[
                    RowBox[{"mu", "+", 
                    SuperscriptBox["rr", "4"]}]], " ", 
                    SuperscriptBox["x1", "2"]}], "+", 
                    RowBox[{
                    SqrtBox[
                    RowBox[{"mu", "+", 
                    SuperscriptBox["rr", "4"]}]], " ", 
                    SuperscriptBox["x2", "2"]}], "+", 
                    RowBox[{
                    SqrtBox[
                    RowBox[{"mu", "+", 
                    SuperscriptBox["rr", "4"]}]], " ", 
                    SuperscriptBox["x3", "2"]}]}], ")"}]}]}], ")"}]}]}], 
              ")"}]}]}], ")"}]}]}], "-", 
        RowBox[{
         FractionBox["1", 
          RowBox[{"16", " ", 
           SuperscriptBox["rr", 
            RowBox[{"7", "/", "2"}]], " ", 
           RowBox[{"(", 
            RowBox[{"mu", "+", 
             SuperscriptBox["rr", "4"]}], ")"}]}]], 
         RowBox[{
         "ARsigma2i", " ", "AZeps", " ", "BRsigma3", " ", "BZeta", " ", 
          "enne", " ", "lambda", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{
             RowBox[{"-", "4"}], " ", 
             SuperscriptBox["rr", "2"], " ", 
             RowBox[{"(", 
              RowBox[{"mu", "+", 
               SuperscriptBox["rr", "4"]}], ")"}], " ", 
             RowBox[{"(", 
              RowBox[{"mu", "+", 
               RowBox[{"3", " ", 
                SuperscriptBox["rr", "4"]}], "-", 
               RowBox[{"3", " ", 
                SuperscriptBox["rr", "2"], " ", 
                SqrtBox[
                 RowBox[{"mu", "+", 
                  SuperscriptBox["rr", "4"]}]]}]}], ")"}], " ", "tt", " ", 
             "x1", " ", "x3"}], "+", 
            RowBox[{"Imag", " ", "x2", " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{
                RowBox[{"-", "2"}], " ", 
                SuperscriptBox["rr", "6"], " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"-", 
                   SuperscriptBox["rr", "2"]}], "+", 
                  SqrtBox[
                   RowBox[{"mu", "+", 
                    SuperscriptBox["rr", "4"]}]]}], ")"}], " ", 
                RowBox[{"(", 
                 RowBox[{"2", "+", 
                  RowBox[{
                   SuperscriptBox["rr", "2"], " ", 
                   RowBox[{"(", 
                    RowBox[{
                    SuperscriptBox["tt", "2"], "-", 
                    SuperscriptBox["x1", "2"], "-", 
                    SuperscriptBox["x2", "2"], "-", 
                    SuperscriptBox["x3", "2"]}], ")"}]}]}], ")"}]}], "+", 
               RowBox[{"2", " ", 
                SuperscriptBox["mu", "2"], " ", 
                RowBox[{"(", 
                 RowBox[{"1", "+", 
                  RowBox[{
                   SuperscriptBox["rr", "2"], " ", 
                   RowBox[{"(", 
                    RowBox[{
                    RowBox[{"2", " ", 
                    SuperscriptBox["tt", "2"]}], "+", 
                    SuperscriptBox["x1", "2"], "+", 
                    SuperscriptBox["x2", "2"], "+", 
                    SuperscriptBox["x3", "2"]}], ")"}]}]}], ")"}]}], "+", 
               RowBox[{"mu", " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{
                   RowBox[{"-", "3"}], " ", 
                   SuperscriptBox["rr", "2"], " ", 
                   SqrtBox[
                    RowBox[{"mu", "+", 
                    SuperscriptBox["rr", "4"]}]]}], "+", 
                  RowBox[{"6", " ", 
                   SuperscriptBox["rr", "6"], " ", 
                   SuperscriptBox["tt", "2"]}], "+", 
                  RowBox[{"2", " ", 
                   SuperscriptBox["rr", "4"], " ", 
                   RowBox[{"(", 
                    RowBox[{"3", "-", 
                    RowBox[{
                    SqrtBox[
                    RowBox[{"mu", "+", 
                    SuperscriptBox["rr", "4"]}]], " ", 
                    SuperscriptBox["tt", "2"]}], "+", 
                    RowBox[{
                    SqrtBox[
                    RowBox[{"mu", "+", 
                    SuperscriptBox["rr", "4"]}]], " ", 
                    SuperscriptBox["x1", "2"]}], "+", 
                    RowBox[{
                    SqrtBox[
                    RowBox[{"mu", "+", 
                    SuperscriptBox["rr", "4"]}]], " ", 
                    SuperscriptBox["x2", "2"]}], "+", 
                    RowBox[{
                    SqrtBox[
                    RowBox[{"mu", "+", 
                    SuperscriptBox["rr", "4"]}]], " ", 
                    SuperscriptBox["x3", "2"]}]}], ")"}]}]}], ")"}]}]}], 
              ")"}]}]}], ")"}]}]}], "-", 
        RowBox[{
         FractionBox["1", 
          RowBox[{"16", " ", 
           SuperscriptBox["rr", 
            RowBox[{"7", "/", "2"}]], " ", 
           RowBox[{"(", 
            RowBox[{"mu", "+", 
             SuperscriptBox["rr", "4"]}], ")"}]}]], 
         RowBox[{
         "ARsigma3", " ", "AZeps", " ", "BRsigma3", " ", "BZeta", " ", "enne",
           " ", "lambda", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{
             RowBox[{"-", "4"}], " ", 
             SuperscriptBox["rr", "2"], " ", 
             RowBox[{"(", 
              RowBox[{"mu", "+", 
               SuperscriptBox["rr", "4"]}], ")"}], " ", 
             RowBox[{"(", 
              RowBox[{"mu", "+", 
               SuperscriptBox["rr", "4"], "-", 
               RowBox[{
                SuperscriptBox["rr", "2"], " ", 
                SqrtBox[
                 RowBox[{"mu", "+", 
                  SuperscriptBox["rr", "4"]}]]}]}], ")"}], " ", "tt", " ", 
             "x1", " ", "x3"}], "+", 
            RowBox[{"Imag", " ", "x2", " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{
                SuperscriptBox["mu", "2"], " ", 
                RowBox[{"(", 
                 RowBox[{"1", "+", 
                  RowBox[{"4", " ", 
                   SuperscriptBox["rr", "2"], " ", 
                   SuperscriptBox["tt", "2"]}]}], ")"}]}], "-", 
               RowBox[{"2", " ", 
                SuperscriptBox["rr", "6"], " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"-", 
                   SuperscriptBox["rr", "2"]}], "+", 
                  SqrtBox[
                   RowBox[{"mu", "+", 
                    SuperscriptBox["rr", "4"]}]]}], ")"}], " ", 
                RowBox[{"(", 
                 RowBox[{"1", "+", 
                  RowBox[{
                   SuperscriptBox["rr", "2"], " ", 
                   RowBox[{"(", 
                    RowBox[{
                    SuperscriptBox["tt", "2"], "-", 
                    SuperscriptBox["x1", "2"], "-", 
                    SuperscriptBox["x2", "2"], "-", 
                    SuperscriptBox["x3", "2"]}], ")"}]}]}], ")"}]}], "+", 
               RowBox[{"mu", " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{
                   RowBox[{"-", "2"}], " ", 
                   SuperscriptBox["rr", "2"], " ", 
                   SqrtBox[
                    RowBox[{"mu", "+", 
                    SuperscriptBox["rr", "4"]}]]}], "+", 
                  RowBox[{
                   SuperscriptBox["rr", "4"], " ", 
                   RowBox[{"(", 
                    RowBox[{"3", "-", 
                    RowBox[{"3", " ", 
                    SqrtBox[
                    RowBox[{"mu", "+", 
                    SuperscriptBox["rr", "4"]}]], " ", 
                    SuperscriptBox["tt", "2"]}], "+", 
                    RowBox[{
                    SqrtBox[
                    RowBox[{"mu", "+", 
                    SuperscriptBox["rr", "4"]}]], " ", 
                    SuperscriptBox["x1", "2"]}], "+", 
                    RowBox[{
                    SqrtBox[
                    RowBox[{"mu", "+", 
                    SuperscriptBox["rr", "4"]}]], " ", 
                    SuperscriptBox["x2", "2"]}], "+", 
                    RowBox[{
                    SqrtBox[
                    RowBox[{"mu", "+", 
                    SuperscriptBox["rr", "4"]}]], " ", 
                    SuperscriptBox["x3", "2"]}]}], ")"}]}], "+", 
                  RowBox[{
                   SuperscriptBox["rr", "6"], " ", 
                   RowBox[{"(", 
                    RowBox[{
                    RowBox[{"6", " ", 
                    SuperscriptBox["tt", "2"]}], "-", 
                    RowBox[{"2", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    SuperscriptBox["x1", "2"], "+", 
                    SuperscriptBox["x2", "2"], "+", 
                    SuperscriptBox["x3", "2"]}], ")"}]}]}], ")"}]}]}], 
                 ")"}]}]}], ")"}]}]}], ")"}]}]}]}], ",", 
       RowBox[{
        RowBox[{
         FractionBox["1", 
          RowBox[{"2", " ", 
           SqrtBox["rr"]}]], 
         RowBox[{
         "ARsigma0", " ", "AZeps", " ", "BRsigma0", " ", "BZeta", " ", "enne",
           " ", "lambda", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", 
             SuperscriptBox["rr", "2"]}], "+", 
            SqrtBox[
             RowBox[{"mu", "+", 
              SuperscriptBox["rr", "4"]}]]}], ")"}], " ", "tt", " ", "x2"}]}],
         "+", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{
          "ARsigma0", " ", "AZeps", " ", "BRsigma2", " ", "BZeta", " ", "Ka2",
            " ", "lambda", " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{
              RowBox[{"-", "6"}], " ", "mu", " ", 
              SuperscriptBox["rr", "2"]}], "-", 
             RowBox[{"6", " ", 
              SuperscriptBox["rr", "6"]}], "+", 
             RowBox[{"5", " ", "mu", " ", 
              SqrtBox[
               RowBox[{"mu", "+", 
                SuperscriptBox["rr", "4"]}]]}], "+", 
             RowBox[{"6", " ", 
              SuperscriptBox["rr", "4"], " ", 
              SqrtBox[
               RowBox[{"mu", "+", 
                SuperscriptBox["rr", "4"]}]]}]}], ")"}], " ", "tt", " ", 
           "x2"}], ")"}], "/", 
         RowBox[{"(", 
          RowBox[{"8", " ", 
           SqrtBox["rr"], " ", 
           RowBox[{"(", 
            RowBox[{"mu", "+", 
             SuperscriptBox["rr", "4"]}], ")"}]}], ")"}]}], "+", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{
          "ARsigma1", " ", "AZeps", " ", "BRsigma0", " ", "BZeta", " ", 
           "enne", " ", "lambda", " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"2", " ", 
              SuperscriptBox["mu", "2"]}], "+", 
             RowBox[{"6", " ", "mu", " ", 
              SuperscriptBox["rr", "4"]}], "+", 
             RowBox[{"4", " ", 
              SuperscriptBox["rr", "8"]}], "-", 
             RowBox[{"3", " ", "mu", " ", 
              SuperscriptBox["rr", "2"], " ", 
              SqrtBox[
               RowBox[{"mu", "+", 
                SuperscriptBox["rr", "4"]}]]}], "-", 
             RowBox[{"4", " ", 
              SuperscriptBox["rr", "6"], " ", 
              SqrtBox[
               RowBox[{"mu", "+", 
                SuperscriptBox["rr", "4"]}]]}]}], ")"}], " ", "tt", " ", 
           "x2"}], ")"}], "/", 
         RowBox[{"(", 
          RowBox[{"8", " ", 
           SuperscriptBox["rr", 
            RowBox[{"5", "/", "2"}]], " ", 
           RowBox[{"(", 
            RowBox[{"mu", "+", 
             SuperscriptBox["rr", "4"]}], ")"}]}], ")"}]}], "-", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{
          "ARsigma1", " ", "AZeps", " ", "BRsigma2", " ", "BZeta", " ", "Ka2",
            " ", "lambda", " ", 
           RowBox[{"(", 
            RowBox[{
             SuperscriptBox["mu", "2"], "-", 
             RowBox[{"mu", " ", 
              SuperscriptBox["rr", "4"]}], "-", 
             RowBox[{"2", " ", 
              SuperscriptBox["rr", "8"]}], "+", 
             RowBox[{"mu", " ", 
              SuperscriptBox["rr", "2"], " ", 
              SqrtBox[
               RowBox[{"mu", "+", 
                SuperscriptBox["rr", "4"]}]]}], "+", 
             RowBox[{"2", " ", 
              SuperscriptBox["rr", "6"], " ", 
              SqrtBox[
               RowBox[{"mu", "+", 
                SuperscriptBox["rr", "4"]}]]}]}], ")"}], " ", "tt", " ", 
           "x2"}], ")"}], "/", 
         RowBox[{"(", 
          RowBox[{"8", " ", 
           SuperscriptBox["rr", 
            RowBox[{"5", "/", "2"}]], " ", 
           RowBox[{"(", 
            RowBox[{"mu", "+", 
             SuperscriptBox["rr", "4"]}], ")"}]}], ")"}]}], "+", 
        RowBox[{
         FractionBox["1", 
          RowBox[{"8", " ", 
           SuperscriptBox["rr", 
            RowBox[{"3", "/", "2"}]], " ", 
           RowBox[{"(", 
            RowBox[{"mu", "+", 
             SuperscriptBox["rr", "4"]}], ")"}]}]], 
         RowBox[{
         "ARsigma3", " ", "AZeps", " ", "BRsigma0", " ", "BZeta", " ", "Ka2", 
          " ", "lambda", " ", "tt", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{
             RowBox[{"-", "2"}], " ", 
             SuperscriptBox["rr", "4"], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", 
                SuperscriptBox["rr", "2"]}], "+", 
               SqrtBox[
                RowBox[{"mu", "+", 
                 SuperscriptBox["rr", "4"]}]]}], ")"}], " ", 
             RowBox[{"(", 
              RowBox[{"1", "+", 
               RowBox[{
                SuperscriptBox["rr", "2"], " ", 
                SuperscriptBox["x2", "2"]}]}], ")"}]}], "+", 
            RowBox[{"mu", " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{
                RowBox[{"-", "2"}], " ", 
                SqrtBox[
                 RowBox[{"mu", "+", 
                  SuperscriptBox["rr", "4"]}]]}], "+", 
               RowBox[{"2", " ", 
                SuperscriptBox["rr", "4"], " ", 
                SuperscriptBox["x2", "2"]}], "+", 
               RowBox[{
                SuperscriptBox["rr", "2"], " ", 
                RowBox[{"(", 
                 RowBox[{"2", "-", 
                  RowBox[{
                   SqrtBox[
                    RowBox[{"mu", "+", 
                    SuperscriptBox["rr", "4"]}]], " ", 
                   SuperscriptBox["x2", "2"]}]}], ")"}]}]}], ")"}]}]}], 
           ")"}]}]}], "+", 
        RowBox[{
         FractionBox["1", 
          RowBox[{"4", " ", 
           SuperscriptBox["rr", 
            RowBox[{"5", "/", "2"}]]}]], 
         RowBox[{
         "ARsigma0", " ", "AZeps", " ", "BRsigma1", " ", "BZeta", " ", "enne",
           " ", "lambda", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{
             RowBox[{"-", 
              SuperscriptBox["rr", "4"]}], " ", "x1", " ", "x2"}], "+", 
            RowBox[{
             SuperscriptBox["rr", "2"], " ", 
             SqrtBox[
              RowBox[{"mu", "+", 
               SuperscriptBox["rr", "4"]}]], " ", "x1", " ", "x2"}], "+", 
            RowBox[{"Imag", " ", "mu", " ", "tt", " ", "x3"}]}], ")"}]}]}], 
        "-", 
        RowBox[{
         FractionBox["1", 
          RowBox[{"8", " ", 
           SuperscriptBox["rr", 
            RowBox[{"5", "/", "2"}]]}]], 
         RowBox[{
         "ARsigma0", " ", "AZeps", " ", "BRsigma3", " ", "BZeta", " ", "Ka2", 
          " ", "lambda", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"Imag", " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"3", " ", "mu"}], "+", 
               RowBox[{"2", " ", 
                SuperscriptBox["rr", "4"]}], "-", 
               RowBox[{"2", " ", 
                SuperscriptBox["rr", "2"], " ", 
                SqrtBox[
                 RowBox[{"mu", "+", 
                  SuperscriptBox["rr", "4"]}]]}]}], ")"}], " ", "x1", " ", 
             "x2"}], "+", 
            RowBox[{
             RowBox[{"(", 
              RowBox[{"mu", "+", 
               RowBox[{"4", " ", 
                SuperscriptBox["rr", "4"]}], "-", 
               RowBox[{"4", " ", 
                SuperscriptBox["rr", "2"], " ", 
                SqrtBox[
                 RowBox[{"mu", "+", 
                  SuperscriptBox["rr", "4"]}]]}]}], ")"}], " ", "tt", " ", 
             "x3"}]}], ")"}]}]}], "+", 
        RowBox[{
         FractionBox["1", 
          RowBox[{"16", " ", 
           SqrtBox["rr"], " ", 
           RowBox[{"(", 
            RowBox[{"mu", "+", 
             SuperscriptBox["rr", "4"]}], ")"}]}]], 
         RowBox[{
         "ARsigma1", " ", "AZeps", " ", "BRsigma2", " ", "BZeta", " ", "Ka3", 
          " ", "lambda", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"4", " ", "Imag", " ", 
             RowBox[{"(", 
              RowBox[{"mu", "+", 
               SuperscriptBox["rr", "4"]}], ")"}], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", 
                SuperscriptBox["rr", "2"]}], "+", 
               SqrtBox[
                RowBox[{"mu", "+", 
                 SuperscriptBox["rr", "4"]}]]}], ")"}], " ", "x1", " ", 
             "x2"}], "+", 
            RowBox[{
             RowBox[{"(", 
              RowBox[{
               RowBox[{"2", " ", "mu", " ", 
                SuperscriptBox["rr", "2"]}], "+", 
               RowBox[{"2", " ", 
                SuperscriptBox["rr", "6"]}], "-", 
               RowBox[{"3", " ", "mu", " ", 
                SqrtBox[
                 RowBox[{"mu", "+", 
                  SuperscriptBox["rr", "4"]}]]}], "-", 
               RowBox[{"2", " ", 
                SuperscriptBox["rr", "4"], " ", 
                SqrtBox[
                 RowBox[{"mu", "+", 
                  SuperscriptBox["rr", "4"]}]]}]}], ")"}], " ", "tt", " ", 
             "x3"}]}], ")"}]}]}], "+", 
        RowBox[{
         FractionBox["1", 
          RowBox[{"8", " ", 
           SuperscriptBox["rr", 
            RowBox[{"5", "/", "2"}]], " ", 
           RowBox[{"(", 
            RowBox[{"mu", "+", 
             SuperscriptBox["rr", "4"]}], ")"}]}]], 
         RowBox[{
         "ARsigma0", " ", "AZeps", " ", "BRsigma2", " ", "BZeta", " ", "Ka3", 
          " ", "lambda", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"Imag", " ", 
             RowBox[{"(", 
              RowBox[{
               SuperscriptBox["mu", "2"], "+", 
               RowBox[{"5", " ", "mu", " ", 
                SuperscriptBox["rr", "4"]}], "+", 
               RowBox[{"4", " ", 
                SuperscriptBox["rr", "8"]}], "-", 
               RowBox[{"3", " ", "mu", " ", 
                SuperscriptBox["rr", "2"], " ", 
                SqrtBox[
                 RowBox[{"mu", "+", 
                  SuperscriptBox["rr", "4"]}]]}], "-", 
               RowBox[{"4", " ", 
                SuperscriptBox["rr", "6"], " ", 
                SqrtBox[
                 RowBox[{"mu", "+", 
                  SuperscriptBox["rr", "4"]}]]}]}], ")"}], " ", "x1", " ", 
             "x2"}], "+", 
            RowBox[{
             SuperscriptBox["rr", "2"], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{
                RowBox[{"-", "4"}], " ", "mu", " ", 
                SuperscriptBox["rr", "2"]}], "-", 
               RowBox[{"4", " ", 
                SuperscriptBox["rr", "6"]}], "+", 
               RowBox[{"3", " ", "mu", " ", 
                SqrtBox[
                 RowBox[{"mu", "+", 
                  SuperscriptBox["rr", "4"]}]]}], "+", 
               RowBox[{"4", " ", 
                SuperscriptBox["rr", "4"], " ", 
                SqrtBox[
                 RowBox[{"mu", "+", 
                  SuperscriptBox["rr", "4"]}]]}]}], ")"}], " ", "tt", " ", 
             "x3"}]}], ")"}]}]}], "-", 
        RowBox[{
         FractionBox["1", 
          RowBox[{"8", " ", 
           SuperscriptBox["rr", 
            RowBox[{"5", "/", "2"}]], " ", 
           RowBox[{"(", 
            RowBox[{"mu", "+", 
             SuperscriptBox["rr", "4"]}], ")"}]}]], 
         RowBox[{
         "ARsigma1", " ", "AZeps", " ", "BRsigma3", " ", "BZeta", " ", "Ka2", 
          " ", "lambda", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"Imag", " ", 
             RowBox[{"(", 
              RowBox[{"mu", "+", 
               SuperscriptBox["rr", "4"]}], ")"}], " ", 
             RowBox[{"(", 
              RowBox[{"mu", "-", 
               RowBox[{"4", " ", 
                SuperscriptBox["rr", "4"]}], "+", 
               RowBox[{"4", " ", 
                SuperscriptBox["rr", "2"], " ", 
                SqrtBox[
                 RowBox[{"mu", "+", 
                  SuperscriptBox["rr", "4"]}]]}]}], ")"}], " ", "x1", " ", 
             "x2"}], "+", 
            RowBox[{
             RowBox[{"(", 
              RowBox[{
               SuperscriptBox["mu", "2"], "-", 
               RowBox[{"mu", " ", 
                SuperscriptBox["rr", "4"]}], "-", 
               RowBox[{"2", " ", 
                SuperscriptBox["rr", "8"]}], "+", 
               RowBox[{"mu", " ", 
                SuperscriptBox["rr", "2"], " ", 
                SqrtBox[
                 RowBox[{"mu", "+", 
                  SuperscriptBox["rr", "4"]}]]}], "+", 
               RowBox[{"2", " ", 
                SuperscriptBox["rr", "6"], " ", 
                SqrtBox[
                 RowBox[{"mu", "+", 
                  SuperscriptBox["rr", "4"]}]]}]}], ")"}], " ", "tt", " ", 
             "x3"}]}], ")"}]}]}], "+", 
        RowBox[{
         FractionBox["1", 
          RowBox[{"8", " ", 
           SuperscriptBox["rr", 
            RowBox[{"5", "/", "2"}]], " ", 
           RowBox[{"(", 
            RowBox[{"mu", "+", 
             SuperscriptBox["rr", "4"]}], ")"}]}]], 
         RowBox[{
         "ARsigma0", " ", "AZeps", " ", "BRsigma0", " ", "BZeta", " ", "Ka3", 
          " ", "lambda", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"Imag", " ", 
             SuperscriptBox["rr", "2"], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"2", " ", "mu", " ", 
                SuperscriptBox["rr", "2"]}], "+", 
               RowBox[{"2", " ", 
                SuperscriptBox["rr", "6"]}], "-", 
               RowBox[{"mu", " ", 
                SqrtBox[
                 RowBox[{"mu", "+", 
                  SuperscriptBox["rr", "4"]}]]}], "-", 
               RowBox[{"2", " ", 
                SuperscriptBox["rr", "4"], " ", 
                SqrtBox[
                 RowBox[{"mu", "+", 
                  SuperscriptBox["rr", "4"]}]]}]}], ")"}], " ", "tt", " ", 
             "x1"}], "+", 
            RowBox[{"mu", " ", 
             RowBox[{"(", 
              RowBox[{"mu", "+", 
               SuperscriptBox["rr", "4"]}], ")"}], " ", "x2", " ", "x3"}]}], 
           ")"}]}]}], "-", 
        RowBox[{
         FractionBox["1", 
          RowBox[{"4", " ", 
           SuperscriptBox["rr", 
            RowBox[{"5", "/", "2"}]]}]], 
         RowBox[{
         "ARsigma0", " ", "AZeps", " ", "BRsigma3", " ", "BZeta", " ", "enne",
           " ", "lambda", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"Imag", " ", "mu", " ", "tt", " ", "x1"}], "+", 
            RowBox[{
             SuperscriptBox["rr", "2"], " ", 
             RowBox[{"(", 
              RowBox[{
               SuperscriptBox["rr", "2"], "-", 
               SqrtBox[
                RowBox[{"mu", "+", 
                 SuperscriptBox["rr", "4"]}]]}], ")"}], " ", "x2", " ", 
             "x3"}]}], ")"}]}]}], "+", 
        RowBox[{
         FractionBox["1", 
          RowBox[{"16", " ", 
           SuperscriptBox["rr", 
            RowBox[{"5", "/", "2"}]], " ", 
           RowBox[{"(", 
            RowBox[{"mu", "+", 
             SuperscriptBox["rr", "4"]}], ")"}]}]], 
         RowBox[{
         "ARsigma1", " ", "AZeps", " ", "BRsigma0", " ", "BZeta", " ", "Ka3", 
          " ", "lambda", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"Imag", " ", 
             SuperscriptBox["rr", "2"], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{
                RowBox[{"-", "2"}], " ", "mu", " ", 
                SuperscriptBox["rr", "2"]}], "-", 
               RowBox[{"2", " ", 
                SuperscriptBox["rr", "6"]}], "+", 
               RowBox[{"mu", " ", 
                SqrtBox[
                 RowBox[{"mu", "+", 
                  SuperscriptBox["rr", "4"]}]]}], "+", 
               RowBox[{"2", " ", 
                SuperscriptBox["rr", "4"], " ", 
                SqrtBox[
                 RowBox[{"mu", "+", 
                  SuperscriptBox["rr", "4"]}]]}]}], ")"}], " ", "tt", " ", 
             "x1"}], "+", 
            RowBox[{"2", " ", 
             RowBox[{"(", 
              RowBox[{"mu", "+", 
               SuperscriptBox["rr", "4"]}], ")"}], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"3", " ", "mu"}], "+", 
               RowBox[{"2", " ", 
                SuperscriptBox["rr", "4"]}], "-", 
               RowBox[{"2", " ", 
                SuperscriptBox["rr", "2"], " ", 
                SqrtBox[
                 RowBox[{"mu", "+", 
                  SuperscriptBox["rr", "4"]}]]}]}], ")"}], " ", "x2", " ", 
             "x3"}]}], ")"}]}]}], "+", 
        RowBox[{
         FractionBox["1", 
          RowBox[{"16", " ", 
           SuperscriptBox["rr", 
            RowBox[{"5", "/", "2"}]], " ", 
           RowBox[{"(", 
            RowBox[{"mu", "+", 
             SuperscriptBox["rr", "4"]}], ")"}]}]], 
         RowBox[{
         "ARsigma1", " ", "AZeps", " ", "BRsigma3", " ", "BZeta", " ", "enne",
           " ", "lambda", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"Imag", " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{
                RowBox[{"-", "2"}], " ", 
                SuperscriptBox["mu", "2"]}], "+", 
               RowBox[{"4", " ", "mu", " ", 
                SuperscriptBox["rr", "4"]}], "+", 
               RowBox[{"6", " ", 
                SuperscriptBox["rr", "8"]}], "-", 
               RowBox[{"5", " ", "mu", " ", 
                SuperscriptBox["rr", "2"], " ", 
                SqrtBox[
                 RowBox[{"mu", "+", 
                  SuperscriptBox["rr", "4"]}]]}], "-", 
               RowBox[{"6", " ", 
                SuperscriptBox["rr", "6"], " ", 
                SqrtBox[
                 RowBox[{"mu", "+", 
                  SuperscriptBox["rr", "4"]}]]}]}], ")"}], " ", "tt", " ", 
             "x1"}], "+", 
            RowBox[{
             RowBox[{"(", 
              RowBox[{
               RowBox[{
                RowBox[{"-", "2"}], " ", 
                SuperscriptBox["mu", "2"]}], "+", 
               RowBox[{"2", " ", 
                SuperscriptBox["rr", "8"]}], "+", 
               RowBox[{"mu", " ", 
                SuperscriptBox["rr", "2"], " ", 
                SqrtBox[
                 RowBox[{"mu", "+", 
                  SuperscriptBox["rr", "4"]}]]}], "-", 
               RowBox[{"2", " ", 
                SuperscriptBox["rr", "6"], " ", 
                SqrtBox[
                 RowBox[{"mu", "+", 
                  SuperscriptBox["rr", "4"]}]]}]}], ")"}], " ", "x2", " ", 
             "x3"}]}], ")"}]}]}], "+", 
        RowBox[{
         FractionBox["1", 
          RowBox[{"8", " ", 
           SuperscriptBox["rr", 
            RowBox[{"7", "/", "2"}]], " ", 
           RowBox[{"(", 
            RowBox[{"mu", "+", 
             SuperscriptBox["rr", "4"]}], ")"}]}]], 
         RowBox[{
         "ARsigma3", " ", "AZeps", " ", "BRsigma3", " ", "BZeta", " ", "Ka2", 
          " ", "lambda", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"Imag", " ", "mu", " ", 
             SuperscriptBox["rr", "2"], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"2", " ", "mu"}], "+", 
               RowBox[{"2", " ", 
                SuperscriptBox["rr", "4"]}], "-", 
               RowBox[{
                SuperscriptBox["rr", "2"], " ", 
                SqrtBox[
                 RowBox[{"mu", "+", 
                  SuperscriptBox["rr", "4"]}]]}]}], ")"}], " ", "tt", " ", 
             "x1", " ", "x2"}], "+", 
            RowBox[{
             RowBox[{"(", 
              RowBox[{"mu", "+", 
               SuperscriptBox["rr", "4"]}], ")"}], " ", 
             RowBox[{"(", 
              RowBox[{"mu", "+", 
               RowBox[{"2", " ", "mu", " ", 
                SuperscriptBox["rr", "2"], " ", 
                SuperscriptBox["x2", "2"]}], "-", 
               RowBox[{"2", " ", 
                SuperscriptBox["rr", "2"], " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"-", 
                   SuperscriptBox["rr", "2"]}], "+", 
                  SqrtBox[
                   RowBox[{"mu", "+", 
                    SuperscriptBox["rr", "4"]}]]}], ")"}], " ", 
                RowBox[{"(", 
                 RowBox[{"1", "+", 
                  RowBox[{
                   SuperscriptBox["rr", "2"], " ", 
                   SuperscriptBox["x2", "2"]}]}], ")"}]}]}], ")"}], " ", 
             "x3"}]}], ")"}]}]}], "+", 
        RowBox[{
         FractionBox["1", 
          RowBox[{"16", " ", 
           SuperscriptBox["rr", 
            RowBox[{"5", "/", "2"}]], " ", 
           RowBox[{"(", 
            RowBox[{"mu", "+", 
             SuperscriptBox["rr", "4"]}], ")"}]}]], 
         RowBox[{
         "ARsigma1", " ", "AZeps", " ", "BRsigma1", " ", "BZeta", " ", "enne",
           " ", "lambda", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{
             RowBox[{"-", "2"}], " ", 
             SuperscriptBox["rr", "6"], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", 
                SuperscriptBox["rr", "2"]}], "+", 
               SqrtBox[
                RowBox[{"mu", "+", 
                 SuperscriptBox["rr", "4"]}]]}], ")"}], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"x1", " ", "x2"}], "-", 
               RowBox[{"3", " ", "Imag", " ", "tt", " ", "x3"}]}], ")"}]}], 
            "+", 
            RowBox[{
             SuperscriptBox["mu", "2"], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{
                RowBox[{"-", "2"}], " ", "x1", " ", "x2"}], "+", 
               RowBox[{"2", " ", "Imag", " ", "tt", " ", "x3"}]}], ")"}]}], 
            "+", 
            RowBox[{"mu", " ", 
             SuperscriptBox["rr", "2"], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{
                SqrtBox[
                 RowBox[{"mu", "+", 
                  SuperscriptBox["rr", "4"]}]], " ", "x1", " ", "x2"}], "+", 
               RowBox[{"Imag", " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{
                   RowBox[{"-", "4"}], " ", 
                   SuperscriptBox["rr", "2"]}], "+", 
                  RowBox[{"5", " ", 
                   SqrtBox[
                    RowBox[{"mu", "+", 
                    SuperscriptBox["rr", "4"]}]]}]}], ")"}], " ", "tt", " ", 
                "x3"}]}], ")"}]}]}], ")"}]}]}], "+", 
        RowBox[{
         FractionBox["1", 
          RowBox[{"8", " ", 
           SuperscriptBox["rr", 
            RowBox[{"5", "/", "2"}]]}]], 
         RowBox[{
         "ARsigma0", " ", "AZeps", " ", "BRsigma1", " ", "BZeta", " ", "Ka2", 
          " ", "lambda", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"2", " ", 
             SuperscriptBox["rr", "2"], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", 
                SuperscriptBox["rr", "2"]}], "+", 
               SqrtBox[
                RowBox[{"mu", "+", 
                 SuperscriptBox["rr", "4"]}]]}], ")"}], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"2", " ", "tt", " ", "x1"}], "-", 
               RowBox[{"Imag", " ", "x2", " ", "x3"}]}], ")"}]}], "+", 
            RowBox[{"mu", " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{
                RowBox[{"-", "tt"}], " ", "x1"}], "+", 
               RowBox[{"3", " ", "Imag", " ", "x2", " ", "x3"}]}], ")"}]}]}], 
           ")"}]}]}], "+", 
        RowBox[{
         FractionBox["1", 
          RowBox[{"16", " ", 
           SuperscriptBox["rr", 
            RowBox[{"3", "/", "2"}]]}]], 
         RowBox[{
         "ARsigma2i", " ", "AZeps", " ", "BRsigma0", " ", "BZeta", " ", "Ka3",
           " ", "lambda", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{
             RowBox[{"-", "2"}], " ", 
             RowBox[{"(", 
              RowBox[{"mu", "-", 
               RowBox[{"6", " ", 
                SuperscriptBox["rr", "4"]}], "+", 
               RowBox[{"6", " ", 
                SuperscriptBox["rr", "2"], " ", 
                SqrtBox[
                 RowBox[{"mu", "+", 
                  SuperscriptBox["rr", "4"]}]]}]}], ")"}], " ", "tt", " ", 
             "x2", " ", "x3"}], "+", 
            RowBox[{"Imag", " ", 
             RowBox[{"(", 
              RowBox[{"mu", "+", 
               RowBox[{"2", " ", 
                SuperscriptBox["rr", "4"]}], "-", 
               RowBox[{"2", " ", 
                SuperscriptBox["rr", "2"], " ", 
                SqrtBox[
                 RowBox[{"mu", "+", 
                  SuperscriptBox["rr", "4"]}]]}]}], ")"}], " ", "x1", " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", 
                SuperscriptBox["tt", "2"]}], "+", 
               SuperscriptBox["x1", "2"], "+", 
               SuperscriptBox["x2", "2"], "+", 
               SuperscriptBox["x3", "2"]}], ")"}]}]}], ")"}]}]}], "-", 
        RowBox[{
         FractionBox["1", 
          RowBox[{"8", " ", 
           SuperscriptBox["rr", 
            RowBox[{"5", "/", "2"}]]}]], 
         RowBox[{
         "ARsigma0", " ", "AZeps", " ", "BRsigma0", " ", "BZeta", " ", "Ka2", 
          " ", "lambda", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"mu", " ", 
             RowBox[{"(", 
              RowBox[{
               SuperscriptBox["x1", "2"], "+", 
               SuperscriptBox["x3", "2"]}], ")"}]}], "+", 
            RowBox[{"2", " ", 
             SuperscriptBox["rr", "4"], " ", 
             RowBox[{"(", 
              RowBox[{
               SuperscriptBox["tt", "2"], "+", 
               SuperscriptBox["x1", "2"], "+", 
               SuperscriptBox["x2", "2"], "+", 
               SuperscriptBox["x3", "2"]}], ")"}]}], "-", 
            RowBox[{"2", " ", 
             SuperscriptBox["rr", "2"], " ", 
             SqrtBox[
              RowBox[{"mu", "+", 
               SuperscriptBox["rr", "4"]}]], " ", 
             RowBox[{"(", 
              RowBox[{
               SuperscriptBox["tt", "2"], "+", 
               SuperscriptBox["x1", "2"], "+", 
               SuperscriptBox["x2", "2"], "+", 
               SuperscriptBox["x3", "2"]}], ")"}]}]}], ")"}]}]}], "+", 
        RowBox[{
         FractionBox["1", 
          RowBox[{"8", " ", 
           SuperscriptBox["rr", 
            RowBox[{"5", "/", "2"}]], " ", 
           RowBox[{"(", 
            RowBox[{"mu", "+", 
             SuperscriptBox["rr", "4"]}], ")"}]}]], 
         RowBox[{
         "ARsigma0", " ", "AZeps", " ", "BRsigma0", " ", "BZeta", " ", "Ka1", 
          " ", "lambda", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{
             SuperscriptBox["mu", "2"], " ", "x1", " ", "x2"}], "+", 
            RowBox[{"2", " ", "Imag", " ", 
             SuperscriptBox["rr", "6"], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", 
                SuperscriptBox["rr", "2"]}], "+", 
               SqrtBox[
                RowBox[{"mu", "+", 
                 SuperscriptBox["rr", "4"]}]]}], ")"}], " ", "tt", " ", 
             "x3"}], "+", 
            RowBox[{"mu", " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"Imag", " ", 
                SuperscriptBox["rr", "2"], " ", 
                SqrtBox[
                 RowBox[{"mu", "+", 
                  SuperscriptBox["rr", "4"]}]], " ", "tt", " ", "x3"}], "+", 
               RowBox[{
                SuperscriptBox["rr", "4"], " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"x1", " ", "x2"}], "-", 
                  RowBox[{"2", " ", "Imag", " ", "tt", " ", "x3"}]}], 
                 ")"}]}]}], ")"}]}]}], ")"}]}]}], "+", 
        RowBox[{
         FractionBox["1", 
          RowBox[{"16", " ", 
           SuperscriptBox["rr", 
            RowBox[{"5", "/", "2"}]], " ", 
           RowBox[{"(", 
            RowBox[{"mu", "+", 
             SuperscriptBox["rr", "4"]}], ")"}]}]], 
         RowBox[{
         "ARsigma1", " ", "AZeps", " ", "BRsigma0", " ", "BZeta", " ", "Ka1", 
          " ", "lambda", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"6", " ", 
             SuperscriptBox["mu", "2"], " ", "x1", " ", "x2"}], "-", 
            RowBox[{"2", " ", 
             SuperscriptBox["rr", "6"], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", 
                SuperscriptBox["rr", "2"]}], "+", 
               SqrtBox[
                RowBox[{"mu", "+", 
                 SuperscriptBox["rr", "4"]}]]}], ")"}], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"2", " ", "x1", " ", "x2"}], "+", 
               RowBox[{"Imag", " ", "tt", " ", "x3"}]}], ")"}]}], "+", 
            RowBox[{"mu", " ", 
             SuperscriptBox["rr", "2"], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{
                RowBox[{"-", 
                 SqrtBox[
                  RowBox[{"mu", "+", 
                   SuperscriptBox["rr", "4"]}]]}], " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"4", " ", "x1", " ", "x2"}], "+", 
                  RowBox[{"Imag", " ", "tt", " ", "x3"}]}], ")"}]}], "+", 
               RowBox[{"2", " ", 
                SuperscriptBox["rr", "2"], " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"5", " ", "x1", " ", "x2"}], "+", 
                  RowBox[{"Imag", " ", "tt", " ", "x3"}]}], ")"}]}]}], 
              ")"}]}]}], ")"}]}]}], "+", 
        RowBox[{
         FractionBox["1", 
          RowBox[{"8", " ", 
           SuperscriptBox["rr", 
            RowBox[{"5", "/", "2"}]], " ", 
           RowBox[{"(", 
            RowBox[{"mu", "+", 
             SuperscriptBox["rr", "4"]}], ")"}]}]], 
         RowBox[{
         "ARsigma0", " ", "AZeps", " ", "BRsigma1", " ", "BZeta", " ", "Ka1", 
          " ", "lambda", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{
             RowBox[{"-", "2"}], " ", 
             SuperscriptBox["rr", "6"], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", 
                SuperscriptBox["rr", "2"]}], "+", 
               SqrtBox[
                RowBox[{"mu", "+", 
                 SuperscriptBox["rr", "4"]}]]}], ")"}], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"tt", " ", "x2"}], "-", 
               RowBox[{"Imag", " ", "x1", " ", "x3"}]}], ")"}]}], "+", 
            RowBox[{
             SuperscriptBox["mu", "2"], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"tt", " ", "x2"}], "+", 
               RowBox[{"2", " ", "Imag", " ", "x1", " ", "x3"}]}], ")"}]}], 
            "+", 
            RowBox[{"mu", " ", 
             SuperscriptBox["rr", "2"], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"3", " ", 
                SuperscriptBox["rr", "2"], " ", "tt", " ", "x2"}], "+", 
               RowBox[{
                SqrtBox[
                 RowBox[{"mu", "+", 
                  SuperscriptBox["rr", "4"]}]], " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{
                   RowBox[{"-", "2"}], " ", "tt", " ", "x2"}], "+", 
                  RowBox[{"Imag", " ", "x1", " ", "x3"}]}], ")"}]}]}], 
              ")"}]}]}], ")"}]}]}], "+", 
        RowBox[{
         FractionBox["1", 
          RowBox[{"8", " ", 
           SuperscriptBox["rr", 
            RowBox[{"5", "/", "2"}]], " ", 
           RowBox[{"(", 
            RowBox[{"mu", "+", 
             SuperscriptBox["rr", "4"]}], ")"}]}]], 
         RowBox[{
         "ARsigma0", " ", "AZeps", " ", "BRsigma3", " ", "BZeta", " ", "Ka3", 
          " ", "lambda", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{
             SuperscriptBox["mu", "2"], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"tt", " ", "x2"}], "-", 
               RowBox[{"2", " ", "Imag", " ", "x1", " ", "x3"}]}], ")"}]}], 
            "-", 
            RowBox[{"2", " ", 
             SuperscriptBox["rr", "6"], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", 
                SuperscriptBox["rr", "2"]}], "+", 
               SqrtBox[
                RowBox[{"mu", "+", 
                 SuperscriptBox["rr", "4"]}]]}], ")"}], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"tt", " ", "x2"}], "+", 
               RowBox[{"Imag", " ", "x1", " ", "x3"}]}], ")"}]}], "-", 
            RowBox[{"mu", " ", 
             SuperscriptBox["rr", "2"], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{
                RowBox[{"-", "3"}], " ", 
                SuperscriptBox["rr", "2"], " ", "tt", " ", "x2"}], "+", 
               RowBox[{
                SqrtBox[
                 RowBox[{"mu", "+", 
                  SuperscriptBox["rr", "4"]}]], " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"2", " ", "tt", " ", "x2"}], "+", 
                  RowBox[{"Imag", " ", "x1", " ", "x3"}]}], ")"}]}]}], 
              ")"}]}]}], ")"}]}]}], "+", 
        RowBox[{
         FractionBox["1", 
          RowBox[{"16", " ", 
           SuperscriptBox["rr", 
            RowBox[{"5", "/", "2"}]], " ", 
           RowBox[{"(", 
            RowBox[{"mu", "+", 
             SuperscriptBox["rr", "4"]}], ")"}]}]], 
         RowBox[{
         "ARsigma1", " ", "AZeps", " ", "BRsigma3", " ", "BZeta", " ", "Ka3", 
          " ", "lambda", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{
             RowBox[{"-", "2"}], " ", "Imag", " ", 
             SuperscriptBox["mu", "2"], " ", "x1", " ", "x3"}], "+", 
            RowBox[{"2", " ", 
             SuperscriptBox["rr", "6"], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", 
                SuperscriptBox["rr", "2"]}], "+", 
               SqrtBox[
                RowBox[{"mu", "+", 
                 SuperscriptBox["rr", "4"]}]]}], ")"}], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"tt", " ", "x2"}], "-", 
               RowBox[{"2", " ", "Imag", " ", "x1", " ", "x3"}]}], ")"}]}], 
            "+", 
            RowBox[{"mu", " ", 
             SuperscriptBox["rr", "2"], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{
                SqrtBox[
                 RowBox[{"mu", "+", 
                  SuperscriptBox["rr", "4"]}]], " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"3", " ", "tt", " ", "x2"}], "-", 
                  RowBox[{"4", " ", "Imag", " ", "x1", " ", "x3"}]}], ")"}]}],
                "+", 
               RowBox[{
                SuperscriptBox["rr", "2"], " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{
                   RowBox[{"-", "2"}], " ", "tt", " ", "x2"}], "+", 
                  RowBox[{"2", " ", "Imag", " ", "x1", " ", "x3"}]}], 
                 ")"}]}]}], ")"}]}]}], ")"}]}]}], "+", 
        RowBox[{
         FractionBox["1", 
          RowBox[{"16", " ", 
           SuperscriptBox["rr", 
            RowBox[{"5", "/", "2"}]], " ", 
           RowBox[{"(", 
            RowBox[{"mu", "+", 
             SuperscriptBox["rr", "4"]}], ")"}]}]], 
         RowBox[{
         "ARsigma1", " ", "AZeps", " ", "BRsigma1", " ", "BZeta", " ", "Ka1", 
          " ", "lambda", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"2", " ", "Imag", " ", 
             SuperscriptBox["mu", "2"], " ", "x1", " ", "x3"}], "+", 
            RowBox[{"2", " ", 
             SuperscriptBox["rr", "6"], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", 
                SuperscriptBox["rr", "2"]}], "+", 
               SqrtBox[
                RowBox[{"mu", "+", 
                 SuperscriptBox["rr", "4"]}]]}], ")"}], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"tt", " ", "x2"}], "+", 
               RowBox[{"2", " ", "Imag", " ", "x1", " ", "x3"}]}], ")"}]}], 
            "+", 
            RowBox[{"mu", " ", 
             SuperscriptBox["rr", "2"], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{
                RowBox[{"-", "2"}], " ", 
                SuperscriptBox["rr", "2"], " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"tt", " ", "x2"}], "+", 
                  RowBox[{"Imag", " ", "x1", " ", "x3"}]}], ")"}]}], "+", 
               RowBox[{
                SqrtBox[
                 RowBox[{"mu", "+", 
                  SuperscriptBox["rr", "4"]}]], " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"3", " ", "tt", " ", "x2"}], "+", 
                  RowBox[{"4", " ", "Imag", " ", "x1", " ", "x3"}]}], 
                 ")"}]}]}], ")"}]}]}], ")"}]}]}], "+", 
        RowBox[{
         FractionBox["1", 
          RowBox[{"8", " ", 
           SuperscriptBox["rr", 
            RowBox[{"5", "/", "2"}]], " ", 
           RowBox[{"(", 
            RowBox[{"mu", "+", 
             SuperscriptBox["rr", "4"]}], ")"}]}]], 
         RowBox[{
         "ARsigma1", " ", "AZeps", " ", "BRsigma1", " ", "BZeta", " ", "Ka2", 
          " ", "lambda", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{
             RowBox[{"-", "2"}], " ", 
             SuperscriptBox["rr", "6"], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", 
                SuperscriptBox["rr", "2"]}], "+", 
               SqrtBox[
                RowBox[{"mu", "+", 
                 SuperscriptBox["rr", "4"]}]]}], ")"}], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"tt", " ", "x1"}], "-", 
               RowBox[{"2", " ", "Imag", " ", "x2", " ", "x3"}]}], ")"}]}], 
            "+", 
            RowBox[{
             SuperscriptBox["mu", "2"], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{
                RowBox[{"-", "tt"}], " ", "x1"}], "+", 
               RowBox[{"Imag", " ", "x2", " ", "x3"}]}], ")"}]}], "+", 
            RowBox[{"mu", " ", 
             SuperscriptBox["rr", "2"], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{
                SuperscriptBox["rr", "2"], " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"tt", " ", "x1"}], "-", 
                  RowBox[{"3", " ", "Imag", " ", "x2", " ", "x3"}]}], ")"}]}],
                "+", 
               RowBox[{
                SqrtBox[
                 RowBox[{"mu", "+", 
                  SuperscriptBox["rr", "4"]}]], " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{
                   RowBox[{"-", "tt"}], " ", "x1"}], "+", 
                  RowBox[{"4", " ", "Imag", " ", "x2", " ", "x3"}]}], 
                 ")"}]}]}], ")"}]}]}], ")"}]}]}], "+", 
        RowBox[{
         FractionBox["1", 
          RowBox[{"16", " ", 
           SqrtBox["rr"], " ", 
           RowBox[{"(", 
            RowBox[{"mu", "+", 
             SuperscriptBox["rr", "4"]}], ")"}]}]], 
         RowBox[{
         "ARsigma1", " ", "AZeps", " ", "BRsigma2", " ", "BZeta", " ", "Ka1", 
          " ", "lambda", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{
             RowBox[{"-", "2"}], " ", 
             SuperscriptBox["rr", "4"], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", 
                SuperscriptBox["rr", "2"]}], "+", 
               SqrtBox[
                RowBox[{"mu", "+", 
                 SuperscriptBox["rr", "4"]}]]}], ")"}], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"tt", " ", "x1"}], "+", 
               RowBox[{"2", " ", "Imag", " ", "x2", " ", "x3"}]}], ")"}]}], 
            "+", 
            RowBox[{"mu", " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"2", " ", 
                SuperscriptBox["rr", "2"], " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"tt", " ", "x1"}], "+", 
                  RowBox[{"2", " ", "Imag", " ", "x2", " ", "x3"}]}], ")"}]}],
                "-", 
               RowBox[{
                SqrtBox[
                 RowBox[{"mu", "+", 
                  SuperscriptBox["rr", "4"]}]], " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"3", " ", "tt", " ", "x1"}], "+", 
                  RowBox[{"4", " ", "Imag", " ", "x2", " ", "x3"}]}], 
                 ")"}]}]}], ")"}]}]}], ")"}]}]}], "+", 
        RowBox[{
         FractionBox["1", 
          RowBox[{"8", " ", 
           SuperscriptBox["rr", 
            RowBox[{"5", "/", "2"}]], " ", 
           RowBox[{"(", 
            RowBox[{"mu", "+", 
             SuperscriptBox["rr", "4"]}], ")"}]}]], 
         RowBox[{
         "ARsigma0", " ", "AZeps", " ", "BRsigma2", " ", "BZeta", " ", "Ka1", 
          " ", "lambda", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{
             RowBox[{"-", "Imag"}], " ", 
             SuperscriptBox["mu", "2"], " ", "x2", " ", "x3"}], "+", 
            RowBox[{"4", " ", 
             SuperscriptBox["rr", "6"], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", 
                SuperscriptBox["rr", "2"]}], "+", 
               SqrtBox[
                RowBox[{"mu", "+", 
                 SuperscriptBox["rr", "4"]}]]}], ")"}], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"tt", " ", "x1"}], "+", 
               RowBox[{"Imag", " ", "x2", " ", "x3"}]}], ")"}]}], "+", 
            RowBox[{"mu", " ", 
             SuperscriptBox["rr", "2"], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"3", " ", 
                SqrtBox[
                 RowBox[{"mu", "+", 
                  SuperscriptBox["rr", "4"]}]], " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"tt", " ", "x1"}], "+", 
                  RowBox[{"Imag", " ", "x2", " ", "x3"}]}], ")"}]}], "-", 
               RowBox[{
                SuperscriptBox["rr", "2"], " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"4", " ", "tt", " ", "x1"}], "+", 
                  RowBox[{"5", " ", "Imag", " ", "x2", " ", "x3"}]}], 
                 ")"}]}]}], ")"}]}]}], ")"}]}]}], "+", 
        RowBox[{
         FractionBox["1", 
          RowBox[{"8", " ", 
           SuperscriptBox["rr", 
            RowBox[{"7", "/", "2"}]], " ", 
           RowBox[{"(", 
            RowBox[{"mu", "+", 
             SuperscriptBox["rr", "4"]}], ")"}]}]], 
         RowBox[{
         "ARsigma3", " ", "AZeps", " ", "BRsigma1", " ", "BZeta", " ", "Ka2", 
          " ", "lambda", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{
             RowBox[{"-", "2"}], " ", 
             SuperscriptBox["rr", "6"], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", 
                SuperscriptBox["rr", "2"]}], "+", 
               SqrtBox[
                RowBox[{"mu", "+", 
                 SuperscriptBox["rr", "4"]}]]}], ")"}], " ", "x1", " ", 
             RowBox[{"(", 
              RowBox[{"1", "+", 
               RowBox[{
                SuperscriptBox["rr", "2"], " ", 
                SuperscriptBox["x2", "2"]}]}], ")"}]}], "+", 
            RowBox[{
             SuperscriptBox["mu", "2"], " ", 
             RowBox[{"(", 
              RowBox[{"x1", "+", 
               RowBox[{"2", " ", 
                SuperscriptBox["rr", "2"], " ", "x1", " ", 
                SuperscriptBox["x2", "2"]}], "-", 
               RowBox[{"2", " ", "Imag", " ", 
                SuperscriptBox["rr", "2"], " ", "tt", " ", "x2", " ", 
                "x3"}]}], ")"}]}], "+", 
            RowBox[{"mu", " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{
                RowBox[{"-", "2"}], " ", 
                SuperscriptBox["rr", "2"], " ", 
                SqrtBox[
                 RowBox[{"mu", "+", 
                  SuperscriptBox["rr", "4"]}]], " ", "x1"}], "+", 
               RowBox[{"2", " ", 
                SuperscriptBox["rr", "6"], " ", "x2", " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"2", " ", "x1", " ", "x2"}], "-", 
                  RowBox[{"Imag", " ", "tt", " ", "x3"}]}], ")"}]}], "+", 
               RowBox[{
                SuperscriptBox["rr", "4"], " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"3", " ", "x1"}], "-", 
                  RowBox[{"2", " ", 
                   SqrtBox[
                    RowBox[{"mu", "+", 
                    SuperscriptBox["rr", "4"]}]], " ", "x1", " ", 
                   SuperscriptBox["x2", "2"]}], "+", 
                  RowBox[{"Imag", " ", 
                   SqrtBox[
                    RowBox[{"mu", "+", 
                    SuperscriptBox["rr", "4"]}]], " ", "tt", " ", "x2", " ", 
                   "x3"}]}], ")"}]}]}], ")"}]}]}], ")"}]}]}], "+", 
        RowBox[{
         FractionBox["1", 
          RowBox[{"16", " ", 
           SuperscriptBox["rr", 
            RowBox[{"7", "/", "2"}]]}]], 
         RowBox[{
         "ARsigma2i", " ", "AZeps", " ", "BRsigma2", " ", "BZeta", " ", "Ka2",
           " ", "lambda", " ", "x2", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"mu", " ", 
             RowBox[{"(", 
              RowBox[{"3", "+", 
               RowBox[{
                SuperscriptBox["rr", "2"], " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{
                   RowBox[{"-", "3"}], " ", 
                   SuperscriptBox["tt", "2"]}], "-", 
                  RowBox[{"3", " ", 
                   SuperscriptBox["x1", "2"]}], "+", 
                  SuperscriptBox["x2", "2"], "-", 
                  RowBox[{"3", " ", 
                   SuperscriptBox["x3", "2"]}]}], ")"}]}]}], ")"}]}], "-", 
            RowBox[{"4", " ", 
             SuperscriptBox["rr", "2"], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", 
                SuperscriptBox["rr", "2"]}], "+", 
               SqrtBox[
                RowBox[{"mu", "+", 
                 SuperscriptBox["rr", "4"]}]]}], ")"}], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "1"}], "+", 
               RowBox[{
                SuperscriptBox["rr", "2"], " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"2", " ", 
                   SuperscriptBox["tt", "2"]}], "-", 
                  RowBox[{"2", " ", 
                   SuperscriptBox["x1", "2"]}], "+", 
                  SuperscriptBox["x2", "2"], "-", 
                  RowBox[{"2", " ", 
                   SuperscriptBox["x3", "2"]}]}], ")"}]}]}], ")"}]}]}], 
           ")"}]}]}], "+", 
        RowBox[{
         FractionBox["1", 
          RowBox[{"16", " ", 
           SuperscriptBox["rr", 
            RowBox[{"3", "/", "2"}]]}]], 
         RowBox[{
         "ARsigma2i", " ", "AZeps", " ", "BRsigma1", " ", "BZeta", " ", "Ka1",
           " ", "lambda", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{
             RowBox[{"-", "mu"}], " ", 
             SuperscriptBox["x2", "3"]}], "-", 
            RowBox[{
            "6", " ", "Imag", " ", "mu", " ", "tt", " ", "x1", " ", "x3"}], 
            "-", 
            RowBox[{"2", " ", 
             SuperscriptBox["rr", "4"], " ", "x2", " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", 
                SuperscriptBox["tt", "2"]}], "-", 
               RowBox[{"5", " ", 
                SuperscriptBox["x1", "2"]}], "+", 
               SuperscriptBox["x2", "2"], "+", 
               SuperscriptBox["x3", "2"]}], ")"}]}], "+", 
            RowBox[{"2", " ", 
             SuperscriptBox["rr", "2"], " ", "x2", " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "2"}], "-", 
               RowBox[{
                SqrtBox[
                 RowBox[{"mu", "+", 
                  SuperscriptBox["rr", "4"]}]], " ", 
                SuperscriptBox["tt", "2"]}], "-", 
               RowBox[{"5", " ", 
                SqrtBox[
                 RowBox[{"mu", "+", 
                  SuperscriptBox["rr", "4"]}]], " ", 
                SuperscriptBox["x1", "2"]}], "+", 
               RowBox[{
                SqrtBox[
                 RowBox[{"mu", "+", 
                  SuperscriptBox["rr", "4"]}]], " ", 
                SuperscriptBox["x2", "2"]}], "+", 
               RowBox[{
                SqrtBox[
                 RowBox[{"mu", "+", 
                  SuperscriptBox["rr", "4"]}]], " ", 
                SuperscriptBox["x3", "2"]}]}], ")"}]}], "+", 
            RowBox[{"x2", " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"4", " ", 
                SqrtBox[
                 RowBox[{"mu", "+", 
                  SuperscriptBox["rr", "4"]}]]}], "+", 
               RowBox[{"mu", " ", 
                RowBox[{"(", 
                 RowBox[{
                  SuperscriptBox["tt", "2"], "+", 
                  RowBox[{"3", " ", 
                   SuperscriptBox["x1", "2"]}], "-", 
                  SuperscriptBox["x3", "2"]}], ")"}]}]}], ")"}]}]}], 
           ")"}]}]}], "-", 
        RowBox[{
         FractionBox["1", 
          RowBox[{"16", " ", 
           SuperscriptBox["rr", 
            RowBox[{"9", "/", "2"}]], " ", 
           RowBox[{"(", 
            RowBox[{"mu", "+", 
             SuperscriptBox["rr", "4"]}], ")"}]}]], 
         RowBox[{
         "ARsigma1", " ", "AZeps", " ", "BRsigma0", " ", "BZeta", " ", "Ka2", 
          " ", "lambda", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"4", " ", 
             SuperscriptBox["rr", "6"], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", 
                SuperscriptBox["rr", "2"]}], "+", 
               SqrtBox[
                RowBox[{"mu", "+", 
                 SuperscriptBox["rr", "4"]}]]}], ")"}], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "1"}], "+", 
               RowBox[{
                SuperscriptBox["rr", "2"], " ", 
                RowBox[{"(", 
                 RowBox[{
                  SuperscriptBox["tt", "2"], "+", 
                  SuperscriptBox["x2", "2"]}], ")"}]}]}], ")"}]}], "+", 
            RowBox[{"mu", " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{
                RowBox[{"-", "4"}], " ", 
                SuperscriptBox["rr", "2"], " ", 
                SqrtBox[
                 RowBox[{"mu", "+", 
                  SuperscriptBox["rr", "4"]}]]}], "+", 
               RowBox[{
                SuperscriptBox["rr", "4"], " ", 
                RowBox[{"(", 
                 RowBox[{"5", "+", 
                  RowBox[{"2", " ", 
                   SqrtBox[
                    RowBox[{"mu", "+", 
                    SuperscriptBox["rr", "4"]}]], " ", 
                   SuperscriptBox["tt", "2"]}], "+", 
                  RowBox[{"4", " ", 
                   SqrtBox[
                    RowBox[{"mu", "+", 
                    SuperscriptBox["rr", "4"]}]], " ", 
                   SuperscriptBox["x2", "2"]}]}], ")"}]}], "+", 
               RowBox[{
                SuperscriptBox["rr", "6"], " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{
                   RowBox[{"-", "3"}], " ", 
                   SuperscriptBox["tt", "2"]}], "+", 
                  SuperscriptBox["x1", "2"], "-", 
                  RowBox[{"9", " ", 
                   SuperscriptBox["x2", "2"]}], "+", 
                  SuperscriptBox["x3", "2"]}], ")"}]}]}], ")"}]}], "+", 
            RowBox[{
             SuperscriptBox["mu", "2"], " ", 
             RowBox[{"(", 
              RowBox[{"1", "+", 
               RowBox[{
                SuperscriptBox["rr", "2"], " ", 
                RowBox[{"(", 
                 RowBox[{
                  SuperscriptBox["tt", "2"], "+", 
                  SuperscriptBox["x1", "2"], "-", 
                  RowBox[{"5", " ", 
                   SuperscriptBox["x2", "2"]}], "+", 
                  SuperscriptBox["x3", "2"]}], ")"}]}]}], ")"}]}]}], 
           ")"}]}]}], "+", 
        RowBox[{
         FractionBox["1", 
          RowBox[{"8", " ", 
           SuperscriptBox["rr", 
            RowBox[{"9", "/", "2"}]], " ", 
           RowBox[{"(", 
            RowBox[{"mu", "+", 
             SuperscriptBox["rr", "4"]}], ")"}]}]], 
         RowBox[{
         "ARsigma0", " ", "AZeps", " ", "BRsigma3", " ", "BZeta", " ", "Imag",
           " ", "Ka1", " ", "lambda", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"mu", " ", 
             SuperscriptBox["rr", "2"], " ", 
             RowBox[{"(", 
              RowBox[{
               SqrtBox[
                RowBox[{"mu", "+", 
                 SuperscriptBox["rr", "4"]}]], "+", 
               RowBox[{
                SuperscriptBox["rr", "2"], " ", 
                SqrtBox[
                 RowBox[{"mu", "+", 
                  SuperscriptBox["rr", "4"]}]], " ", 
                RowBox[{"(", 
                 RowBox[{
                  SuperscriptBox["tt", "2"], "-", 
                  SuperscriptBox["x1", "2"], "-", 
                  RowBox[{"3", " ", 
                   SuperscriptBox["x2", "2"]}]}], ")"}]}], "+", 
               RowBox[{
                SuperscriptBox["rr", "4"], " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{
                   RowBox[{"-", "2"}], " ", 
                   SuperscriptBox["tt", "2"]}], "+", 
                  RowBox[{"5", " ", 
                   SuperscriptBox["x2", "2"]}]}], ")"}]}]}], ")"}]}], "+", 
            RowBox[{
             SuperscriptBox["mu", "2"], " ", 
             RowBox[{"(", 
              RowBox[{"1", "-", 
               RowBox[{
                SuperscriptBox["rr", "2"], " ", 
                RowBox[{"(", 
                 RowBox[{
                  SuperscriptBox["tt", "2"], "+", 
                  SuperscriptBox["x1", "2"], "-", 
                  RowBox[{"2", " ", 
                   SuperscriptBox["x2", "2"]}], "-", 
                  SuperscriptBox["x3", "2"]}], ")"}]}]}], ")"}]}], "+", 
            RowBox[{
             SuperscriptBox["rr", "6"], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", 
                SuperscriptBox["rr", "2"]}], "+", 
               SqrtBox[
                RowBox[{"mu", "+", 
                 SuperscriptBox["rr", "4"]}]]}], ")"}], " ", 
             RowBox[{"(", 
              RowBox[{"1", "+", 
               RowBox[{
                SuperscriptBox["rr", "2"], " ", 
                RowBox[{"(", 
                 RowBox[{
                  SuperscriptBox["tt", "2"], "-", 
                  SuperscriptBox["x1", "2"], "-", 
                  RowBox[{"3", " ", 
                   SuperscriptBox["x2", "2"]}], "+", 
                  SuperscriptBox["x3", "2"]}], ")"}]}]}], ")"}]}]}], 
           ")"}]}]}], "-", 
        RowBox[{
         FractionBox["1", 
          RowBox[{"16", " ", 
           SuperscriptBox["rr", 
            RowBox[{"7", "/", "2"}]]}]], 
         RowBox[{
         "ARsigma2i", " ", "AZeps", " ", "BRsigma2", " ", "BZeta", " ", "Ka1",
           " ", "lambda", " ", "x1", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"2", " ", 
             SuperscriptBox["rr", "4"], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", 
                SuperscriptBox["rr", "2"]}], "+", 
               SqrtBox[
                RowBox[{"mu", "+", 
                 SuperscriptBox["rr", "4"]}]]}], ")"}], " ", 
             RowBox[{"(", 
              RowBox[{
               SuperscriptBox["tt", "2"], "-", 
               SuperscriptBox["x1", "2"], "+", 
               RowBox[{"5", " ", 
                SuperscriptBox["x2", "2"]}], "-", 
               SuperscriptBox["x3", "2"]}], ")"}]}], "+", 
            RowBox[{"mu", " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "4"}], "+", 
               RowBox[{
                SuperscriptBox["rr", "2"], " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"5", " ", 
                   SuperscriptBox["tt", "2"]}], "+", 
                  SuperscriptBox["x1", "2"], "-", 
                  RowBox[{"3", " ", 
                   SuperscriptBox["x2", "2"]}], "+", 
                  SuperscriptBox["x3", "2"]}], ")"}]}]}], ")"}]}]}], 
           ")"}]}]}], "-", 
        RowBox[{
         FractionBox["1", 
          RowBox[{"16", " ", 
           SuperscriptBox["rr", 
            RowBox[{"7", "/", "2"}]]}]], 
         RowBox[{
         "ARsigma2i", " ", "AZeps", " ", "BRsigma2", " ", "BZeta", " ", "Ka3",
           " ", "lambda", " ", "x3", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"2", " ", 
             SuperscriptBox["rr", "4"], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", 
                SuperscriptBox["rr", "2"]}], "+", 
               SqrtBox[
                RowBox[{"mu", "+", 
                 SuperscriptBox["rr", "4"]}]]}], ")"}], " ", 
             RowBox[{"(", 
              RowBox[{
               SuperscriptBox["tt", "2"], "-", 
               SuperscriptBox["x1", "2"], "+", 
               RowBox[{"5", " ", 
                SuperscriptBox["x2", "2"]}], "-", 
               SuperscriptBox["x3", "2"]}], ")"}]}], "+", 
            RowBox[{"mu", " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "4"}], "+", 
               RowBox[{
                SuperscriptBox["rr", "2"], " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"5", " ", 
                   SuperscriptBox["tt", "2"]}], "+", 
                  SuperscriptBox["x1", "2"], "-", 
                  RowBox[{"3", " ", 
                   SuperscriptBox["x2", "2"]}], "+", 
                  SuperscriptBox["x3", "2"]}], ")"}]}]}], ")"}]}]}], 
           ")"}]}]}], "+", 
        RowBox[{
         FractionBox["1", 
          RowBox[{"8", " ", 
           SuperscriptBox["rr", 
            RowBox[{"7", "/", "2"}]], " ", 
           RowBox[{"(", 
            RowBox[{"mu", "+", 
             SuperscriptBox["rr", "4"]}], ")"}]}]], 
         RowBox[{
         "ARsigma3", " ", "AZeps", " ", "BRsigma2", " ", "BZeta", " ", "Ka1", 
          " ", "lambda", " ", "x1", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{
             RowBox[{"-", 
              SuperscriptBox["rr", "6"]}], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", 
                SuperscriptBox["rr", "2"]}], "+", 
               SqrtBox[
                RowBox[{"mu", "+", 
                 SuperscriptBox["rr", "4"]}]]}], ")"}], " ", 
             RowBox[{"(", 
              RowBox[{"1", "+", 
               RowBox[{
                SuperscriptBox["rr", "2"], " ", 
                RowBox[{"(", 
                 RowBox[{
                  SuperscriptBox["tt", "2"], "-", 
                  SuperscriptBox["x1", "2"], "+", 
                  SuperscriptBox["x2", "2"], "-", 
                  SuperscriptBox["x3", "2"]}], ")"}]}]}], ")"}]}], "+", 
            RowBox[{"mu", " ", 
             SuperscriptBox["rr", "2"], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{
                RowBox[{"-", "2"}], " ", 
                SuperscriptBox["rr", "2"]}], "+", 
               SqrtBox[
                RowBox[{"mu", "+", 
                 SuperscriptBox["rr", "4"]}]]}], ")"}], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "1"}], "+", 
               RowBox[{
                SuperscriptBox["rr", "2"], " ", 
                RowBox[{"(", 
                 RowBox[{
                  SuperscriptBox["x1", "2"], "-", 
                  SuperscriptBox["x2", "2"], "+", 
                  SuperscriptBox["x3", "2"]}], ")"}]}]}], ")"}]}], "-", 
            RowBox[{
             SuperscriptBox["mu", "2"], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "1"}], "+", 
               RowBox[{
                SuperscriptBox["rr", "2"], " ", 
                RowBox[{"(", 
                 RowBox[{
                  SuperscriptBox["tt", "2"], "+", 
                  SuperscriptBox["x1", "2"], "-", 
                  SuperscriptBox["x2", "2"], "+", 
                  SuperscriptBox["x3", "2"]}], ")"}]}]}], ")"}]}]}], 
           ")"}]}]}], "+", 
        RowBox[{
         FractionBox["1", 
          RowBox[{"8", " ", 
           SuperscriptBox["rr", 
            RowBox[{"7", "/", "2"}]], " ", 
           RowBox[{"(", 
            RowBox[{"mu", "+", 
             SuperscriptBox["rr", "4"]}], ")"}]}]], 
         RowBox[{
         "ARsigma3", " ", "AZeps", " ", "BRsigma2", " ", "BZeta", " ", "Ka3", 
          " ", "lambda", " ", "x3", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{
             RowBox[{"-", 
              SuperscriptBox["rr", "6"]}], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", 
                SuperscriptBox["rr", "2"]}], "+", 
               SqrtBox[
                RowBox[{"mu", "+", 
                 SuperscriptBox["rr", "4"]}]]}], ")"}], " ", 
             RowBox[{"(", 
              RowBox[{"1", "+", 
               RowBox[{
                SuperscriptBox["rr", "2"], " ", 
                RowBox[{"(", 
                 RowBox[{
                  SuperscriptBox["tt", "2"], "-", 
                  SuperscriptBox["x1", "2"], "+", 
                  SuperscriptBox["x2", "2"], "-", 
                  SuperscriptBox["x3", "2"]}], ")"}]}]}], ")"}]}], "+", 
            RowBox[{"mu", " ", 
             SuperscriptBox["rr", "2"], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{
                RowBox[{"-", "2"}], " ", 
                SuperscriptBox["rr", "2"]}], "+", 
               SqrtBox[
                RowBox[{"mu", "+", 
                 SuperscriptBox["rr", "4"]}]]}], ")"}], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "1"}], "+", 
               RowBox[{
                SuperscriptBox["rr", "2"], " ", 
                RowBox[{"(", 
                 RowBox[{
                  SuperscriptBox["x1", "2"], "-", 
                  SuperscriptBox["x2", "2"], "+", 
                  SuperscriptBox["x3", "2"]}], ")"}]}]}], ")"}]}], "-", 
            RowBox[{
             SuperscriptBox["mu", "2"], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "1"}], "+", 
               RowBox[{
                SuperscriptBox["rr", "2"], " ", 
                RowBox[{"(", 
                 RowBox[{
                  SuperscriptBox["tt", "2"], "+", 
                  SuperscriptBox["x1", "2"], "-", 
                  SuperscriptBox["x2", "2"], "+", 
                  SuperscriptBox["x3", "2"]}], ")"}]}]}], ")"}]}]}], 
           ")"}]}]}], "+", 
        RowBox[{
         FractionBox["1", 
          RowBox[{"16", " ", 
           SuperscriptBox["rr", 
            RowBox[{"3", "/", "2"}]]}]], 
         RowBox[{
         "ARsigma2i", " ", "AZeps", " ", "BRsigma0", " ", "BZeta", " ", "Ka1",
           " ", "lambda", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"mu", " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{
                RowBox[{"-", "2"}], " ", "tt", " ", "x1", " ", "x2"}], "+", 
               RowBox[{"Imag", " ", 
                SuperscriptBox["tt", "2"], " ", "x3"}], "-", 
               RowBox[{"Imag", " ", "x3", " ", 
                RowBox[{"(", 
                 RowBox[{
                  SuperscriptBox["x1", "2"], "+", 
                  SuperscriptBox["x2", "2"], "+", 
                  SuperscriptBox["x3", "2"]}], ")"}]}]}], ")"}]}], "-", 
            RowBox[{"2", " ", 
             SuperscriptBox["rr", "2"], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", 
                SuperscriptBox["rr", "2"]}], "+", 
               SqrtBox[
                RowBox[{"mu", "+", 
                 SuperscriptBox["rr", "4"]}]]}], ")"}], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"6", " ", "tt", " ", "x1", " ", "x2"}], "+", 
               RowBox[{"Imag", " ", 
                SuperscriptBox["tt", "2"], " ", "x3"}], "-", 
               RowBox[{"Imag", " ", "x3", " ", 
                RowBox[{"(", 
                 RowBox[{
                  SuperscriptBox["x1", "2"], "+", 
                  SuperscriptBox["x2", "2"], "+", 
                  SuperscriptBox["x3", "2"]}], ")"}]}]}], ")"}]}]}], 
           ")"}]}]}], "+", 
        RowBox[{
         FractionBox["1", 
          RowBox[{"8", " ", 
           SuperscriptBox["rr", 
            RowBox[{"9", "/", "2"}]], " ", 
           RowBox[{"(", 
            RowBox[{"mu", "+", 
             SuperscriptBox["rr", "4"]}], ")"}]}]], 
         RowBox[{
         "ARsigma0", " ", "AZeps", " ", "BRsigma1", " ", "BZeta", " ", "Imag",
           " ", "Ka3", " ", "lambda", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{
             RowBox[{"-", 
              SuperscriptBox["rr", "6"]}], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", 
                SuperscriptBox["rr", "2"]}], "+", 
               SqrtBox[
                RowBox[{"mu", "+", 
                 SuperscriptBox["rr", "4"]}]]}], ")"}], " ", 
             RowBox[{"(", 
              RowBox[{"1", "+", 
               RowBox[{
                SuperscriptBox["rr", "2"], " ", 
                RowBox[{"(", 
                 RowBox[{
                  SuperscriptBox["tt", "2"], "+", 
                  SuperscriptBox["x1", "2"], "-", 
                  RowBox[{"3", " ", 
                   SuperscriptBox["x2", "2"]}], "-", 
                  SuperscriptBox["x3", "2"]}], ")"}]}]}], ")"}]}], "+", 
            RowBox[{
             SuperscriptBox["mu", "2"], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "1"}], "+", 
               RowBox[{
                SuperscriptBox["rr", "2"], " ", 
                RowBox[{"(", 
                 RowBox[{
                  SuperscriptBox["tt", "2"], "-", 
                  SuperscriptBox["x1", "2"], "-", 
                  RowBox[{"2", " ", 
                   SuperscriptBox["x2", "2"]}], "+", 
                  SuperscriptBox["x3", "2"]}], ")"}]}]}], ")"}]}], "+", 
            RowBox[{"mu", " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{
                RowBox[{"-", 
                 SuperscriptBox["rr", "2"]}], " ", 
                SqrtBox[
                 RowBox[{"mu", "+", 
                  SuperscriptBox["rr", "4"]}]]}], "+", 
               RowBox[{
                SuperscriptBox["rr", "6"], " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"2", " ", 
                   SuperscriptBox["tt", "2"]}], "-", 
                  RowBox[{"5", " ", 
                   SuperscriptBox["x2", "2"]}]}], ")"}]}], "+", 
               RowBox[{
                SuperscriptBox["rr", "4"], " ", 
                SqrtBox[
                 RowBox[{"mu", "+", 
                  SuperscriptBox["rr", "4"]}]], " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"-", 
                   SuperscriptBox["tt", "2"]}], "+", 
                  RowBox[{"3", " ", 
                   SuperscriptBox["x2", "2"]}], "+", 
                  SuperscriptBox["x3", "2"]}], ")"}]}]}], ")"}]}]}], 
           ")"}]}]}], "+", 
        RowBox[{
         FractionBox["1", 
          RowBox[{"16", " ", 
           SuperscriptBox["rr", 
            RowBox[{"5", "/", "2"}]], " ", 
           RowBox[{"(", 
            RowBox[{"mu", "+", 
             SuperscriptBox["rr", "4"]}], ")"}]}]], 
         RowBox[{
         "ARsigma1", " ", "AZeps", " ", "BRsigma1", " ", "BZeta", " ", "Imag",
           " ", "Ka3", " ", "lambda", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"2", " ", 
             SuperscriptBox["rr", "6"], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", 
                SuperscriptBox["rr", "2"]}], "+", 
               SqrtBox[
                RowBox[{"mu", "+", 
                 SuperscriptBox["rr", "4"]}]]}], ")"}], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"2", " ", 
                SuperscriptBox["tt", "2"]}], "-", 
               SuperscriptBox["x1", "2"], "-", 
               RowBox[{"3", " ", 
                SuperscriptBox["x2", "2"]}], "+", 
               SuperscriptBox["x3", "2"]}], ")"}]}], "+", 
            RowBox[{
             SuperscriptBox["mu", "2"], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", 
                SuperscriptBox["tt", "2"]}], "+", 
               SuperscriptBox["x1", "2"], "+", 
               SuperscriptBox["x2", "2"], "+", 
               RowBox[{"3", " ", 
                SuperscriptBox["x3", "2"]}]}], ")"}]}], "+", 
            RowBox[{"mu", " ", 
             SuperscriptBox["rr", "2"], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{
                SuperscriptBox["rr", "2"], " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{
                   RowBox[{"-", "5"}], " ", 
                   SuperscriptBox["tt", "2"]}], "+", 
                  RowBox[{"3", " ", 
                   SuperscriptBox["x1", "2"]}], "+", 
                  RowBox[{"7", " ", 
                   SuperscriptBox["x2", "2"]}], "+", 
                  SuperscriptBox["x3", "2"]}], ")"}]}], "+", 
               RowBox[{
                SqrtBox[
                 RowBox[{"mu", "+", 
                  SuperscriptBox["rr", "4"]}]], " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"3", " ", 
                   SuperscriptBox["tt", "2"]}], "-", 
                  RowBox[{"2", " ", 
                   SuperscriptBox["x1", "2"]}], "-", 
                  RowBox[{"6", " ", 
                   SuperscriptBox["x2", "2"]}], "+", 
                  RowBox[{"2", " ", 
                   SuperscriptBox["x3", "2"]}]}], ")"}]}]}], ")"}]}]}], 
           ")"}]}]}], "+", 
        RowBox[{
         FractionBox["1", 
          RowBox[{"16", " ", 
           SuperscriptBox["rr", 
            RowBox[{"3", "/", "2"}]]}]], 
         RowBox[{
         "ARsigma2i", " ", "AZeps", " ", "BRsigma3", " ", "BZeta", " ", "Ka3",
           " ", "lambda", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{
             RowBox[{"-", "mu"}], " ", 
             SuperscriptBox["x2", "3"]}], "+", 
            RowBox[{
            "6", " ", "Imag", " ", "mu", " ", "tt", " ", "x1", " ", "x3"}], 
            "-", 
            RowBox[{"2", " ", 
             SuperscriptBox["rr", "4"], " ", "x2", " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", 
                SuperscriptBox["tt", "2"]}], "+", 
               SuperscriptBox["x1", "2"], "+", 
               SuperscriptBox["x2", "2"], "-", 
               RowBox[{"5", " ", 
                SuperscriptBox["x3", "2"]}]}], ")"}]}], "+", 
            RowBox[{"2", " ", 
             SuperscriptBox["rr", "2"], " ", "x2", " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "2"}], "-", 
               RowBox[{
                SqrtBox[
                 RowBox[{"mu", "+", 
                  SuperscriptBox["rr", "4"]}]], " ", 
                SuperscriptBox["tt", "2"]}], "+", 
               RowBox[{
                SqrtBox[
                 RowBox[{"mu", "+", 
                  SuperscriptBox["rr", "4"]}]], " ", 
                SuperscriptBox["x1", "2"]}], "+", 
               RowBox[{
                SqrtBox[
                 RowBox[{"mu", "+", 
                  SuperscriptBox["rr", "4"]}]], " ", 
                SuperscriptBox["x2", "2"]}], "-", 
               RowBox[{"5", " ", 
                SqrtBox[
                 RowBox[{"mu", "+", 
                  SuperscriptBox["rr", "4"]}]], " ", 
                SuperscriptBox["x3", "2"]}]}], ")"}]}], "+", 
            RowBox[{"x2", " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"4", " ", 
                SqrtBox[
                 RowBox[{"mu", "+", 
                  SuperscriptBox["rr", "4"]}]]}], "+", 
               RowBox[{"mu", " ", 
                RowBox[{"(", 
                 RowBox[{
                  SuperscriptBox["tt", "2"], "-", 
                  SuperscriptBox["x1", "2"], "+", 
                  RowBox[{"3", " ", 
                   SuperscriptBox["x3", "2"]}]}], ")"}]}]}], ")"}]}]}], 
           ")"}]}]}], "+", 
        RowBox[{
         FractionBox["1", 
          RowBox[{"16", " ", 
           SuperscriptBox["rr", 
            RowBox[{"5", "/", "2"}]], " ", 
           RowBox[{"(", 
            RowBox[{"mu", "+", 
             SuperscriptBox["rr", "4"]}], ")"}]}]], 
         RowBox[{
         "ARsigma1", " ", "AZeps", " ", "BRsigma3", " ", "BZeta", " ", "Imag",
           " ", "Ka1", " ", "lambda", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{
             RowBox[{"-", "2"}], " ", 
             SuperscriptBox["rr", "6"], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", 
                SuperscriptBox["rr", "2"]}], "+", 
               SqrtBox[
                RowBox[{"mu", "+", 
                 SuperscriptBox["rr", "4"]}]]}], ")"}], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"2", " ", 
                SuperscriptBox["tt", "2"]}], "+", 
               SuperscriptBox["x1", "2"], "-", 
               RowBox[{"3", " ", 
                SuperscriptBox["x2", "2"]}], "-", 
               SuperscriptBox["x3", "2"]}], ")"}]}], "+", 
            RowBox[{
             SuperscriptBox["mu", "2"], " ", 
             RowBox[{"(", 
              RowBox[{
               SuperscriptBox["tt", "2"], "-", 
               RowBox[{"3", " ", 
                SuperscriptBox["x1", "2"]}], "-", 
               SuperscriptBox["x2", "2"], "-", 
               SuperscriptBox["x3", "2"]}], ")"}]}], "-", 
            RowBox[{"mu", " ", 
             SuperscriptBox["rr", "2"], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{
                SqrtBox[
                 RowBox[{"mu", "+", 
                  SuperscriptBox["rr", "4"]}]], " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"3", " ", 
                   SuperscriptBox["tt", "2"]}], "+", 
                  RowBox[{"2", " ", 
                   SuperscriptBox["x1", "2"]}], "-", 
                  RowBox[{"6", " ", 
                   SuperscriptBox["x2", "2"]}], "-", 
                  RowBox[{"2", " ", 
                   SuperscriptBox["x3", "2"]}]}], ")"}]}], "+", 
               RowBox[{
                SuperscriptBox["rr", "2"], " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{
                   RowBox[{"-", "5"}], " ", 
                   SuperscriptBox["tt", "2"]}], "+", 
                  SuperscriptBox["x1", "2"], "+", 
                  RowBox[{"7", " ", 
                   SuperscriptBox["x2", "2"]}], "+", 
                  RowBox[{"3", " ", 
                   SuperscriptBox["x3", "2"]}]}], ")"}]}]}], ")"}]}]}], 
           ")"}]}]}], "-", 
        RowBox[{
         FractionBox["1", 
          RowBox[{"16", " ", 
           SuperscriptBox["rr", 
            RowBox[{"7", "/", "2"}]], " ", 
           RowBox[{"(", 
            RowBox[{"mu", "+", 
             SuperscriptBox["rr", "4"]}], ")"}]}]], 
         RowBox[{
         "ARsigma3", " ", "AZeps", " ", "BRsigma2", " ", "BZeta", " ", "enne",
           " ", "lambda", " ", "tt", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"2", " ", 
             SuperscriptBox["rr", "6"], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", 
                SuperscriptBox["rr", "2"]}], "+", 
               SqrtBox[
                RowBox[{"mu", "+", 
                 SuperscriptBox["rr", "4"]}]]}], ")"}], " ", 
             RowBox[{"(", 
              RowBox[{"1", "+", 
               RowBox[{
                SuperscriptBox["rr", "2"], " ", 
                RowBox[{"(", 
                 RowBox[{
                  SuperscriptBox["tt", "2"], "-", 
                  SuperscriptBox["x1", "2"], "+", 
                  SuperscriptBox["x2", "2"], "-", 
                  SuperscriptBox["x3", "2"]}], ")"}]}]}], ")"}]}], "+", 
            RowBox[{
             SuperscriptBox["mu", "2"], " ", 
             RowBox[{"(", 
              RowBox[{"1", "+", 
               RowBox[{"4", " ", 
                SuperscriptBox["rr", "2"], " ", 
                RowBox[{"(", 
                 RowBox[{
                  SuperscriptBox["x1", "2"], "+", 
                  SuperscriptBox["x3", "2"]}], ")"}]}]}], ")"}]}], "+", 
            RowBox[{"mu", " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"2", " ", 
                SuperscriptBox["rr", "2"], " ", 
                SqrtBox[
                 RowBox[{"mu", "+", 
                  SuperscriptBox["rr", "4"]}]]}], "-", 
               RowBox[{"2", " ", 
                SuperscriptBox["rr", "6"], " ", 
                RowBox[{"(", 
                 RowBox[{
                  SuperscriptBox["tt", "2"], "-", 
                  RowBox[{"3", " ", 
                   SuperscriptBox["x1", "2"]}], "+", 
                  SuperscriptBox["x2", "2"], "-", 
                  RowBox[{"3", " ", 
                   SuperscriptBox["x3", "2"]}]}], ")"}]}], "+", 
               RowBox[{
                SuperscriptBox["rr", "4"], " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"-", "1"}], "+", 
                  RowBox[{
                   SqrtBox[
                    RowBox[{"mu", "+", 
                    SuperscriptBox["rr", "4"]}]], " ", 
                   SuperscriptBox["tt", "2"]}], "-", 
                  RowBox[{"3", " ", 
                   SqrtBox[
                    RowBox[{"mu", "+", 
                    SuperscriptBox["rr", "4"]}]], " ", 
                   SuperscriptBox["x1", "2"]}], "+", 
                  RowBox[{
                   SqrtBox[
                    RowBox[{"mu", "+", 
                    SuperscriptBox["rr", "4"]}]], " ", 
                   SuperscriptBox["x2", "2"]}], "-", 
                  RowBox[{"3", " ", 
                   SqrtBox[
                    RowBox[{"mu", "+", 
                    SuperscriptBox["rr", "4"]}]], " ", 
                   SuperscriptBox["x3", "2"]}]}], ")"}]}]}], ")"}]}]}], 
           ")"}]}]}], "+", 
        RowBox[{
         FractionBox["1", 
          RowBox[{"16", " ", 
           SuperscriptBox["rr", 
            RowBox[{"9", "/", "2"}]], " ", 
           RowBox[{"(", 
            RowBox[{"mu", "+", 
             SuperscriptBox["rr", "4"]}], ")"}]}]], 
         RowBox[{
         "ARsigma1", " ", "AZeps", " ", "BRsigma2", " ", "BZeta", " ", "enne",
           " ", "lambda", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{
             RowBox[{"-", "2"}], " ", 
             SuperscriptBox["rr", "6"], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", 
                SuperscriptBox["rr", "2"]}], "+", 
               SqrtBox[
                RowBox[{"mu", "+", 
                 SuperscriptBox["rr", "4"]}]]}], ")"}], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "1"}], "+", 
               RowBox[{
                SuperscriptBox["rr", "2"], " ", 
                RowBox[{"(", 
                 RowBox[{
                  SuperscriptBox["tt", "2"], "+", 
                  SuperscriptBox["x2", "2"]}], ")"}]}]}], ")"}]}], "+", 
            RowBox[{"2", " ", 
             SuperscriptBox["mu", "2"], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "1"}], "+", 
               RowBox[{
                SuperscriptBox["rr", "2"], " ", 
                RowBox[{"(", 
                 RowBox[{
                  SuperscriptBox["tt", "2"], "-", 
                  SuperscriptBox["x1", "2"], "-", 
                  RowBox[{"2", " ", 
                   SuperscriptBox["x2", "2"]}], "-", 
                  SuperscriptBox["x3", "2"]}], ")"}]}]}], ")"}]}], "-", 
            RowBox[{"mu", " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{
                RowBox[{"-", "2"}], " ", 
                SuperscriptBox["rr", "2"], " ", 
                SqrtBox[
                 RowBox[{"mu", "+", 
                  SuperscriptBox["rr", "4"]}]]}], "+", 
               RowBox[{"2", " ", 
                SuperscriptBox["rr", "6"], " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{
                   RowBox[{"-", "2"}], " ", 
                   SuperscriptBox["tt", "2"]}], "+", 
                  SuperscriptBox["x1", "2"], "+", 
                  SuperscriptBox["x2", "2"], "+", 
                  SuperscriptBox["x3", "2"]}], ")"}]}], "+", 
               RowBox[{
                SuperscriptBox["rr", "4"], " ", 
                RowBox[{"(", 
                 RowBox[{"4", "+", 
                  RowBox[{"2", " ", 
                   SqrtBox[
                    RowBox[{"mu", "+", 
                    SuperscriptBox["rr", "4"]}]], " ", 
                   SuperscriptBox["tt", "2"]}], "+", 
                  RowBox[{
                   SqrtBox[
                    RowBox[{"mu", "+", 
                    SuperscriptBox["rr", "4"]}]], " ", 
                   SuperscriptBox["x1", "2"]}], "+", 
                  RowBox[{
                   SqrtBox[
                    RowBox[{"mu", "+", 
                    SuperscriptBox["rr", "4"]}]], " ", 
                   SuperscriptBox["x3", "2"]}]}], ")"}]}]}], ")"}]}]}], 
           ")"}]}]}], "-", 
        RowBox[{
         FractionBox["1", 
          RowBox[{"16", " ", 
           SuperscriptBox["rr", 
            RowBox[{"7", "/", "2"}]], " ", 
           RowBox[{"(", 
            RowBox[{"mu", "+", 
             SuperscriptBox["rr", "4"]}], ")"}]}]], 
         RowBox[{
         "ARsigma3", " ", "AZeps", " ", "BRsigma0", " ", "BZeta", " ", "enne",
           " ", "lambda", " ", "x2", " ", 
          RowBox[{"(", 
           RowBox[{
            SuperscriptBox["mu", "2"], "+", 
            RowBox[{"2", " ", 
             SuperscriptBox["rr", "6"], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", 
                SuperscriptBox["rr", "2"]}], "+", 
               SqrtBox[
                RowBox[{"mu", "+", 
                 SuperscriptBox["rr", "4"]}]]}], ")"}], " ", 
             RowBox[{"(", 
              RowBox[{"1", "+", 
               RowBox[{
                SuperscriptBox["rr", "2"], " ", 
                RowBox[{"(", 
                 RowBox[{
                  SuperscriptBox["tt", "2"], "+", 
                  SuperscriptBox["x1", "2"], "+", 
                  SuperscriptBox["x2", "2"], "+", 
                  SuperscriptBox["x3", "2"]}], ")"}]}]}], ")"}]}], "+", 
            RowBox[{"mu", " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"2", " ", 
                SuperscriptBox["rr", "2"], " ", 
                SqrtBox[
                 RowBox[{"mu", "+", 
                  SuperscriptBox["rr", "4"]}]]}], "-", 
               RowBox[{"2", " ", 
                SuperscriptBox["rr", "6"], " ", 
                RowBox[{"(", 
                 RowBox[{
                  SuperscriptBox["tt", "2"], "+", 
                  SuperscriptBox["x1", "2"], "+", 
                  SuperscriptBox["x2", "2"], "+", 
                  SuperscriptBox["x3", "2"]}], ")"}]}], "+", 
               RowBox[{
                SuperscriptBox["rr", "4"], " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"-", "1"}], "+", 
                  RowBox[{
                   SqrtBox[
                    RowBox[{"mu", "+", 
                    SuperscriptBox["rr", "4"]}]], " ", 
                   SuperscriptBox["tt", "2"]}], "+", 
                  RowBox[{
                   SqrtBox[
                    RowBox[{"mu", "+", 
                    SuperscriptBox["rr", "4"]}]], " ", 
                   SuperscriptBox["x1", "2"]}], "+", 
                  RowBox[{
                   SqrtBox[
                    RowBox[{"mu", "+", 
                    SuperscriptBox["rr", "4"]}]], " ", 
                   SuperscriptBox["x2", "2"]}], "+", 
                  RowBox[{
                   SqrtBox[
                    RowBox[{"mu", "+", 
                    SuperscriptBox["rr", "4"]}]], " ", 
                   SuperscriptBox["x3", "2"]}]}], ")"}]}]}], ")"}]}]}], 
           ")"}]}]}], "-", 
        RowBox[{
         FractionBox["1", 
          RowBox[{"8", " ", 
           SuperscriptBox["rr", 
            RowBox[{"7", "/", "2"}]], " ", 
           RowBox[{"(", 
            RowBox[{"mu", "+", 
             SuperscriptBox["rr", "4"]}], ")"}]}]], 
         RowBox[{
         "ARsigma2i", " ", "AZeps", " ", "BRsigma0", " ", "BZeta", " ", 
          "enne", " ", "lambda", " ", "x2", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{
             SuperscriptBox["mu", "2"], " ", 
             RowBox[{"(", 
              RowBox[{"2", "+", 
               RowBox[{
                SuperscriptBox["rr", "2"], " ", 
                RowBox[{"(", 
                 RowBox[{
                  SuperscriptBox["x1", "2"], "+", 
                  SuperscriptBox["x2", "2"], "+", 
                  SuperscriptBox["x3", "2"]}], ")"}]}]}], ")"}]}], "+", 
            RowBox[{
             SuperscriptBox["rr", "6"], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", 
                SuperscriptBox["rr", "2"]}], "+", 
               SqrtBox[
                RowBox[{"mu", "+", 
                 SuperscriptBox["rr", "4"]}]]}], ")"}], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "1"}], "+", 
               RowBox[{
                SuperscriptBox["rr", "2"], " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"5", " ", 
                   SuperscriptBox["tt", "2"]}], "+", 
                  SuperscriptBox["x1", "2"], "+", 
                  SuperscriptBox["x2", "2"], "+", 
                  SuperscriptBox["x3", "2"]}], ")"}]}]}], ")"}]}], "+", 
            RowBox[{"mu", " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{
                RowBox[{"-", "2"}], " ", 
                SuperscriptBox["rr", "2"], " ", 
                SqrtBox[
                 RowBox[{"mu", "+", 
                  SuperscriptBox["rr", "4"]}]]}], "-", 
               RowBox[{"5", " ", 
                SuperscriptBox["rr", "6"], " ", 
                SuperscriptBox["tt", "2"]}], "+", 
               RowBox[{
                SuperscriptBox["rr", "4"], " ", 
                RowBox[{"(", 
                 RowBox[{"3", "+", 
                  RowBox[{"5", " ", 
                   SqrtBox[
                    RowBox[{"mu", "+", 
                    SuperscriptBox["rr", "4"]}]], " ", 
                   SuperscriptBox["tt", "2"]}], "+", 
                  RowBox[{
                   SqrtBox[
                    RowBox[{"mu", "+", 
                    SuperscriptBox["rr", "4"]}]], " ", 
                   SuperscriptBox["x1", "2"]}], "+", 
                  RowBox[{
                   SqrtBox[
                    RowBox[{"mu", "+", 
                    SuperscriptBox["rr", "4"]}]], " ", 
                   SuperscriptBox["x2", "2"]}], "+", 
                  RowBox[{
                   SqrtBox[
                    RowBox[{"mu", "+", 
                    SuperscriptBox["rr", "4"]}]], " ", 
                   SuperscriptBox["x3", "2"]}]}], ")"}]}]}], ")"}]}]}], 
           ")"}]}]}], "+", 
        RowBox[{
         FractionBox["1", 
          RowBox[{"16", " ", 
           SuperscriptBox["rr", 
            RowBox[{"9", "/", "2"}]], " ", 
           RowBox[{"(", 
            RowBox[{"mu", "+", 
             SuperscriptBox["rr", "4"]}], ")"}]}]], 
         RowBox[{
         "ARsigma0", " ", "AZeps", " ", "BRsigma2", " ", "BZeta", " ", "enne",
           " ", "lambda", " ", 
          RowBox[{"(", 
           RowBox[{
            SuperscriptBox["mu", "2"], "+", 
            RowBox[{"2", " ", 
             SuperscriptBox["rr", "6"], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", 
                SuperscriptBox["rr", "2"]}], "+", 
               SqrtBox[
                RowBox[{"mu", "+", 
                 SuperscriptBox["rr", "4"]}]]}], ")"}], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "1"}], "+", 
               RowBox[{
                SuperscriptBox["rr", "2"], " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"3", " ", 
                   SuperscriptBox["tt", "2"]}], "+", 
                  SuperscriptBox["x1", "2"], "+", 
                  RowBox[{"3", " ", 
                   SuperscriptBox["x2", "2"]}], "+", 
                  SuperscriptBox["x3", "2"]}], ")"}]}]}], ")"}]}], "+", 
            RowBox[{"mu", " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{
                RowBox[{"-", "2"}], " ", 
                SuperscriptBox["rr", "2"], " ", 
                SqrtBox[
                 RowBox[{"mu", "+", 
                  SuperscriptBox["rr", "4"]}]]}], "-", 
               RowBox[{"2", " ", 
                SuperscriptBox["rr", "6"], " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"3", " ", 
                   SuperscriptBox["tt", "2"]}], "+", 
                  SuperscriptBox["x1", "2"], "+", 
                  RowBox[{"3", " ", 
                   SuperscriptBox["x2", "2"]}], "+", 
                  SuperscriptBox["x3", "2"]}], ")"}]}], "+", 
               RowBox[{
                SuperscriptBox["rr", "4"], " ", 
                RowBox[{"(", 
                 RowBox[{"3", "+", 
                  RowBox[{"5", " ", 
                   SqrtBox[
                    RowBox[{"mu", "+", 
                    SuperscriptBox["rr", "4"]}]], " ", 
                   SuperscriptBox["tt", "2"]}], "+", 
                  RowBox[{
                   SqrtBox[
                    RowBox[{"mu", "+", 
                    SuperscriptBox["rr", "4"]}]], " ", 
                   SuperscriptBox["x1", "2"]}], "+", 
                  RowBox[{"5", " ", 
                   SqrtBox[
                    RowBox[{"mu", "+", 
                    SuperscriptBox["rr", "4"]}]], " ", 
                   SuperscriptBox["x2", "2"]}], "+", 
                  RowBox[{
                   SqrtBox[
                    RowBox[{"mu", "+", 
                    SuperscriptBox["rr", "4"]}]], " ", 
                   SuperscriptBox["x3", "2"]}]}], ")"}]}]}], ")"}]}]}], 
           ")"}]}]}], "+", 
        RowBox[{
         FractionBox["1", 
          RowBox[{"16", " ", 
           SuperscriptBox["rr", 
            RowBox[{"7", "/", "2"}]], " ", 
           RowBox[{"(", 
            RowBox[{"mu", "+", 
             SuperscriptBox["rr", "4"]}], ")"}]}]], 
         RowBox[{
         "ARsigma2i", " ", "AZeps", " ", "BRsigma0", " ", "BZeta", " ", "Ka2",
           " ", "lambda", " ", "tt", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{
             SuperscriptBox["mu", "2"], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "3"}], "+", 
               RowBox[{
                SuperscriptBox["rr", "2"], " ", 
                RowBox[{"(", 
                 RowBox[{
                  SuperscriptBox["tt", "2"], "-", 
                  SuperscriptBox["x1", "2"], "-", 
                  RowBox[{"3", " ", 
                   SuperscriptBox["x2", "2"]}], "-", 
                  SuperscriptBox["x3", "2"]}], ")"}]}]}], ")"}]}], "-", 
            RowBox[{"4", " ", 
             SuperscriptBox["rr", "6"], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", 
                SuperscriptBox["rr", "2"]}], "+", 
               SqrtBox[
                RowBox[{"mu", "+", 
                 SuperscriptBox["rr", "4"]}]]}], ")"}], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "1"}], "+", 
               RowBox[{
                SuperscriptBox["rr", "2"], " ", 
                RowBox[{"(", 
                 RowBox[{
                  SuperscriptBox["tt", "2"], "-", 
                  SuperscriptBox["x1", "2"], "+", 
                  RowBox[{"2", " ", 
                   SuperscriptBox["x2", "2"]}], "-", 
                  SuperscriptBox["x3", "2"]}], ")"}]}]}], ")"}]}], "+", 
            RowBox[{"mu", " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"6", " ", 
                SuperscriptBox["rr", "2"], " ", 
                SqrtBox[
                 RowBox[{"mu", "+", 
                  SuperscriptBox["rr", "4"]}]]}], "+", 
               RowBox[{"5", " ", 
                SuperscriptBox["rr", "6"], " ", 
                RowBox[{"(", 
                 RowBox[{
                  SuperscriptBox["tt", "2"], "-", 
                  SuperscriptBox["x1", "2"], "+", 
                  SuperscriptBox["x2", "2"], "-", 
                  SuperscriptBox["x3", "2"]}], ")"}]}], "+", 
               RowBox[{
                SuperscriptBox["rr", "4"], " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"-", "7"}], "-", 
                  RowBox[{"4", " ", 
                   SqrtBox[
                    RowBox[{"mu", "+", 
                    SuperscriptBox["rr", "4"]}]], " ", 
                   SuperscriptBox["tt", "2"]}], "+", 
                  RowBox[{"4", " ", 
                   SqrtBox[
                    RowBox[{"mu", "+", 
                    SuperscriptBox["rr", "4"]}]], " ", 
                   SuperscriptBox["x1", "2"]}], "-", 
                  RowBox[{"8", " ", 
                   SqrtBox[
                    RowBox[{"mu", "+", 
                    SuperscriptBox["rr", "4"]}]], " ", 
                   SuperscriptBox["x2", "2"]}], "+", 
                  RowBox[{"4", " ", 
                   SqrtBox[
                    RowBox[{"mu", "+", 
                    SuperscriptBox["rr", "4"]}]], " ", 
                   SuperscriptBox["x3", "2"]}]}], ")"}]}]}], ")"}]}]}], 
           ")"}]}]}], "+", 
        RowBox[{
         FractionBox["1", 
          RowBox[{"8", " ", 
           SuperscriptBox["rr", 
            RowBox[{"7", "/", "2"}]], " ", 
           RowBox[{"(", 
            RowBox[{"mu", "+", 
             SuperscriptBox["rr", "4"]}], ")"}]}]], 
         RowBox[{
         "ARsigma3", " ", "AZeps", " ", "BRsigma1", " ", "BZeta", " ", "Ka3", 
          " ", "lambda", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"2", " ", 
             SuperscriptBox["rr", "2"], " ", 
             RowBox[{"(", 
              RowBox[{"mu", "+", 
               SuperscriptBox["rr", "4"]}], ")"}], " ", 
             RowBox[{"(", 
              RowBox[{"mu", "+", 
               SuperscriptBox["rr", "4"], "-", 
               RowBox[{
                SuperscriptBox["rr", "2"], " ", 
                SqrtBox[
                 RowBox[{"mu", "+", 
                  SuperscriptBox["rr", "4"]}]]}]}], ")"}], " ", "x1", " ", 
             "x2", " ", "x3"}], "+", 
            RowBox[{"Imag", " ", "tt", " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"mu", " ", 
                SuperscriptBox["rr", "2"], " ", 
                RowBox[{"(", 
                 RowBox[{
                  SqrtBox[
                   RowBox[{"mu", "+", 
                    SuperscriptBox["rr", "4"]}]], "+", 
                  RowBox[{
                   SuperscriptBox["rr", "2"], " ", 
                   SqrtBox[
                    RowBox[{"mu", "+", 
                    SuperscriptBox["rr", "4"]}]], " ", 
                   RowBox[{"(", 
                    RowBox[{
                    SuperscriptBox["tt", "2"], "-", 
                    SuperscriptBox["x1", "2"], "-", 
                    SuperscriptBox["x2", "2"]}], ")"}]}], "+", 
                  RowBox[{"2", " ", 
                   SuperscriptBox["rr", "4"], " ", 
                   RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", 
                    SuperscriptBox["tt", "2"]}], "+", 
                    SuperscriptBox["x1", "2"], "+", 
                    SuperscriptBox["x2", "2"]}], ")"}]}]}], ")"}]}], "+", 
               RowBox[{
                SuperscriptBox["rr", "6"], " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"-", 
                   SuperscriptBox["rr", "2"]}], "+", 
                  SqrtBox[
                   RowBox[{"mu", "+", 
                    SuperscriptBox["rr", "4"]}]]}], ")"}], " ", 
                RowBox[{"(", 
                 RowBox[{"1", "+", 
                  RowBox[{
                   SuperscriptBox["rr", "2"], " ", 
                   RowBox[{"(", 
                    RowBox[{
                    SuperscriptBox["tt", "2"], "-", 
                    SuperscriptBox["x1", "2"], "-", 
                    SuperscriptBox["x2", "2"], "-", 
                    SuperscriptBox["x3", "2"]}], ")"}]}]}], ")"}]}], "+", 
               RowBox[{
                SuperscriptBox["mu", "2"], " ", 
                RowBox[{"(", 
                 RowBox[{"1", "+", 
                  RowBox[{
                   SuperscriptBox["rr", "2"], " ", 
                   RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", 
                    SuperscriptBox["tt", "2"]}], "+", 
                    SuperscriptBox["x1", "2"], "+", 
                    SuperscriptBox["x2", "2"], "-", 
                    SuperscriptBox["x3", "2"]}], ")"}]}]}], ")"}]}]}], 
              ")"}]}]}], ")"}]}]}], "-", 
        RowBox[{
         FractionBox["1", 
          RowBox[{"8", " ", 
           SuperscriptBox["rr", 
            RowBox[{"7", "/", "2"}]]}]], 
         RowBox[{
         "ARsigma2i", " ", "AZeps", " ", "BRsigma2", " ", "BZeta", " ", 
          "enne", " ", "lambda", " ", "tt", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{
             SuperscriptBox["rr", "2"], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", 
                SuperscriptBox["rr", "2"]}], "+", 
               SqrtBox[
                RowBox[{"mu", "+", 
                 SuperscriptBox["rr", "4"]}]]}], ")"}], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "1"}], "+", 
               RowBox[{
                SuperscriptBox["rr", "2"], " ", 
                RowBox[{"(", 
                 RowBox[{
                  SuperscriptBox["tt", "2"], "-", 
                  SuperscriptBox["x1", "2"], "+", 
                  RowBox[{"5", " ", 
                   SuperscriptBox["x2", "2"]}], "-", 
                  SuperscriptBox["x3", "2"]}], ")"}]}]}], ")"}]}], "+", 
            RowBox[{"mu", " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "1"}], "+", 
               RowBox[{
                SuperscriptBox["rr", "2"], " ", 
                RowBox[{"(", 
                 RowBox[{
                  SuperscriptBox["tt", "2"], "+", 
                  RowBox[{"2", " ", 
                   RowBox[{"(", 
                    RowBox[{
                    SuperscriptBox["x1", "2"], "+", 
                    SuperscriptBox["x3", "2"]}], ")"}]}]}], ")"}]}]}], 
              ")"}]}]}], ")"}]}]}], "-", 
        RowBox[{
         FractionBox["1", 
          RowBox[{"16", " ", 
           SuperscriptBox["rr", 
            RowBox[{"7", "/", "2"}]]}]], 
         RowBox[{
         "ARsigma2i", " ", "AZeps", " ", "BRsigma1", " ", "BZeta", " ", "Ka2",
           " ", "lambda", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{
             RowBox[{"-", "4"}], " ", 
             SuperscriptBox["rr", "4"], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", 
                SuperscriptBox["rr", "2"]}], "+", 
               SqrtBox[
                RowBox[{"mu", "+", 
                 SuperscriptBox["rr", "4"]}]]}], ")"}], " ", "x1", " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", 
                SuperscriptBox["tt", "2"]}], "+", 
               SuperscriptBox["x1", "2"], "-", 
               RowBox[{"2", " ", 
                SuperscriptBox["x2", "2"]}], "+", 
               SuperscriptBox["x3", "2"]}], ")"}]}], "+", 
            RowBox[{"mu", " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{
                SuperscriptBox["rr", "2"], " ", 
                SuperscriptBox["x1", "3"]}], "+", 
               RowBox[{"6", " ", "Imag", " ", 
                SuperscriptBox["rr", "2"], " ", "tt", " ", "x2", " ", "x3"}], 
               "+", 
               RowBox[{"x1", " ", 
                RowBox[{"(", 
                 RowBox[{"1", "+", 
                  RowBox[{
                   SuperscriptBox["rr", "2"], " ", 
                   RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", 
                    SuperscriptBox["tt", "2"]}], "-", 
                    RowBox[{"3", " ", 
                    SuperscriptBox["x2", "2"]}], "+", 
                    SuperscriptBox["x3", "2"]}], ")"}]}]}], ")"}]}]}], 
              ")"}]}]}], ")"}]}]}], "+", 
        RowBox[{
         FractionBox["1", 
          RowBox[{"16", " ", 
           SuperscriptBox["rr", 
            RowBox[{"7", "/", "2"}]]}]], 
         RowBox[{
         "ARsigma2i", " ", "AZeps", " ", "BRsigma3", " ", "BZeta", " ", "Ka2",
           " ", "lambda", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"6", " ", "Imag", " ", "mu", " ", 
             SuperscriptBox["rr", "2"], " ", "tt", " ", "x1", " ", "x2"}], 
            "-", 
            RowBox[{"x3", " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"4", " ", 
                SuperscriptBox["rr", "4"], " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"-", 
                   SuperscriptBox["rr", "2"]}], "+", 
                  SqrtBox[
                   RowBox[{"mu", "+", 
                    SuperscriptBox["rr", "4"]}]]}], ")"}], " ", 
                RowBox[{"(", 
                 RowBox[{
                  SuperscriptBox["tt", "2"], "-", 
                  SuperscriptBox["x1", "2"], "+", 
                  RowBox[{"2", " ", 
                   SuperscriptBox["x2", "2"]}], "-", 
                  SuperscriptBox["x3", "2"]}], ")"}]}], "+", 
               RowBox[{"mu", " ", 
                RowBox[{"(", 
                 RowBox[{"1", "+", 
                  RowBox[{
                   SuperscriptBox["rr", "2"], " ", 
                   RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", 
                    SuperscriptBox["tt", "2"]}], "+", 
                    SuperscriptBox["x1", "2"], "-", 
                    RowBox[{"3", " ", 
                    SuperscriptBox["x2", "2"]}], "+", 
                    SuperscriptBox["x3", "2"]}], ")"}]}]}], ")"}]}]}], 
              ")"}]}]}], ")"}]}]}], "+", 
        RowBox[{
         FractionBox["1", 
          RowBox[{"8", " ", 
           SuperscriptBox["rr", 
            RowBox[{"7", "/", "2"}]], " ", 
           RowBox[{"(", 
            RowBox[{"mu", "+", 
             SuperscriptBox["rr", "4"]}], ")"}]}]], 
         RowBox[{
         "ARsigma3", " ", "AZeps", " ", "BRsigma3", " ", "BZeta", " ", "Ka1", 
          " ", "lambda", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"2", " ", 
             SuperscriptBox["rr", "2"], " ", 
             RowBox[{"(", 
              RowBox[{"mu", "+", 
               SuperscriptBox["rr", "4"]}], ")"}], " ", 
             RowBox[{"(", 
              RowBox[{"mu", "+", 
               SuperscriptBox["rr", "4"], "-", 
               RowBox[{
                SuperscriptBox["rr", "2"], " ", 
                SqrtBox[
                 RowBox[{"mu", "+", 
                  SuperscriptBox["rr", "4"]}]]}]}], ")"}], " ", "x1", " ", 
             "x2", " ", "x3"}], "+", 
            RowBox[{"Imag", " ", "tt", " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{
                RowBox[{"-", 
                 SuperscriptBox["rr", "6"]}], " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"-", 
                   SuperscriptBox["rr", "2"]}], "+", 
                  SqrtBox[
                   RowBox[{"mu", "+", 
                    SuperscriptBox["rr", "4"]}]]}], ")"}], " ", 
                RowBox[{"(", 
                 RowBox[{"1", "+", 
                  RowBox[{
                   SuperscriptBox["rr", "2"], " ", 
                   RowBox[{"(", 
                    RowBox[{
                    SuperscriptBox["tt", "2"], "-", 
                    SuperscriptBox["x1", "2"], "-", 
                    SuperscriptBox["x2", "2"], "-", 
                    SuperscriptBox["x3", "2"]}], ")"}]}]}], ")"}]}], "+", 
               RowBox[{
                SuperscriptBox["mu", "2"], " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"-", "1"}], "+", 
                  RowBox[{
                   SuperscriptBox["rr", "2"], " ", 
                   RowBox[{"(", 
                    RowBox[{
                    SuperscriptBox["tt", "2"], "+", 
                    SuperscriptBox["x1", "2"], "-", 
                    SuperscriptBox["x2", "2"], "-", 
                    SuperscriptBox["x3", "2"]}], ")"}]}]}], ")"}]}], "+", 
               RowBox[{"mu", " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{
                   RowBox[{"-", 
                    SuperscriptBox["rr", "2"]}], " ", 
                   SqrtBox[
                    RowBox[{"mu", "+", 
                    SuperscriptBox["rr", "4"]}]]}], "+", 
                  RowBox[{"2", " ", 
                   SuperscriptBox["rr", "6"], " ", 
                   RowBox[{"(", 
                    RowBox[{
                    SuperscriptBox["tt", "2"], "-", 
                    SuperscriptBox["x2", "2"], "-", 
                    SuperscriptBox["x3", "2"]}], ")"}]}], "+", 
                  RowBox[{
                   SuperscriptBox["rr", "4"], " ", 
                   SqrtBox[
                    RowBox[{"mu", "+", 
                    SuperscriptBox["rr", "4"]}]], " ", 
                   RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", 
                    SuperscriptBox["tt", "2"]}], "+", 
                    SuperscriptBox["x2", "2"], "+", 
                    SuperscriptBox["x3", "2"]}], ")"}]}]}], ")"}]}]}], 
              ")"}]}]}], ")"}]}]}], "-", 
        RowBox[{
         FractionBox["1", 
          RowBox[{"8", " ", 
           SuperscriptBox["rr", 
            RowBox[{"7", "/", "2"}]], " ", 
           RowBox[{"(", 
            RowBox[{"mu", "+", 
             SuperscriptBox["rr", "4"]}], ")"}]}]], 
         RowBox[{
         "ARsigma3", " ", "AZeps", " ", "BRsigma1", " ", "BZeta", " ", "Ka1", 
          " ", "lambda", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{
             SuperscriptBox["rr", "6"], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", 
                SuperscriptBox["rr", "2"]}], "+", 
               SqrtBox[
                RowBox[{"mu", "+", 
                 SuperscriptBox["rr", "4"]}]]}], ")"}], " ", "x2", " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "1"}], "+", 
               RowBox[{
                SuperscriptBox["rr", "2"], " ", 
                RowBox[{"(", 
                 RowBox[{
                  SuperscriptBox["tt", "2"], "+", 
                  SuperscriptBox["x1", "2"], "-", 
                  SuperscriptBox["x2", "2"], "-", 
                  SuperscriptBox["x3", "2"]}], ")"}]}]}], ")"}]}], "+", 
            RowBox[{
             SuperscriptBox["mu", "2"], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{
                SuperscriptBox["rr", "2"], " ", 
                SuperscriptBox["x2", "3"]}], "+", 
               RowBox[{"2", " ", "Imag", " ", 
                SuperscriptBox["rr", "2"], " ", "tt", " ", "x1", " ", "x3"}], 
               "+", 
               RowBox[{"x2", " ", 
                RowBox[{"(", 
                 RowBox[{"2", "-", 
                  RowBox[{
                   SuperscriptBox["rr", "2"], " ", 
                   RowBox[{"(", 
                    RowBox[{
                    SuperscriptBox["tt", "2"], "+", 
                    SuperscriptBox["x1", "2"], "-", 
                    SuperscriptBox["x3", "2"]}], ")"}]}]}], ")"}]}]}], 
              ")"}]}], "-", 
            RowBox[{"mu", " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{
                SuperscriptBox["rr", "2"], " ", 
                SqrtBox[
                 RowBox[{"mu", "+", 
                  SuperscriptBox["rr", "4"]}]], " ", "x2"}], "+", 
               RowBox[{"2", " ", 
                SuperscriptBox["rr", "6"], " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{
                   SuperscriptBox["tt", "2"], " ", "x2"}], "-", 
                  RowBox[{"Imag", " ", "tt", " ", "x1", " ", "x3"}], "-", 
                  RowBox[{"x2", " ", 
                   RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", 
                    SuperscriptBox["x1", "2"]}], "+", 
                    SuperscriptBox["x2", "2"], "+", 
                    SuperscriptBox["x3", "2"]}], ")"}]}]}], ")"}]}], "+", 
               RowBox[{
                SuperscriptBox["rr", "4"], " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{
                   SqrtBox[
                    RowBox[{"mu", "+", 
                    SuperscriptBox["rr", "4"]}]], " ", 
                   SuperscriptBox["x2", "3"]}], "+", 
                  RowBox[{"Imag", " ", 
                   SqrtBox[
                    RowBox[{"mu", "+", 
                    SuperscriptBox["rr", "4"]}]], " ", "tt", " ", "x1", " ", 
                   "x3"}], "-", 
                  RowBox[{"x2", " ", 
                   RowBox[{"(", 
                    RowBox[{"3", "+", 
                    RowBox[{
                    SqrtBox[
                    RowBox[{"mu", "+", 
                    SuperscriptBox["rr", "4"]}]], " ", 
                    SuperscriptBox["tt", "2"]}], "+", 
                    RowBox[{
                    SqrtBox[
                    RowBox[{"mu", "+", 
                    SuperscriptBox["rr", "4"]}]], " ", 
                    SuperscriptBox["x1", "2"]}], "-", 
                    RowBox[{
                    SqrtBox[
                    RowBox[{"mu", "+", 
                    SuperscriptBox["rr", "4"]}]], " ", 
                    SuperscriptBox["x3", "2"]}]}], ")"}]}]}], ")"}]}]}], 
              ")"}]}]}], ")"}]}]}], "+", 
        RowBox[{
         FractionBox["1", 
          RowBox[{"8", " ", 
           SuperscriptBox["rr", 
            RowBox[{"7", "/", "2"}]], " ", 
           RowBox[{"(", 
            RowBox[{"mu", "+", 
             SuperscriptBox["rr", "4"]}], ")"}]}]], 
         RowBox[{
         "ARsigma3", " ", "AZeps", " ", "BRsigma0", " ", "BZeta", " ", "Ka3", 
          " ", "lambda", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{
             SuperscriptBox["rr", "4"], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"2", " ", "mu", " ", 
                SuperscriptBox["rr", "2"]}], "+", 
               RowBox[{"2", " ", 
                SuperscriptBox["rr", "6"]}], "-", 
               RowBox[{"mu", " ", 
                SqrtBox[
                 RowBox[{"mu", "+", 
                  SuperscriptBox["rr", "4"]}]]}], "-", 
               RowBox[{"2", " ", 
                SuperscriptBox["rr", "4"], " ", 
                SqrtBox[
                 RowBox[{"mu", "+", 
                  SuperscriptBox["rr", "4"]}]]}]}], ")"}], " ", "tt", " ", 
             "x2", " ", "x3"}], "+", 
            RowBox[{"Imag", " ", "x1", " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{
                SuperscriptBox["rr", "6"], " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"-", 
                   SuperscriptBox["rr", "2"]}], "+", 
                  SqrtBox[
                   RowBox[{"mu", "+", 
                    SuperscriptBox["rr", "4"]}]]}], ")"}], " ", 
                RowBox[{"(", 
                 RowBox[{"3", "+", 
                  RowBox[{
                   SuperscriptBox["rr", "2"], " ", 
                   RowBox[{"(", 
                    RowBox[{
                    SuperscriptBox["tt", "2"], "-", 
                    SuperscriptBox["x1", "2"], "-", 
                    SuperscriptBox["x2", "2"], "-", 
                    SuperscriptBox["x3", "2"]}], ")"}]}]}], ")"}]}], "+", 
               RowBox[{
                SuperscriptBox["mu", "2"], " ", 
                RowBox[{"(", 
                 RowBox[{"1", "+", 
                  RowBox[{
                   SuperscriptBox["rr", "2"], " ", 
                   RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", 
                    SuperscriptBox["tt", "2"]}], "+", 
                    SuperscriptBox["x1", "2"], "+", 
                    SuperscriptBox["x2", "2"], "+", 
                    SuperscriptBox["x3", "2"]}], ")"}]}]}], ")"}]}], "+", 
               RowBox[{"mu", " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"2", " ", 
                   SuperscriptBox["rr", "2"], " ", 
                   SqrtBox[
                    RowBox[{"mu", "+", 
                    SuperscriptBox["rr", "4"]}]]}], "+", 
                  RowBox[{"2", " ", 
                   SuperscriptBox["rr", "6"], " ", 
                   RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", 
                    SuperscriptBox["tt", "2"]}], "+", 
                    SuperscriptBox["x1", "2"], "+", 
                    SuperscriptBox["x2", "2"], "+", 
                    SuperscriptBox["x3", "2"]}], ")"}]}], "+", 
                  RowBox[{
                   SuperscriptBox["rr", "4"], " ", 
                   RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "2"}], "+", 
                    RowBox[{
                    SqrtBox[
                    RowBox[{"mu", "+", 
                    SuperscriptBox["rr", "4"]}]], " ", 
                    SuperscriptBox["tt", "2"]}], "-", 
                    RowBox[{
                    SqrtBox[
                    RowBox[{"mu", "+", 
                    SuperscriptBox["rr", "4"]}]], " ", 
                    SuperscriptBox["x1", "2"]}], "-", 
                    RowBox[{
                    SqrtBox[
                    RowBox[{"mu", "+", 
                    SuperscriptBox["rr", "4"]}]], " ", 
                    SuperscriptBox["x2", "2"]}], "-", 
                    RowBox[{
                    SqrtBox[
                    RowBox[{"mu", "+", 
                    SuperscriptBox["rr", "4"]}]], " ", 
                    SuperscriptBox["x3", "2"]}]}], ")"}]}]}], ")"}]}]}], 
              ")"}]}]}], ")"}]}]}], "+", 
        RowBox[{
         FractionBox["1", 
          RowBox[{"16", " ", 
           SuperscriptBox["rr", 
            RowBox[{"3", "/", "2"}]], " ", 
           RowBox[{"(", 
            RowBox[{"mu", "+", 
             SuperscriptBox["rr", "4"]}], ")"}]}]], 
         RowBox[{
         "ARsigma2i", " ", "AZeps", " ", "BRsigma1", " ", "BZeta", " ", "Ka3",
           " ", "lambda", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"4", " ", 
             RowBox[{"(", 
              RowBox[{"mu", "+", 
               SuperscriptBox["rr", "4"]}], ")"}], " ", 
             RowBox[{"(", 
              RowBox[{"mu", "+", 
               RowBox[{"3", " ", 
                SuperscriptBox["rr", "4"]}], "-", 
               RowBox[{"3", " ", 
                SuperscriptBox["rr", "2"], " ", 
                SqrtBox[
                 RowBox[{"mu", "+", 
                  SuperscriptBox["rr", "4"]}]]}]}], ")"}], " ", "x1", " ", 
             "x2", " ", "x3"}], "+", 
            RowBox[{"Imag", " ", "tt", " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{
                SuperscriptBox["mu", "2"], " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"-", 
                   SuperscriptBox["tt", "2"]}], "+", 
                  SuperscriptBox["x1", "2"], "+", 
                  SuperscriptBox["x2", "2"], "-", 
                  RowBox[{"5", " ", 
                   SuperscriptBox["x3", "2"]}]}], ")"}]}], "+", 
               RowBox[{"2", " ", 
                SuperscriptBox["rr", "4"], " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"-", 
                   SuperscriptBox["rr", "2"]}], "+", 
                  SqrtBox[
                   RowBox[{"mu", "+", 
                    SuperscriptBox["rr", "4"]}]]}], ")"}], " ", 
                RowBox[{"(", 
                 RowBox[{"1", "+", 
                  RowBox[{
                   SuperscriptBox["rr", "2"], " ", 
                   RowBox[{"(", 
                    RowBox[{
                    SuperscriptBox["tt", "2"], "-", 
                    SuperscriptBox["x1", "2"], "-", 
                    SuperscriptBox["x2", "2"], "-", 
                    SuperscriptBox["x3", "2"]}], ")"}]}]}], ")"}]}], "+", 
               RowBox[{"mu", " ", 
                RowBox[{"(", 
                 RowBox[{
                  SqrtBox[
                   RowBox[{"mu", "+", 
                    SuperscriptBox["rr", "4"]}]], "-", 
                  RowBox[{"3", " ", 
                   SuperscriptBox["rr", "4"], " ", 
                   RowBox[{"(", 
                    RowBox[{
                    SuperscriptBox["tt", "2"], "-", 
                    SuperscriptBox["x1", "2"], "-", 
                    SuperscriptBox["x2", "2"], "+", 
                    SuperscriptBox["x3", "2"]}], ")"}]}], "+", 
                  RowBox[{"2", " ", 
                   SuperscriptBox["rr", "2"], " ", 
                   RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "1"}], "+", 
                    RowBox[{
                    SqrtBox[
                    RowBox[{"mu", "+", 
                    SuperscriptBox["rr", "4"]}]], " ", 
                    SuperscriptBox["tt", "2"]}], "-", 
                    RowBox[{
                    SqrtBox[
                    RowBox[{"mu", "+", 
                    SuperscriptBox["rr", "4"]}]], " ", 
                    SuperscriptBox["x1", "2"]}], "-", 
                    RowBox[{
                    SqrtBox[
                    RowBox[{"mu", "+", 
                    SuperscriptBox["rr", "4"]}]], " ", 
                    SuperscriptBox["x2", "2"]}], "-", 
                    RowBox[{
                    SqrtBox[
                    RowBox[{"mu", "+", 
                    SuperscriptBox["rr", "4"]}]], " ", 
                    SuperscriptBox["x3", "2"]}]}], ")"}]}]}], ")"}]}]}], 
              ")"}]}]}], ")"}]}]}], "+", 
        RowBox[{
         FractionBox["1", 
          RowBox[{"8", " ", 
           SuperscriptBox["rr", 
            RowBox[{"7", "/", "2"}]], " ", 
           RowBox[{"(", 
            RowBox[{"mu", "+", 
             SuperscriptBox["rr", "4"]}], ")"}]}]], 
         RowBox[{
         "ARsigma3", " ", "AZeps", " ", "BRsigma3", " ", "BZeta", " ", "Ka3", 
          " ", "lambda", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{
             RowBox[{"-", 
              SuperscriptBox["rr", "6"]}], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", 
                SuperscriptBox["rr", "2"]}], "+", 
               SqrtBox[
                RowBox[{"mu", "+", 
                 SuperscriptBox["rr", "4"]}]]}], ")"}], " ", "x2", " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "1"}], "+", 
               RowBox[{
                SuperscriptBox["rr", "2"], " ", 
                RowBox[{"(", 
                 RowBox[{
                  SuperscriptBox["tt", "2"], "-", 
                  SuperscriptBox["x1", "2"], "-", 
                  SuperscriptBox["x2", "2"], "+", 
                  SuperscriptBox["x3", "2"]}], ")"}]}]}], ")"}]}], "+", 
            RowBox[{
             SuperscriptBox["mu", "2"], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{
                RowBox[{"-", 
                 SuperscriptBox["rr", "2"]}], " ", 
                SuperscriptBox["x2", "3"]}], "+", 
               RowBox[{"2", " ", "Imag", " ", 
                SuperscriptBox["rr", "2"], " ", "tt", " ", "x1", " ", "x3"}], 
               "+", 
               RowBox[{"x2", " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"-", "2"}], "+", 
                  RowBox[{
                   SuperscriptBox["rr", "2"], " ", 
                   RowBox[{"(", 
                    RowBox[{
                    SuperscriptBox["tt", "2"], "-", 
                    SuperscriptBox["x1", "2"], "+", 
                    SuperscriptBox["x3", "2"]}], ")"}]}]}], ")"}]}]}], 
              ")"}]}], "+", 
            RowBox[{"mu", " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{
                SuperscriptBox["rr", "2"], " ", 
                SqrtBox[
                 RowBox[{"mu", "+", 
                  SuperscriptBox["rr", "4"]}]], " ", "x2"}], "+", 
               RowBox[{"2", " ", 
                SuperscriptBox["rr", "6"], " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{
                   SuperscriptBox["tt", "2"], " ", "x2"}], "+", 
                  RowBox[{"Imag", " ", "tt", " ", "x1", " ", "x3"}], "-", 
                  RowBox[{"x2", " ", 
                   RowBox[{"(", 
                    RowBox[{
                    SuperscriptBox["x1", "2"], "+", 
                    SuperscriptBox["x2", "2"], "-", 
                    SuperscriptBox["x3", "2"]}], ")"}]}]}], ")"}]}], "+", 
               RowBox[{
                SuperscriptBox["rr", "4"], " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{
                   SqrtBox[
                    RowBox[{"mu", "+", 
                    SuperscriptBox["rr", "4"]}]], " ", 
                   SuperscriptBox["x2", "3"]}], "-", 
                  RowBox[{"Imag", " ", 
                   SqrtBox[
                    RowBox[{"mu", "+", 
                    SuperscriptBox["rr", "4"]}]], " ", "tt", " ", "x1", " ", 
                   "x3"}], "-", 
                  RowBox[{"x2", " ", 
                   RowBox[{"(", 
                    RowBox[{"3", "+", 
                    RowBox[{
                    SqrtBox[
                    RowBox[{"mu", "+", 
                    SuperscriptBox["rr", "4"]}]], " ", 
                    SuperscriptBox["tt", "2"]}], "-", 
                    RowBox[{
                    SqrtBox[
                    RowBox[{"mu", "+", 
                    SuperscriptBox["rr", "4"]}]], " ", 
                    SuperscriptBox["x1", "2"]}], "+", 
                    RowBox[{
                    SqrtBox[
                    RowBox[{"mu", "+", 
                    SuperscriptBox["rr", "4"]}]], " ", 
                    SuperscriptBox["x3", "2"]}]}], ")"}]}]}], ")"}]}]}], 
              ")"}]}]}], ")"}]}]}], "-", 
        RowBox[{
         FractionBox["1", 
          RowBox[{"8", " ", 
           SuperscriptBox["rr", 
            RowBox[{"3", "/", "2"}]], " ", 
           RowBox[{"(", 
            RowBox[{"mu", "+", 
             SuperscriptBox["rr", "4"]}], ")"}]}]], 
         RowBox[{
         "ARsigma3", " ", "AZeps", " ", "BRsigma2", " ", "BZeta", " ", "Ka2", 
          " ", "lambda", " ", "x2", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"2", " ", 
             SuperscriptBox["mu", "2"], " ", 
             RowBox[{"(", 
              RowBox[{
               SuperscriptBox["x1", "2"], "+", 
               SuperscriptBox["x3", "2"]}], ")"}]}], "+", 
            RowBox[{"2", " ", 
             SuperscriptBox["rr", "4"], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", 
                SuperscriptBox["rr", "2"]}], "+", 
               SqrtBox[
                RowBox[{"mu", "+", 
                 SuperscriptBox["rr", "4"]}]]}], ")"}], " ", 
             RowBox[{"(", 
              RowBox[{"1", "+", 
               RowBox[{
                SuperscriptBox["rr", "2"], " ", 
                RowBox[{"(", 
                 RowBox[{
                  SuperscriptBox["tt", "2"], "-", 
                  SuperscriptBox["x1", "2"], "-", 
                  SuperscriptBox["x3", "2"]}], ")"}]}]}], ")"}]}], "+", 
            RowBox[{"mu", " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"2", " ", 
                SqrtBox[
                 RowBox[{"mu", "+", 
                  SuperscriptBox["rr", "4"]}]]}], "+", 
               RowBox[{
                SuperscriptBox["rr", "4"], " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{
                   RowBox[{"-", "2"}], " ", 
                   SuperscriptBox["tt", "2"]}], "+", 
                  RowBox[{"4", " ", 
                   RowBox[{"(", 
                    RowBox[{
                    SuperscriptBox["x1", "2"], "+", 
                    SuperscriptBox["x3", "2"]}], ")"}]}]}], ")"}]}], "+", 
               RowBox[{
                SuperscriptBox["rr", "2"], " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{
                   SqrtBox[
                    RowBox[{"mu", "+", 
                    SuperscriptBox["rr", "4"]}]], " ", 
                   SuperscriptBox["tt", "2"]}], "-", 
                  RowBox[{"2", " ", 
                   RowBox[{"(", 
                    RowBox[{"1", "+", 
                    RowBox[{
                    SqrtBox[
                    RowBox[{"mu", "+", 
                    SuperscriptBox["rr", "4"]}]], " ", 
                    SuperscriptBox["x1", "2"]}], "+", 
                    RowBox[{
                    SqrtBox[
                    RowBox[{"mu", "+", 
                    SuperscriptBox["rr", "4"]}]], " ", 
                    SuperscriptBox["x3", "2"]}]}], ")"}]}]}], ")"}]}]}], 
              ")"}]}]}], ")"}]}]}], "-", 
        RowBox[{
         FractionBox["1", 
          RowBox[{"8", " ", 
           SuperscriptBox["rr", 
            RowBox[{"7", "/", "2"}]], " ", 
           RowBox[{"(", 
            RowBox[{"mu", "+", 
             SuperscriptBox["rr", "4"]}], ")"}]}]], 
         RowBox[{
         "ARsigma3", " ", "AZeps", " ", "BRsigma0", " ", "BZeta", " ", "Ka1", 
          " ", "lambda", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"Imag", " ", 
             SuperscriptBox["mu", "2"], " ", "x3", " ", 
             RowBox[{"(", 
              RowBox[{"1", "+", 
               RowBox[{
                SuperscriptBox["rr", "2"], " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"-", 
                   SuperscriptBox["tt", "2"]}], "+", 
                  SuperscriptBox["x1", "2"], "+", 
                  SuperscriptBox["x2", "2"], "+", 
                  SuperscriptBox["x3", "2"]}], ")"}]}]}], ")"}]}], "+", 
            RowBox[{
             SuperscriptBox["rr", "6"], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", 
                SuperscriptBox["rr", "2"]}], "+", 
               SqrtBox[
                RowBox[{"mu", "+", 
                 SuperscriptBox["rr", "4"]}]]}], ")"}], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"3", " ", "Imag", " ", "x3"}], "+", 
               RowBox[{
                SuperscriptBox["rr", "2"], " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"2", " ", "tt", " ", "x1", " ", "x2"}], "+", 
                  RowBox[{"Imag", " ", 
                   SuperscriptBox["tt", "2"], " ", "x3"}], "-", 
                  RowBox[{"Imag", " ", "x3", " ", 
                   RowBox[{"(", 
                    RowBox[{
                    SuperscriptBox["x1", "2"], "+", 
                    SuperscriptBox["x2", "2"], "+", 
                    SuperscriptBox["x3", "2"]}], ")"}]}]}], ")"}]}]}], 
              ")"}]}], "+", 
            RowBox[{"mu", " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"2", " ", "Imag", " ", 
                SuperscriptBox["rr", "2"], " ", 
                SqrtBox[
                 RowBox[{"mu", "+", 
                  SuperscriptBox["rr", "4"]}]], " ", "x3"}], "+", 
               RowBox[{"2", " ", 
                SuperscriptBox["rr", "6"], " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{
                   RowBox[{"-", "tt"}], " ", "x1", " ", "x2"}], "-", 
                  RowBox[{"Imag", " ", 
                   SuperscriptBox["tt", "2"], " ", "x3"}], "+", 
                  RowBox[{"Imag", " ", "x3", " ", 
                   RowBox[{"(", 
                    RowBox[{
                    SuperscriptBox["x1", "2"], "+", 
                    SuperscriptBox["x2", "2"], "+", 
                    SuperscriptBox["x3", "2"]}], ")"}]}]}], ")"}]}], "+", 
               RowBox[{
                SuperscriptBox["rr", "4"], " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{
                   SqrtBox[
                    RowBox[{"mu", "+", 
                    SuperscriptBox["rr", "4"]}]], " ", "tt", " ", "x1", " ", 
                   "x2"}], "+", 
                  RowBox[{"Imag", " ", 
                   SqrtBox[
                    RowBox[{"mu", "+", 
                    SuperscriptBox["rr", "4"]}]], " ", 
                   SuperscriptBox["tt", "2"], " ", "x3"}], "-", 
                  RowBox[{"Imag", " ", "x3", " ", 
                   RowBox[{"(", 
                    RowBox[{"2", "+", 
                    RowBox[{
                    SqrtBox[
                    RowBox[{"mu", "+", 
                    SuperscriptBox["rr", "4"]}]], " ", 
                    SuperscriptBox["x1", "2"]}], "+", 
                    RowBox[{
                    SqrtBox[
                    RowBox[{"mu", "+", 
                    SuperscriptBox["rr", "4"]}]], " ", 
                    SuperscriptBox["x2", "2"]}], "+", 
                    RowBox[{
                    SqrtBox[
                    RowBox[{"mu", "+", 
                    SuperscriptBox["rr", "4"]}]], " ", 
                    SuperscriptBox["x3", "2"]}]}], ")"}]}]}], ")"}]}]}], 
              ")"}]}]}], ")"}]}]}], "-", 
        RowBox[{
         FractionBox["1", 
          RowBox[{"16", " ", 
           SuperscriptBox["rr", 
            RowBox[{"7", "/", "2"}]], " ", 
           RowBox[{"(", 
            RowBox[{"mu", "+", 
             SuperscriptBox["rr", "4"]}], ")"}]}]], 
         RowBox[{
         "ARsigma3", " ", "AZeps", " ", "BRsigma1", " ", "BZeta", " ", "enne",
           " ", "lambda", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{
             SuperscriptBox["mu", "2"], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"Imag", " ", "x3"}], "+", 
               RowBox[{"4", " ", 
                SuperscriptBox["rr", "2"], " ", "tt", " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{
                   RowBox[{"-", "x1"}], " ", "x2"}], "+", 
                  RowBox[{"Imag", " ", "tt", " ", "x3"}]}], ")"}]}]}], 
              ")"}]}], "-", 
            RowBox[{"2", " ", 
             SuperscriptBox["rr", "6"], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", 
                SuperscriptBox["rr", "2"]}], "+", 
               SqrtBox[
                RowBox[{"mu", "+", 
                 SuperscriptBox["rr", "4"]}]]}], ")"}], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"Imag", " ", "x3"}], "+", 
               RowBox[{
                SuperscriptBox["rr", "2"], " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{
                   RowBox[{"-", "2"}], " ", "tt", " ", "x1", " ", "x2"}], "+", 
                  RowBox[{"Imag", " ", 
                   SuperscriptBox["tt", "2"], " ", "x3"}], "-", 
                  RowBox[{"Imag", " ", "x3", " ", 
                   RowBox[{"(", 
                    RowBox[{
                    SuperscriptBox["x1", "2"], "+", 
                    SuperscriptBox["x2", "2"], "+", 
                    SuperscriptBox["x3", "2"]}], ")"}]}]}], ")"}]}]}], 
              ")"}]}], "+", 
            RowBox[{"mu", " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{
                RowBox[{"-", "2"}], " ", "Imag", " ", 
                SuperscriptBox["rr", "2"], " ", 
                SqrtBox[
                 RowBox[{"mu", "+", 
                  SuperscriptBox["rr", "4"]}]], " ", "x3"}], "+", 
               RowBox[{
                SuperscriptBox["rr", "6"], " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{
                   RowBox[{"-", "8"}], " ", "tt", " ", "x1", " ", "x2"}], "+", 
                  RowBox[{"6", " ", "Imag", " ", 
                   SuperscriptBox["tt", "2"], " ", "x3"}], "-", 
                  RowBox[{"2", " ", "Imag", " ", "x3", " ", 
                   RowBox[{"(", 
                    RowBox[{
                    SuperscriptBox["x1", "2"], "+", 
                    SuperscriptBox["x2", "2"], "+", 
                    SuperscriptBox["x3", "2"]}], ")"}]}]}], ")"}]}], "+", 
               RowBox[{
                SuperscriptBox["rr", "4"], " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"4", " ", 
                   SqrtBox[
                    RowBox[{"mu", "+", 
                    SuperscriptBox["rr", "4"]}]], " ", "tt", " ", "x1", " ", 
                   "x2"}], "-", 
                  RowBox[{"3", " ", "Imag", " ", 
                   SqrtBox[
                    RowBox[{"mu", "+", 
                    SuperscriptBox["rr", "4"]}]], " ", 
                   SuperscriptBox["tt", "2"], " ", "x3"}], "+", 
                  RowBox[{"Imag", " ", "x3", " ", 
                   RowBox[{"(", 
                    RowBox[{"3", "+", 
                    RowBox[{
                    SqrtBox[
                    RowBox[{"mu", "+", 
                    SuperscriptBox["rr", "4"]}]], " ", 
                    SuperscriptBox["x1", "2"]}], "+", 
                    RowBox[{
                    SqrtBox[
                    RowBox[{"mu", "+", 
                    SuperscriptBox["rr", "4"]}]], " ", 
                    SuperscriptBox["x2", "2"]}], "+", 
                    RowBox[{
                    SqrtBox[
                    RowBox[{"mu", "+", 
                    SuperscriptBox["rr", "4"]}]], " ", 
                    SuperscriptBox["x3", "2"]}]}], ")"}]}]}], ")"}]}]}], 
              ")"}]}]}], ")"}]}]}], "-", 
        RowBox[{
         FractionBox["1", 
          RowBox[{"16", " ", 
           SuperscriptBox["rr", 
            RowBox[{"7", "/", "2"}]], " ", 
           RowBox[{"(", 
            RowBox[{"mu", "+", 
             SuperscriptBox["rr", "4"]}], ")"}]}]], 
         RowBox[{
         "ARsigma2i", " ", "AZeps", " ", "BRsigma1", " ", "BZeta", " ", 
          "enne", " ", "lambda", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{
             RowBox[{"-", "2"}], " ", 
             SuperscriptBox["rr", "6"], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", 
                SuperscriptBox["rr", "2"]}], "+", 
               SqrtBox[
                RowBox[{"mu", "+", 
                 SuperscriptBox["rr", "4"]}]]}], ")"}], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"2", " ", "Imag", " ", "x3"}], "+", 
               RowBox[{
                SuperscriptBox["rr", "2"], " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{
                   RowBox[{"-", "6"}], " ", "tt", " ", "x1", " ", "x2"}], "+", 
                  RowBox[{"Imag", " ", 
                   SuperscriptBox["tt", "2"], " ", "x3"}], "-", 
                  RowBox[{"Imag", " ", "x3", " ", 
                   RowBox[{"(", 
                    RowBox[{
                    SuperscriptBox["x1", "2"], "+", 
                    SuperscriptBox["x2", "2"], "+", 
                    SuperscriptBox["x3", "2"]}], ")"}]}]}], ")"}]}]}], 
              ")"}]}], "+", 
            RowBox[{"2", " ", 
             SuperscriptBox["mu", "2"], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"Imag", " ", "x3"}], "+", 
               RowBox[{
                SuperscriptBox["rr", "2"], " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{
                   RowBox[{"-", "2"}], " ", "tt", " ", "x1", " ", "x2"}], "+", 
                  RowBox[{"2", " ", "Imag", " ", 
                   SuperscriptBox["tt", "2"], " ", "x3"}], "+", 
                  RowBox[{"Imag", " ", "x3", " ", 
                   RowBox[{"(", 
                    RowBox[{
                    SuperscriptBox["x1", "2"], "+", 
                    SuperscriptBox["x2", "2"], "+", 
                    SuperscriptBox["x3", "2"]}], ")"}]}]}], ")"}]}]}], 
              ")"}]}], "+", 
            RowBox[{"mu", " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{
                RowBox[{"-", "3"}], " ", "Imag", " ", 
                SuperscriptBox["rr", "2"], " ", 
                SqrtBox[
                 RowBox[{"mu", "+", 
                  SuperscriptBox["rr", "4"]}]], " ", "x3"}], "+", 
               RowBox[{"2", " ", 
                SuperscriptBox["rr", "6"], " ", "tt", " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{
                   RowBox[{"-", "8"}], " ", "x1", " ", "x2"}], "+", 
                  RowBox[{"3", " ", "Imag", " ", "tt", " ", "x3"}]}], ")"}]}],
                "+", 
               RowBox[{"2", " ", 
                SuperscriptBox["rr", "4"], " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"6", " ", 
                   SqrtBox[
                    RowBox[{"mu", "+", 
                    SuperscriptBox["rr", "4"]}]], " ", "tt", " ", "x1", " ", 
                   "x2"}], "-", 
                  RowBox[{"Imag", " ", 
                   SqrtBox[
                    RowBox[{"mu", "+", 
                    SuperscriptBox["rr", "4"]}]], " ", 
                   SuperscriptBox["tt", "2"], " ", "x3"}], "+", 
                  RowBox[{"Imag", " ", "x3", " ", 
                   RowBox[{"(", 
                    RowBox[{"3", "+", 
                    RowBox[{
                    SqrtBox[
                    RowBox[{"mu", "+", 
                    SuperscriptBox["rr", "4"]}]], " ", 
                    SuperscriptBox["x1", "2"]}], "+", 
                    RowBox[{
                    SqrtBox[
                    RowBox[{"mu", "+", 
                    SuperscriptBox["rr", "4"]}]], " ", 
                    SuperscriptBox["x2", "2"]}], "+", 
                    RowBox[{
                    SqrtBox[
                    RowBox[{"mu", "+", 
                    SuperscriptBox["rr", "4"]}]], " ", 
                    SuperscriptBox["x3", "2"]}]}], ")"}]}]}], ")"}]}]}], 
              ")"}]}]}], ")"}]}]}], "+", 
        RowBox[{
         FractionBox["1", 
          RowBox[{"16", " ", 
           SuperscriptBox["rr", 
            RowBox[{"3", "/", "2"}]], " ", 
           RowBox[{"(", 
            RowBox[{"mu", "+", 
             SuperscriptBox["rr", "4"]}], ")"}]}]], 
         RowBox[{
         "ARsigma2i", " ", "AZeps", " ", "BRsigma3", " ", "BZeta", " ", "Ka1",
           " ", "lambda", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"4", " ", 
             RowBox[{"(", 
              RowBox[{"mu", "+", 
               SuperscriptBox["rr", "4"]}], ")"}], " ", 
             RowBox[{"(", 
              RowBox[{"mu", "+", 
               RowBox[{"3", " ", 
                SuperscriptBox["rr", "4"]}], "-", 
               RowBox[{"3", " ", 
                SuperscriptBox["rr", "2"], " ", 
                SqrtBox[
                 RowBox[{"mu", "+", 
                  SuperscriptBox["rr", "4"]}]]}]}], ")"}], " ", "x1", " ", 
             "x2", " ", "x3"}], "+", 
            RowBox[{"Imag", " ", "tt", " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{
                SuperscriptBox["mu", "2"], " ", 
                RowBox[{"(", 
                 RowBox[{
                  SuperscriptBox["tt", "2"], "+", 
                  RowBox[{"5", " ", 
                   SuperscriptBox["x1", "2"]}], "-", 
                  SuperscriptBox["x2", "2"], "-", 
                  SuperscriptBox["x3", "2"]}], ")"}]}], "-", 
               RowBox[{"2", " ", 
                SuperscriptBox["rr", "4"], " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"-", 
                   SuperscriptBox["rr", "2"]}], "+", 
                  SqrtBox[
                   RowBox[{"mu", "+", 
                    SuperscriptBox["rr", "4"]}]]}], ")"}], " ", 
                RowBox[{"(", 
                 RowBox[{"1", "+", 
                  RowBox[{
                   SuperscriptBox["rr", "2"], " ", 
                   RowBox[{"(", 
                    RowBox[{
                    SuperscriptBox["tt", "2"], "-", 
                    SuperscriptBox["x1", "2"], "-", 
                    SuperscriptBox["x2", "2"], "-", 
                    SuperscriptBox["x3", "2"]}], ")"}]}]}], ")"}]}], "+", 
               RowBox[{"mu", " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"-", 
                   SqrtBox[
                    RowBox[{"mu", "+", 
                    SuperscriptBox["rr", "4"]}]]}], "+", 
                  RowBox[{"3", " ", 
                   SuperscriptBox["rr", "4"], " ", 
                   RowBox[{"(", 
                    RowBox[{
                    SuperscriptBox["tt", "2"], "+", 
                    SuperscriptBox["x1", "2"], "-", 
                    SuperscriptBox["x2", "2"], "-", 
                    SuperscriptBox["x3", "2"]}], ")"}]}], "+", 
                  RowBox[{"2", " ", 
                   SuperscriptBox["rr", "2"], " ", 
                   RowBox[{"(", 
                    RowBox[{"1", "-", 
                    RowBox[{
                    SqrtBox[
                    RowBox[{"mu", "+", 
                    SuperscriptBox["rr", "4"]}]], " ", 
                    SuperscriptBox["tt", "2"]}], "+", 
                    RowBox[{
                    SqrtBox[
                    RowBox[{"mu", "+", 
                    SuperscriptBox["rr", "4"]}]], " ", 
                    SuperscriptBox["x1", "2"]}], "+", 
                    RowBox[{
                    SqrtBox[
                    RowBox[{"mu", "+", 
                    SuperscriptBox["rr", "4"]}]], " ", 
                    SuperscriptBox["x2", "2"]}], "+", 
                    RowBox[{
                    SqrtBox[
                    RowBox[{"mu", "+", 
                    SuperscriptBox["rr", "4"]}]], " ", 
                    SuperscriptBox["x3", "2"]}]}], ")"}]}]}], ")"}]}]}], 
              ")"}]}]}], ")"}]}]}], "+", 
        RowBox[{
         FractionBox["1", 
          RowBox[{"16", " ", 
           SuperscriptBox["rr", 
            RowBox[{"7", "/", "2"}]], " ", 
           RowBox[{"(", 
            RowBox[{"mu", "+", 
             SuperscriptBox["rr", "4"]}], ")"}]}]], 
         RowBox[{
         "ARsigma2i", " ", "AZeps", " ", "BRsigma3", " ", "BZeta", " ", 
          "enne", " ", "lambda", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"4", " ", 
             SuperscriptBox["rr", "2"], " ", 
             RowBox[{"(", 
              RowBox[{"mu", "+", 
               SuperscriptBox["rr", "4"]}], ")"}], " ", 
             RowBox[{"(", 
              RowBox[{"mu", "+", 
               RowBox[{"3", " ", 
                SuperscriptBox["rr", "4"]}], "-", 
               RowBox[{"3", " ", 
                SuperscriptBox["rr", "2"], " ", 
                SqrtBox[
                 RowBox[{"mu", "+", 
                  SuperscriptBox["rr", "4"]}]]}]}], ")"}], " ", "tt", " ", 
             "x2", " ", "x3"}], "+", 
            RowBox[{"Imag", " ", "x1", " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{
                RowBox[{"-", "2"}], " ", 
                SuperscriptBox["rr", "6"], " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"-", 
                   SuperscriptBox["rr", "2"]}], "+", 
                  SqrtBox[
                   RowBox[{"mu", "+", 
                    SuperscriptBox["rr", "4"]}]]}], ")"}], " ", 
                RowBox[{"(", 
                 RowBox[{"2", "+", 
                  RowBox[{
                   SuperscriptBox["rr", "2"], " ", 
                   RowBox[{"(", 
                    RowBox[{
                    SuperscriptBox["tt", "2"], "-", 
                    SuperscriptBox["x1", "2"], "-", 
                    SuperscriptBox["x2", "2"], "-", 
                    SuperscriptBox["x3", "2"]}], ")"}]}]}], ")"}]}], "+", 
               RowBox[{"2", " ", 
                SuperscriptBox["mu", "2"], " ", 
                RowBox[{"(", 
                 RowBox[{"1", "+", 
                  RowBox[{
                   SuperscriptBox["rr", "2"], " ", 
                   RowBox[{"(", 
                    RowBox[{
                    RowBox[{"2", " ", 
                    SuperscriptBox["tt", "2"]}], "+", 
                    SuperscriptBox["x1", "2"], "+", 
                    SuperscriptBox["x2", "2"], "+", 
                    SuperscriptBox["x3", "2"]}], ")"}]}]}], ")"}]}], "+", 
               RowBox[{"mu", " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{
                   RowBox[{"-", "3"}], " ", 
                   SuperscriptBox["rr", "2"], " ", 
                   SqrtBox[
                    RowBox[{"mu", "+", 
                    SuperscriptBox["rr", "4"]}]]}], "+", 
                  RowBox[{"6", " ", 
                   SuperscriptBox["rr", "6"], " ", 
                   SuperscriptBox["tt", "2"]}], "+", 
                  RowBox[{"2", " ", 
                   SuperscriptBox["rr", "4"], " ", 
                   RowBox[{"(", 
                    RowBox[{"3", "-", 
                    RowBox[{
                    SqrtBox[
                    RowBox[{"mu", "+", 
                    SuperscriptBox["rr", "4"]}]], " ", 
                    SuperscriptBox["tt", "2"]}], "+", 
                    RowBox[{
                    SqrtBox[
                    RowBox[{"mu", "+", 
                    SuperscriptBox["rr", "4"]}]], " ", 
                    SuperscriptBox["x1", "2"]}], "+", 
                    RowBox[{
                    SqrtBox[
                    RowBox[{"mu", "+", 
                    SuperscriptBox["rr", "4"]}]], " ", 
                    SuperscriptBox["x2", "2"]}], "+", 
                    RowBox[{
                    SqrtBox[
                    RowBox[{"mu", "+", 
                    SuperscriptBox["rr", "4"]}]], " ", 
                    SuperscriptBox["x3", "2"]}]}], ")"}]}]}], ")"}]}]}], 
              ")"}]}]}], ")"}]}]}], "+", 
        RowBox[{
         FractionBox["1", 
          RowBox[{"16", " ", 
           SuperscriptBox["rr", 
            RowBox[{"7", "/", "2"}]], " ", 
           RowBox[{"(", 
            RowBox[{"mu", "+", 
             SuperscriptBox["rr", "4"]}], ")"}]}]], 
         RowBox[{
         "ARsigma3", " ", "AZeps", " ", "BRsigma3", " ", "BZeta", " ", "enne",
           " ", "lambda", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"4", " ", 
             SuperscriptBox["rr", "2"], " ", 
             RowBox[{"(", 
              RowBox[{"mu", "+", 
               SuperscriptBox["rr", "4"]}], ")"}], " ", 
             RowBox[{"(", 
              RowBox[{"mu", "+", 
               SuperscriptBox["rr", "4"], "-", 
               RowBox[{
                SuperscriptBox["rr", "2"], " ", 
                SqrtBox[
                 RowBox[{"mu", "+", 
                  SuperscriptBox["rr", "4"]}]]}]}], ")"}], " ", "tt", " ", 
             "x2", " ", "x3"}], "+", 
            RowBox[{"Imag", " ", "x1", " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{
                SuperscriptBox["mu", "2"], " ", 
                RowBox[{"(", 
                 RowBox[{"1", "+", 
                  RowBox[{"4", " ", 
                   SuperscriptBox["rr", "2"], " ", 
                   SuperscriptBox["tt", "2"]}]}], ")"}]}], "-", 
               RowBox[{"2", " ", 
                SuperscriptBox["rr", "6"], " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"-", 
                   SuperscriptBox["rr", "2"]}], "+", 
                  SqrtBox[
                   RowBox[{"mu", "+", 
                    SuperscriptBox["rr", "4"]}]]}], ")"}], " ", 
                RowBox[{"(", 
                 RowBox[{"1", "+", 
                  RowBox[{
                   SuperscriptBox["rr", "2"], " ", 
                   RowBox[{"(", 
                    RowBox[{
                    SuperscriptBox["tt", "2"], "-", 
                    SuperscriptBox["x1", "2"], "-", 
                    SuperscriptBox["x2", "2"], "-", 
                    SuperscriptBox["x3", "2"]}], ")"}]}]}], ")"}]}], "+", 
               RowBox[{"mu", " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{
                   RowBox[{"-", "2"}], " ", 
                   SuperscriptBox["rr", "2"], " ", 
                   SqrtBox[
                    RowBox[{"mu", "+", 
                    SuperscriptBox["rr", "4"]}]]}], "+", 
                  RowBox[{
                   SuperscriptBox["rr", "4"], " ", 
                   RowBox[{"(", 
                    RowBox[{"3", "-", 
                    RowBox[{"3", " ", 
                    SqrtBox[
                    RowBox[{"mu", "+", 
                    SuperscriptBox["rr", "4"]}]], " ", 
                    SuperscriptBox["tt", "2"]}], "+", 
                    RowBox[{
                    SqrtBox[
                    RowBox[{"mu", "+", 
                    SuperscriptBox["rr", "4"]}]], " ", 
                    SuperscriptBox["x1", "2"]}], "+", 
                    RowBox[{
                    SqrtBox[
                    RowBox[{"mu", "+", 
                    SuperscriptBox["rr", "4"]}]], " ", 
                    SuperscriptBox["x2", "2"]}], "+", 
                    RowBox[{
                    SqrtBox[
                    RowBox[{"mu", "+", 
                    SuperscriptBox["rr", "4"]}]], " ", 
                    SuperscriptBox["x3", "2"]}]}], ")"}]}], "+", 
                  RowBox[{
                   SuperscriptBox["rr", "6"], " ", 
                   RowBox[{"(", 
                    RowBox[{
                    RowBox[{"6", " ", 
                    SuperscriptBox["tt", "2"]}], "-", 
                    RowBox[{"2", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    SuperscriptBox["x1", "2"], "+", 
                    SuperscriptBox["x2", "2"], "+", 
                    SuperscriptBox["x3", "2"]}], ")"}]}]}], ")"}]}]}], 
                 ")"}]}]}], ")"}]}]}], ")"}]}]}]}], ",", 
       RowBox[{
        RowBox[{
         FractionBox["1", 
          RowBox[{"2", " ", 
           SqrtBox["rr"]}]], 
         RowBox[{
         "ARsigma0", " ", "AZeps", " ", "BRsigma0", " ", "BZeta", " ", "enne",
           " ", "lambda", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", 
             SuperscriptBox["rr", "2"]}], "+", 
            SqrtBox[
             RowBox[{"mu", "+", 
              SuperscriptBox["rr", "4"]}]]}], ")"}], " ", "tt", " ", "x3"}]}],
         "+", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{
          "ARsigma0", " ", "AZeps", " ", "BRsigma3", " ", "BZeta", " ", "Ka3",
            " ", "lambda", " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{
              RowBox[{"-", "6"}], " ", "mu", " ", 
              SuperscriptBox["rr", "2"]}], "-", 
             RowBox[{"6", " ", 
              SuperscriptBox["rr", "6"]}], "+", 
             RowBox[{"5", " ", "mu", " ", 
              SqrtBox[
               RowBox[{"mu", "+", 
                SuperscriptBox["rr", "4"]}]]}], "+", 
             RowBox[{"6", " ", 
              SuperscriptBox["rr", "4"], " ", 
              SqrtBox[
               RowBox[{"mu", "+", 
                SuperscriptBox["rr", "4"]}]]}]}], ")"}], " ", "tt", " ", 
           "x3"}], ")"}], "/", 
         RowBox[{"(", 
          RowBox[{"8", " ", 
           SqrtBox["rr"], " ", 
           RowBox[{"(", 
            RowBox[{"mu", "+", 
             SuperscriptBox["rr", "4"]}], ")"}]}], ")"}]}], "+", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{
          "ARsigma1", " ", "AZeps", " ", "BRsigma0", " ", "BZeta", " ", 
           "enne", " ", "lambda", " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"2", " ", 
              SuperscriptBox["mu", "2"]}], "+", 
             RowBox[{"6", " ", "mu", " ", 
              SuperscriptBox["rr", "4"]}], "+", 
             RowBox[{"4", " ", 
              SuperscriptBox["rr", "8"]}], "-", 
             RowBox[{"3", " ", "mu", " ", 
              SuperscriptBox["rr", "2"], " ", 
              SqrtBox[
               RowBox[{"mu", "+", 
                SuperscriptBox["rr", "4"]}]]}], "-", 
             RowBox[{"4", " ", 
              SuperscriptBox["rr", "6"], " ", 
              SqrtBox[
               RowBox[{"mu", "+", 
                SuperscriptBox["rr", "4"]}]]}]}], ")"}], " ", "tt", " ", 
           "x3"}], ")"}], "/", 
         RowBox[{"(", 
          RowBox[{"8", " ", 
           SuperscriptBox["rr", 
            RowBox[{"5", "/", "2"}]], " ", 
           RowBox[{"(", 
            RowBox[{"mu", "+", 
             SuperscriptBox["rr", "4"]}], ")"}]}], ")"}]}], "-", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{
          "ARsigma1", " ", "AZeps", " ", "BRsigma3", " ", "BZeta", " ", "Ka3",
            " ", "lambda", " ", 
           RowBox[{"(", 
            RowBox[{
             SuperscriptBox["mu", "2"], "-", 
             RowBox[{"mu", " ", 
              SuperscriptBox["rr", "4"]}], "-", 
             RowBox[{"2", " ", 
              SuperscriptBox["rr", "8"]}], "+", 
             RowBox[{"mu", " ", 
              SuperscriptBox["rr", "2"], " ", 
              SqrtBox[
               RowBox[{"mu", "+", 
                SuperscriptBox["rr", "4"]}]]}], "+", 
             RowBox[{"2", " ", 
              SuperscriptBox["rr", "6"], " ", 
              SqrtBox[
               RowBox[{"mu", "+", 
                SuperscriptBox["rr", "4"]}]]}]}], ")"}], " ", "tt", " ", 
           "x3"}], ")"}], "/", 
         RowBox[{"(", 
          RowBox[{"8", " ", 
           SuperscriptBox["rr", 
            RowBox[{"5", "/", "2"}]], " ", 
           RowBox[{"(", 
            RowBox[{"mu", "+", 
             SuperscriptBox["rr", "4"]}], ")"}]}], ")"}]}], "-", 
        RowBox[{
         FractionBox["1", 
          RowBox[{"8", " ", 
           SuperscriptBox["rr", 
            RowBox[{"3", "/", "2"}]], " ", 
           RowBox[{"(", 
            RowBox[{"mu", "+", 
             SuperscriptBox["rr", "4"]}], ")"}]}]], 
         RowBox[{
         "ARsigma3", " ", "AZeps", " ", "BRsigma3", " ", "BZeta", " ", "Ka3", 
          " ", "lambda", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"2", " ", 
             SuperscriptBox["mu", "2"], " ", 
             RowBox[{"(", 
              RowBox[{
               SuperscriptBox["x1", "2"], "+", 
               SuperscriptBox["x2", "2"]}], ")"}]}], "+", 
            RowBox[{"2", " ", 
             SuperscriptBox["rr", "4"], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", 
                SuperscriptBox["rr", "2"]}], "+", 
               SqrtBox[
                RowBox[{"mu", "+", 
                 SuperscriptBox["rr", "4"]}]]}], ")"}], " ", 
             RowBox[{"(", 
              RowBox[{"1", "+", 
               RowBox[{
                SuperscriptBox["rr", "2"], " ", 
                RowBox[{"(", 
                 RowBox[{
                  SuperscriptBox["tt", "2"], "-", 
                  SuperscriptBox["x1", "2"], "-", 
                  SuperscriptBox["x2", "2"]}], ")"}]}]}], ")"}]}], "+", 
            RowBox[{"mu", " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"2", " ", 
                SqrtBox[
                 RowBox[{"mu", "+", 
                  SuperscriptBox["rr", "4"]}]]}], "+", 
               RowBox[{
                SuperscriptBox["rr", "4"], " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{
                   RowBox[{"-", "2"}], " ", 
                   SuperscriptBox["tt", "2"]}], "+", 
                  RowBox[{"4", " ", 
                   RowBox[{"(", 
                    RowBox[{
                    SuperscriptBox["x1", "2"], "+", 
                    SuperscriptBox["x2", "2"]}], ")"}]}]}], ")"}]}], "+", 
               RowBox[{
                SuperscriptBox["rr", "2"], " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{
                   SqrtBox[
                    RowBox[{"mu", "+", 
                    SuperscriptBox["rr", "4"]}]], " ", 
                   SuperscriptBox["tt", "2"]}], "-", 
                  RowBox[{"2", " ", 
                   RowBox[{"(", 
                    RowBox[{"1", "+", 
                    RowBox[{
                    SqrtBox[
                    RowBox[{"mu", "+", 
                    SuperscriptBox["rr", "4"]}]], " ", 
                    SuperscriptBox["x1", "2"]}], "+", 
                    RowBox[{
                    SqrtBox[
                    RowBox[{"mu", "+", 
                    SuperscriptBox["rr", "4"]}]], " ", 
                    SuperscriptBox["x2", "2"]}]}], ")"}]}]}], ")"}]}]}], 
              ")"}]}]}], ")"}], " ", "x3"}]}], "+", 
        RowBox[{
         FractionBox["1", 
          RowBox[{"8", " ", 
           SuperscriptBox["rr", 
            RowBox[{"5", "/", "2"}]], " ", 
           RowBox[{"(", 
            RowBox[{"mu", "+", 
             SuperscriptBox["rr", "4"]}], ")"}]}]], 
         RowBox[{
         "ARsigma0", " ", "AZeps", " ", "BRsigma1", " ", "BZeta", " ", "Ka1", 
          " ", "lambda", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{
             RowBox[{"-", "Imag"}], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"2", " ", 
                SuperscriptBox["mu", "2"]}], "-", 
               RowBox[{"2", " ", 
                SuperscriptBox["rr", "8"]}], "+", 
               RowBox[{"mu", " ", 
                SuperscriptBox["rr", "2"], " ", 
                SqrtBox[
                 RowBox[{"mu", "+", 
                  SuperscriptBox["rr", "4"]}]]}], "+", 
               RowBox[{"2", " ", 
                SuperscriptBox["rr", "6"], " ", 
                SqrtBox[
                 RowBox[{"mu", "+", 
                  SuperscriptBox["rr", "4"]}]]}]}], ")"}], " ", "x1", " ", 
             "x2"}], "+", 
            RowBox[{
             RowBox[{"(", 
              RowBox[{"mu", "+", 
               SuperscriptBox["rr", "4"]}], ")"}], " ", 
             RowBox[{"(", 
              RowBox[{"mu", "+", 
               RowBox[{"2", " ", 
                SuperscriptBox["rr", "4"]}], "-", 
               RowBox[{"2", " ", 
                SuperscriptBox["rr", "2"], " ", 
                SqrtBox[
                 RowBox[{"mu", "+", 
                  SuperscriptBox["rr", "4"]}]]}]}], ")"}], " ", "tt", " ", 
             "x3"}]}], ")"}]}]}], "+", 
        RowBox[{
         FractionBox["1", 
          RowBox[{"8", " ", 
           SuperscriptBox["rr", 
            RowBox[{"5", "/", "2"}]], " ", 
           RowBox[{"(", 
            RowBox[{"mu", "+", 
             SuperscriptBox["rr", "4"]}], ")"}]}]], 
         RowBox[{
         "ARsigma0", " ", "AZeps", " ", "BRsigma2", " ", "BZeta", " ", "Ka2", 
          " ", "lambda", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"Imag", " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"2", " ", 
                SuperscriptBox["mu", "2"]}], "-", 
               RowBox[{"2", " ", 
                SuperscriptBox["rr", "8"]}], "+", 
               RowBox[{"mu", " ", 
                SuperscriptBox["rr", "2"], " ", 
                SqrtBox[
                 RowBox[{"mu", "+", 
                  SuperscriptBox["rr", "4"]}]]}], "+", 
               RowBox[{"2", " ", 
                SuperscriptBox["rr", "6"], " ", 
                SqrtBox[
                 RowBox[{"mu", "+", 
                  SuperscriptBox["rr", "4"]}]]}]}], ")"}], " ", "x1", " ", 
             "x2"}], "+", 
            RowBox[{
             RowBox[{"(", 
              RowBox[{"mu", "+", 
               SuperscriptBox["rr", "4"]}], ")"}], " ", 
             RowBox[{"(", 
              RowBox[{"mu", "+", 
               RowBox[{"2", " ", 
                SuperscriptBox["rr", "4"]}], "-", 
               RowBox[{"2", " ", 
                SuperscriptBox["rr", "2"], " ", 
                SqrtBox[
                 RowBox[{"mu", "+", 
                  SuperscriptBox["rr", "4"]}]]}]}], ")"}], " ", "tt", " ", 
             "x3"}]}], ")"}]}]}], "+", 
        RowBox[{
         FractionBox["1", 
          RowBox[{"16", " ", 
           SuperscriptBox["rr", 
            RowBox[{"5", "/", "2"}]], " ", 
           RowBox[{"(", 
            RowBox[{"mu", "+", 
             SuperscriptBox["rr", "4"]}], ")"}]}]], 
         RowBox[{
         "ARsigma1", " ", "AZeps", " ", "BRsigma1", " ", "BZeta", " ", "Ka1", 
          " ", "lambda", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{
             RowBox[{"-", "2"}], " ", "Imag", " ", 
             RowBox[{"(", 
              RowBox[{"mu", "+", 
               SuperscriptBox["rr", "4"]}], ")"}], " ", 
             RowBox[{"(", 
              RowBox[{"mu", "-", 
               RowBox[{"2", " ", 
                SuperscriptBox["rr", "4"]}], "+", 
               RowBox[{"2", " ", 
                SuperscriptBox["rr", "2"], " ", 
                SqrtBox[
                 RowBox[{"mu", "+", 
                  SuperscriptBox["rr", "4"]}]]}]}], ")"}], " ", "x1", " ", 
             "x2"}], "+", 
            RowBox[{
             SuperscriptBox["rr", "2"], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{
                RowBox[{"-", "2"}], " ", "mu", " ", 
                SuperscriptBox["rr", "2"]}], "-", 
               RowBox[{"2", " ", 
                SuperscriptBox["rr", "6"]}], "+", 
               RowBox[{"3", " ", "mu", " ", 
                SqrtBox[
                 RowBox[{"mu", "+", 
                  SuperscriptBox["rr", "4"]}]]}], "+", 
               RowBox[{"2", " ", 
                SuperscriptBox["rr", "4"], " ", 
                SqrtBox[
                 RowBox[{"mu", "+", 
                  SuperscriptBox["rr", "4"]}]]}]}], ")"}], " ", "tt", " ", 
             "x3"}]}], ")"}]}]}], "+", 
        RowBox[{
         FractionBox["1", 
          RowBox[{"16", " ", 
           SuperscriptBox["rr", 
            RowBox[{"5", "/", "2"}]], " ", 
           RowBox[{"(", 
            RowBox[{"mu", "+", 
             SuperscriptBox["rr", "4"]}], ")"}]}]], 
         RowBox[{
         "ARsigma1", " ", "AZeps", " ", "BRsigma2", " ", "BZeta", " ", "Ka2", 
          " ", "lambda", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"2", " ", "Imag", " ", 
             RowBox[{"(", 
              RowBox[{"mu", "+", 
               SuperscriptBox["rr", "4"]}], ")"}], " ", 
             RowBox[{"(", 
              RowBox[{"mu", "-", 
               RowBox[{"2", " ", 
                SuperscriptBox["rr", "4"]}], "+", 
               RowBox[{"2", " ", 
                SuperscriptBox["rr", "2"], " ", 
                SqrtBox[
                 RowBox[{"mu", "+", 
                  SuperscriptBox["rr", "4"]}]]}]}], ")"}], " ", "x1", " ", 
             "x2"}], "+", 
            RowBox[{
             SuperscriptBox["rr", "2"], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{
                RowBox[{"-", "2"}], " ", "mu", " ", 
                SuperscriptBox["rr", "2"]}], "-", 
               RowBox[{"2", " ", 
                SuperscriptBox["rr", "6"]}], "+", 
               RowBox[{"3", " ", "mu", " ", 
                SqrtBox[
                 RowBox[{"mu", "+", 
                  SuperscriptBox["rr", "4"]}]]}], "+", 
               RowBox[{"2", " ", 
                SuperscriptBox["rr", "4"], " ", 
                SqrtBox[
                 RowBox[{"mu", "+", 
                  SuperscriptBox["rr", "4"]}]]}]}], ")"}], " ", "tt", " ", 
             "x3"}]}], ")"}]}]}], "+", 
        RowBox[{
         FractionBox["1", 
          RowBox[{"8", " ", 
           SuperscriptBox["rr", 
            RowBox[{"5", "/", "2"}]], " ", 
           RowBox[{"(", 
            RowBox[{"mu", "+", 
             SuperscriptBox["rr", "4"]}], ")"}]}]], 
         RowBox[{
         "ARsigma0", " ", "AZeps", " ", "BRsigma0", " ", "BZeta", " ", "Ka1", 
          " ", "lambda", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"Imag", " ", 
             SuperscriptBox["rr", "2"], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"2", " ", "mu", " ", 
                SuperscriptBox["rr", "2"]}], "+", 
               RowBox[{"2", " ", 
                SuperscriptBox["rr", "6"]}], "-", 
               RowBox[{"mu", " ", 
                SqrtBox[
                 RowBox[{"mu", "+", 
                  SuperscriptBox["rr", "4"]}]]}], "-", 
               RowBox[{"2", " ", 
                SuperscriptBox["rr", "4"], " ", 
                SqrtBox[
                 RowBox[{"mu", "+", 
                  SuperscriptBox["rr", "4"]}]]}]}], ")"}], " ", "tt", " ", 
             "x2"}], "+", 
            RowBox[{"mu", " ", 
             RowBox[{"(", 
              RowBox[{"mu", "+", 
               SuperscriptBox["rr", "4"]}], ")"}], " ", "x1", " ", "x3"}]}], 
           ")"}]}]}], "-", 
        RowBox[{
         FractionBox["1", 
          RowBox[{"4", " ", 
           SuperscriptBox["rr", 
            RowBox[{"5", "/", "2"}]]}]], 
         RowBox[{
         "ARsigma0", " ", "AZeps", " ", "BRsigma1", " ", "BZeta", " ", "enne",
           " ", "lambda", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"Imag", " ", "mu", " ", "tt", " ", "x2"}], "+", 
            RowBox[{
             SuperscriptBox["rr", "2"], " ", 
             RowBox[{"(", 
              RowBox[{
               SuperscriptBox["rr", "2"], "-", 
               SqrtBox[
                RowBox[{"mu", "+", 
                 SuperscriptBox["rr", "4"]}]]}], ")"}], " ", "x1", " ", 
             "x3"}]}], ")"}]}]}], "+", 
        RowBox[{
         FractionBox["1", 
          RowBox[{"16", " ", 
           SuperscriptBox["rr", 
            RowBox[{"5", "/", "2"}]], " ", 
           RowBox[{"(", 
            RowBox[{"mu", "+", 
             SuperscriptBox["rr", "4"]}], ")"}]}]], 
         RowBox[{
         "ARsigma1", " ", "AZeps", " ", "BRsigma0", " ", "BZeta", " ", "Ka1", 
          " ", "lambda", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"Imag", " ", 
             SuperscriptBox["rr", "2"], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{
                RowBox[{"-", "2"}], " ", "mu", " ", 
                SuperscriptBox["rr", "2"]}], "-", 
               RowBox[{"2", " ", 
                SuperscriptBox["rr", "6"]}], "+", 
               RowBox[{"mu", " ", 
                SqrtBox[
                 RowBox[{"mu", "+", 
                  SuperscriptBox["rr", "4"]}]]}], "+", 
               RowBox[{"2", " ", 
                SuperscriptBox["rr", "4"], " ", 
                SqrtBox[
                 RowBox[{"mu", "+", 
                  SuperscriptBox["rr", "4"]}]]}]}], ")"}], " ", "tt", " ", 
             "x2"}], "+", 
            RowBox[{"2", " ", 
             RowBox[{"(", 
              RowBox[{"mu", "+", 
               SuperscriptBox["rr", "4"]}], ")"}], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"3", " ", "mu"}], "+", 
               RowBox[{"2", " ", 
                SuperscriptBox["rr", "4"]}], "-", 
               RowBox[{"2", " ", 
                SuperscriptBox["rr", "2"], " ", 
                SqrtBox[
                 RowBox[{"mu", "+", 
                  SuperscriptBox["rr", "4"]}]]}]}], ")"}], " ", "x1", " ", 
             "x3"}]}], ")"}]}]}], "+", 
        RowBox[{
         FractionBox["1", 
          RowBox[{"16", " ", 
           SuperscriptBox["rr", 
            RowBox[{"5", "/", "2"}]], " ", 
           RowBox[{"(", 
            RowBox[{"mu", "+", 
             SuperscriptBox["rr", "4"]}], ")"}]}]], 
         RowBox[{
         "ARsigma1", " ", "AZeps", " ", "BRsigma1", " ", "BZeta", " ", "enne",
           " ", "lambda", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"Imag", " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{
                RowBox[{"-", "2"}], " ", 
                SuperscriptBox["mu", "2"]}], "+", 
               RowBox[{"4", " ", "mu", " ", 
                SuperscriptBox["rr", "4"]}], "+", 
               RowBox[{"6", " ", 
                SuperscriptBox["rr", "8"]}], "-", 
               RowBox[{"5", " ", "mu", " ", 
                SuperscriptBox["rr", "2"], " ", 
                SqrtBox[
                 RowBox[{"mu", "+", 
                  SuperscriptBox["rr", "4"]}]]}], "-", 
               RowBox[{"6", " ", 
                SuperscriptBox["rr", "6"], " ", 
                SqrtBox[
                 RowBox[{"mu", "+", 
                  SuperscriptBox["rr", "4"]}]]}]}], ")"}], " ", "tt", " ", 
             "x2"}], "+", 
            RowBox[{
             RowBox[{"(", 
              RowBox[{
               RowBox[{
                RowBox[{"-", "2"}], " ", 
                SuperscriptBox["mu", "2"]}], "+", 
               RowBox[{"2", " ", 
                SuperscriptBox["rr", "8"]}], "+", 
               RowBox[{"mu", " ", 
                SuperscriptBox["rr", "2"], " ", 
                SqrtBox[
                 RowBox[{"mu", "+", 
                  SuperscriptBox["rr", "4"]}]]}], "-", 
               RowBox[{"2", " ", 
                SuperscriptBox["rr", "6"], " ", 
                SqrtBox[
                 RowBox[{"mu", "+", 
                  SuperscriptBox["rr", "4"]}]]}]}], ")"}], " ", "x1", " ", 
             "x3"}]}], ")"}]}]}], "+", 
        RowBox[{
         FractionBox["1", 
          RowBox[{"8", " ", 
           SuperscriptBox["rr", 
            RowBox[{"5", "/", "2"}]], " ", 
           RowBox[{"(", 
            RowBox[{"mu", "+", 
             SuperscriptBox["rr", "4"]}], ")"}]}]], 
         RowBox[{
         "ARsigma0", " ", "AZeps", " ", "BRsigma0", " ", "BZeta", " ", "Ka2", 
          " ", "lambda", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"Imag", " ", 
             SuperscriptBox["rr", "2"], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{
                RowBox[{"-", "2"}], " ", "mu", " ", 
                SuperscriptBox["rr", "2"]}], "-", 
               RowBox[{"2", " ", 
                SuperscriptBox["rr", "6"]}], "+", 
               RowBox[{"mu", " ", 
                SqrtBox[
                 RowBox[{"mu", "+", 
                  SuperscriptBox["rr", "4"]}]]}], "+", 
               RowBox[{"2", " ", 
                SuperscriptBox["rr", "4"], " ", 
                SqrtBox[
                 RowBox[{"mu", "+", 
                  SuperscriptBox["rr", "4"]}]]}]}], ")"}], " ", "tt", " ", 
             "x1"}], "+", 
            RowBox[{"mu", " ", 
             RowBox[{"(", 
              RowBox[{"mu", "+", 
               SuperscriptBox["rr", "4"]}], ")"}], " ", "x2", " ", "x3"}]}], 
           ")"}]}]}], "+", 
        RowBox[{
         FractionBox["1", 
          RowBox[{"4", " ", 
           SuperscriptBox["rr", 
            RowBox[{"5", "/", "2"}]]}]], 
         RowBox[{
         "ARsigma0", " ", "AZeps", " ", "BRsigma2", " ", "BZeta", " ", "enne",
           " ", "lambda", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"Imag", " ", "mu", " ", "tt", " ", "x1"}], "+", 
            RowBox[{
             SuperscriptBox["rr", "2"], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", 
                SuperscriptBox["rr", "2"]}], "+", 
               SqrtBox[
                RowBox[{"mu", "+", 
                 SuperscriptBox["rr", "4"]}]]}], ")"}], " ", "x2", " ", 
             "x3"}]}], ")"}]}]}], "+", 
        RowBox[{
         FractionBox["1", 
          RowBox[{"16", " ", 
           SuperscriptBox["rr", 
            RowBox[{"5", "/", "2"}]], " ", 
           RowBox[{"(", 
            RowBox[{"mu", "+", 
             SuperscriptBox["rr", "4"]}], ")"}]}]], 
         RowBox[{
         "ARsigma1", " ", "AZeps", " ", "BRsigma0", " ", "BZeta", " ", "Ka2", 
          " ", "lambda", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"Imag", " ", 
             SuperscriptBox["rr", "2"], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"2", " ", "mu", " ", 
                SuperscriptBox["rr", "2"]}], "+", 
               RowBox[{"2", " ", 
                SuperscriptBox["rr", "6"]}], "-", 
               RowBox[{"mu", " ", 
                SqrtBox[
                 RowBox[{"mu", "+", 
                  SuperscriptBox["rr", "4"]}]]}], "-", 
               RowBox[{"2", " ", 
                SuperscriptBox["rr", "4"], " ", 
                SqrtBox[
                 RowBox[{"mu", "+", 
                  SuperscriptBox["rr", "4"]}]]}]}], ")"}], " ", "tt", " ", 
             "x1"}], "+", 
            RowBox[{"2", " ", 
             RowBox[{"(", 
              RowBox[{"mu", "+", 
               SuperscriptBox["rr", "4"]}], ")"}], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"3", " ", "mu"}], "+", 
               RowBox[{"2", " ", 
                SuperscriptBox["rr", "4"]}], "-", 
               RowBox[{"2", " ", 
                SuperscriptBox["rr", "2"], " ", 
                SqrtBox[
                 RowBox[{"mu", "+", 
                  SuperscriptBox["rr", "4"]}]]}]}], ")"}], " ", "x2", " ", 
             "x3"}]}], ")"}]}]}], "+", 
        RowBox[{
         FractionBox["1", 
          RowBox[{"16", " ", 
           SuperscriptBox["rr", 
            RowBox[{"5", "/", "2"}]], " ", 
           RowBox[{"(", 
            RowBox[{"mu", "+", 
             SuperscriptBox["rr", "4"]}], ")"}]}]], 
         RowBox[{
         "ARsigma1", " ", "AZeps", " ", "BRsigma2", " ", "BZeta", " ", "enne",
           " ", "lambda", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"Imag", " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"2", " ", 
                SuperscriptBox["mu", "2"]}], "-", 
               RowBox[{"4", " ", "mu", " ", 
                SuperscriptBox["rr", "4"]}], "-", 
               RowBox[{"6", " ", 
                SuperscriptBox["rr", "8"]}], "+", 
               RowBox[{"5", " ", "mu", " ", 
                SuperscriptBox["rr", "2"], " ", 
                SqrtBox[
                 RowBox[{"mu", "+", 
                  SuperscriptBox["rr", "4"]}]]}], "+", 
               RowBox[{"6", " ", 
                SuperscriptBox["rr", "6"], " ", 
                SqrtBox[
                 RowBox[{"mu", "+", 
                  SuperscriptBox["rr", "4"]}]]}]}], ")"}], " ", "tt", " ", 
             "x1"}], "+", 
            RowBox[{
             RowBox[{"(", 
              RowBox[{
               RowBox[{
                RowBox[{"-", "2"}], " ", 
                SuperscriptBox["mu", "2"]}], "+", 
               RowBox[{"2", " ", 
                SuperscriptBox["rr", "8"]}], "+", 
               RowBox[{"mu", " ", 
                SuperscriptBox["rr", "2"], " ", 
                SqrtBox[
                 RowBox[{"mu", "+", 
                  SuperscriptBox["rr", "4"]}]]}], "-", 
               RowBox[{"2", " ", 
                SuperscriptBox["rr", "6"], " ", 
                SqrtBox[
                 RowBox[{"mu", "+", 
                  SuperscriptBox["rr", "4"]}]]}]}], ")"}], " ", "x2", " ", 
             "x3"}]}], ")"}]}]}], "+", 
        RowBox[{
         FractionBox["1", 
          RowBox[{"8", " ", 
           SuperscriptBox["rr", 
            RowBox[{"5", "/", "2"}]]}]], 
         RowBox[{
         "ARsigma0", " ", "AZeps", " ", "BRsigma2", " ", "BZeta", " ", "Ka3", 
          " ", "lambda", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"2", " ", 
             SuperscriptBox["rr", "2"], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", 
                SuperscriptBox["rr", "2"]}], "+", 
               SqrtBox[
                RowBox[{"mu", "+", 
                 SuperscriptBox["rr", "4"]}]]}], ")"}], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"2", " ", "tt", " ", "x2"}], "-", 
               RowBox[{"Imag", " ", "x1", " ", "x3"}]}], ")"}]}], "+", 
            RowBox[{"mu", " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{
                RowBox[{"-", "tt"}], " ", "x2"}], "+", 
               RowBox[{"3", " ", "Imag", " ", "x1", " ", "x3"}]}], ")"}]}]}], 
           ")"}]}]}], "-", 
        RowBox[{
         FractionBox["1", 
          RowBox[{"8", " ", 
           SuperscriptBox["rr", 
            RowBox[{"5", "/", "2"}]]}]], 
         RowBox[{
         "ARsigma0", " ", "AZeps", " ", "BRsigma1", " ", "BZeta", " ", "Ka3", 
          " ", "lambda", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{
             RowBox[{"-", "2"}], " ", 
             SuperscriptBox["rr", "2"], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", 
                SuperscriptBox["rr", "2"]}], "+", 
               SqrtBox[
                RowBox[{"mu", "+", 
                 SuperscriptBox["rr", "4"]}]]}], ")"}], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"2", " ", "tt", " ", "x1"}], "+", 
               RowBox[{"Imag", " ", "x2", " ", "x3"}]}], ")"}]}], "+", 
            RowBox[{"mu", " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"tt", " ", "x1"}], "+", 
               RowBox[{"3", " ", "Imag", " ", "x2", " ", "x3"}]}], ")"}]}]}], 
           ")"}]}]}], "+", 
        RowBox[{
         FractionBox["1", 
          RowBox[{"16", " ", 
           SuperscriptBox["rr", 
            RowBox[{"3", "/", "2"}]]}]], 
         RowBox[{
         "ARsigma2i", " ", "AZeps", " ", "BRsigma0", " ", "BZeta", " ", "Ka2",
           " ", "lambda", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{
             RowBox[{"-", "2"}], " ", 
             RowBox[{"(", 
              RowBox[{"mu", "-", 
               RowBox[{"6", " ", 
                SuperscriptBox["rr", "4"]}], "+", 
               RowBox[{"6", " ", 
                SuperscriptBox["rr", "2"], " ", 
                SqrtBox[
                 RowBox[{"mu", "+", 
                  SuperscriptBox["rr", "4"]}]]}]}], ")"}], " ", "tt", " ", 
             "x2", " ", "x3"}], "-", 
            RowBox[{"Imag", " ", 
             RowBox[{"(", 
              RowBox[{"mu", "+", 
               RowBox[{"2", " ", 
                SuperscriptBox["rr", "4"]}], "-", 
               RowBox[{"2", " ", 
                SuperscriptBox["rr", "2"], " ", 
                SqrtBox[
                 RowBox[{"mu", "+", 
                  SuperscriptBox["rr", "4"]}]]}]}], ")"}], " ", "x1", " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", 
                SuperscriptBox["tt", "2"]}], "+", 
               SuperscriptBox["x1", "2"], "+", 
               SuperscriptBox["x2", "2"], "+", 
               SuperscriptBox["x3", "2"]}], ")"}]}]}], ")"}]}]}], "+", 
        RowBox[{
         FractionBox["1", 
          RowBox[{"16", " ", 
           SuperscriptBox["rr", 
            RowBox[{"3", "/", "2"}]]}]], 
         RowBox[{
         "ARsigma2i", " ", "AZeps", " ", "BRsigma0", " ", "BZeta", " ", "Ka1",
           " ", "lambda", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{
             RowBox[{"-", "2"}], " ", 
             RowBox[{"(", 
              RowBox[{"mu", "-", 
               RowBox[{"6", " ", 
                SuperscriptBox["rr", "4"]}], "+", 
               RowBox[{"6", " ", 
                SuperscriptBox["rr", "2"], " ", 
                SqrtBox[
                 RowBox[{"mu", "+", 
                  SuperscriptBox["rr", "4"]}]]}]}], ")"}], " ", "tt", " ", 
             "x1", " ", "x3"}], "+", 
            RowBox[{"Imag", " ", 
             RowBox[{"(", 
              RowBox[{"mu", "+", 
               RowBox[{"2", " ", 
                SuperscriptBox["rr", "4"]}], "-", 
               RowBox[{"2", " ", 
                SuperscriptBox["rr", "2"], " ", 
                SqrtBox[
                 RowBox[{"mu", "+", 
                  SuperscriptBox["rr", "4"]}]]}]}], ")"}], " ", "x2", " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", 
                SuperscriptBox["tt", "2"]}], "+", 
               SuperscriptBox["x1", "2"], "+", 
               SuperscriptBox["x2", "2"], "+", 
               SuperscriptBox["x3", "2"]}], ")"}]}]}], ")"}]}]}], "-", 
        RowBox[{
         FractionBox["1", 
          RowBox[{"8", " ", 
           SuperscriptBox["rr", 
            RowBox[{"5", "/", "2"}]]}]], 
         RowBox[{
         "ARsigma0", " ", "AZeps", " ", "BRsigma0", " ", "BZeta", " ", "Ka3", 
          " ", "lambda", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"mu", " ", 
             RowBox[{"(", 
              RowBox[{
               SuperscriptBox["x1", "2"], "+", 
               SuperscriptBox["x2", "2"]}], ")"}]}], "+", 
            RowBox[{"2", " ", 
             SuperscriptBox["rr", "4"], " ", 
             RowBox[{"(", 
              RowBox[{
               SuperscriptBox["tt", "2"], "+", 
               SuperscriptBox["x1", "2"], "+", 
               SuperscriptBox["x2", "2"], "+", 
               SuperscriptBox["x3", "2"]}], ")"}]}], "-", 
            RowBox[{"2", " ", 
             SuperscriptBox["rr", "2"], " ", 
             SqrtBox[
              RowBox[{"mu", "+", 
               SuperscriptBox["rr", "4"]}]], " ", 
             RowBox[{"(", 
              RowBox[{
               SuperscriptBox["tt", "2"], "+", 
               SuperscriptBox["x1", "2"], "+", 
               SuperscriptBox["x2", "2"], "+", 
               SuperscriptBox["x3", "2"]}], ")"}]}]}], ")"}]}]}], "+", 
        RowBox[{
         FractionBox["1", 
          RowBox[{"8", " ", 
           SuperscriptBox["rr", 
            RowBox[{"5", "/", "2"}]], " ", 
           RowBox[{"(", 
            RowBox[{"mu", "+", 
             SuperscriptBox["rr", "4"]}], ")"}]}]], 
         RowBox[{
         "ARsigma1", " ", "AZeps", " ", "BRsigma2", " ", "BZeta", " ", "Ka3", 
          " ", "lambda", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{
             RowBox[{"-", "2"}], " ", 
             SuperscriptBox["rr", "6"], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", 
                SuperscriptBox["rr", "2"]}], "+", 
               SqrtBox[
                RowBox[{"mu", "+", 
                 SuperscriptBox["rr", "4"]}]]}], ")"}], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"tt", " ", "x2"}], "-", 
               RowBox[{"2", " ", "Imag", " ", "x1", " ", "x3"}]}], ")"}]}], 
            "+", 
            RowBox[{
             SuperscriptBox["mu", "2"], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{
                RowBox[{"-", "tt"}], " ", "x2"}], "+", 
               RowBox[{"Imag", " ", "x1", " ", "x3"}]}], ")"}]}], "+", 
            RowBox[{"mu", " ", 
             SuperscriptBox["rr", "2"], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{
                SuperscriptBox["rr", "2"], " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"tt", " ", "x2"}], "-", 
                  RowBox[{"3", " ", "Imag", " ", "x1", " ", "x3"}]}], ")"}]}],
                "+", 
               RowBox[{
                SqrtBox[
                 RowBox[{"mu", "+", 
                  SuperscriptBox["rr", "4"]}]], " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{
                   RowBox[{"-", "tt"}], " ", "x2"}], "+", 
                  RowBox[{"4", " ", "Imag", " ", "x1", " ", "x3"}]}], 
                 ")"}]}]}], ")"}]}]}], ")"}]}]}], "+", 
        RowBox[{
         FractionBox["1", 
          RowBox[{"16", " ", 
           SqrtBox["rr"], " ", 
           RowBox[{"(", 
            RowBox[{"mu", "+", 
             SuperscriptBox["rr", "4"]}], ")"}]}]], 
         RowBox[{
         "ARsigma1", " ", "AZeps", " ", "BRsigma3", " ", "BZeta", " ", "Ka2", 
          " ", "lambda", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{
             RowBox[{"-", "2"}], " ", 
             SuperscriptBox["rr", "4"], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", 
                SuperscriptBox["rr", "2"]}], "+", 
               SqrtBox[
                RowBox[{"mu", "+", 
                 SuperscriptBox["rr", "4"]}]]}], ")"}], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"tt", " ", "x2"}], "+", 
               RowBox[{"2", " ", "Imag", " ", "x1", " ", "x3"}]}], ")"}]}], 
            "+", 
            RowBox[{"mu", " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"2", " ", 
                SuperscriptBox["rr", "2"], " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"tt", " ", "x2"}], "+", 
                  RowBox[{"2", " ", "Imag", " ", "x1", " ", "x3"}]}], ")"}]}],
                "-", 
               RowBox[{
                SqrtBox[
                 RowBox[{"mu", "+", 
                  SuperscriptBox["rr", "4"]}]], " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"3", " ", "tt", " ", "x2"}], "+", 
                  RowBox[{"4", " ", "Imag", " ", "x1", " ", "x3"}]}], 
                 ")"}]}]}], ")"}]}]}], ")"}]}]}], "+", 
        RowBox[{
         FractionBox["1", 
          RowBox[{"8", " ", 
           SuperscriptBox["rr", 
            RowBox[{"5", "/", "2"}]], " ", 
           RowBox[{"(", 
            RowBox[{"mu", "+", 
             SuperscriptBox["rr", "4"]}], ")"}]}]], 
         RowBox[{
         "ARsigma0", " ", "AZeps", " ", "BRsigma3", " ", "BZeta", " ", "Ka2", 
          " ", "lambda", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{
             RowBox[{"-", "Imag"}], " ", 
             SuperscriptBox["mu", "2"], " ", "x1", " ", "x3"}], "+", 
            RowBox[{"4", " ", 
             SuperscriptBox["rr", "6"], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", 
                SuperscriptBox["rr", "2"]}], "+", 
               SqrtBox[
                RowBox[{"mu", "+", 
                 SuperscriptBox["rr", "4"]}]]}], ")"}], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"tt", " ", "x2"}], "+", 
               RowBox[{"Imag", " ", "x1", " ", "x3"}]}], ")"}]}], "+", 
            RowBox[{"mu", " ", 
             SuperscriptBox["rr", "2"], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"3", " ", 
                SqrtBox[
                 RowBox[{"mu", "+", 
                  SuperscriptBox["rr", "4"]}]], " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"tt", " ", "x2"}], "+", 
                  RowBox[{"Imag", " ", "x1", " ", "x3"}]}], ")"}]}], "-", 
               RowBox[{
                SuperscriptBox["rr", "2"], " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"4", " ", "tt", " ", "x2"}], "+", 
                  RowBox[{"5", " ", "Imag", " ", "x1", " ", "x3"}]}], 
                 ")"}]}]}], ")"}]}]}], ")"}]}]}], "+", 
        RowBox[{
         FractionBox["1", 
          RowBox[{"16", " ", 
           SqrtBox["rr"], " ", 
           RowBox[{"(", 
            RowBox[{"mu", "+", 
             SuperscriptBox["rr", "4"]}], ")"}]}]], 
         RowBox[{
         "ARsigma1", " ", "AZeps", " ", "BRsigma3", " ", "BZeta", " ", "Ka1", 
          " ", "lambda", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{
             RowBox[{"-", "2"}], " ", 
             SuperscriptBox["rr", "4"], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", 
                SuperscriptBox["rr", "2"]}], "+", 
               SqrtBox[
                RowBox[{"mu", "+", 
                 SuperscriptBox["rr", "4"]}]]}], ")"}], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"tt", " ", "x1"}], "-", 
               RowBox[{"2", " ", "Imag", " ", "x2", " ", "x3"}]}], ")"}]}], 
            "+", 
            RowBox[{"mu", " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"2", " ", 
                SuperscriptBox["rr", "2"], " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"tt", " ", "x1"}], "-", 
                  RowBox[{"2", " ", "Imag", " ", "x2", " ", "x3"}]}], ")"}]}],
                "+", 
               RowBox[{
                SqrtBox[
                 RowBox[{"mu", "+", 
                  SuperscriptBox["rr", "4"]}]], " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{
                   RowBox[{"-", "3"}], " ", "tt", " ", "x1"}], "+", 
                  RowBox[{"4", " ", "Imag", " ", "x2", " ", "x3"}]}], 
                 ")"}]}]}], ")"}]}]}], ")"}]}]}], "-", 
        RowBox[{
         FractionBox["1", 
          RowBox[{"8", " ", 
           SuperscriptBox["rr", 
            RowBox[{"5", "/", "2"}]], " ", 
           RowBox[{"(", 
            RowBox[{"mu", "+", 
             SuperscriptBox["rr", "4"]}], ")"}]}]], 
         RowBox[{
         "ARsigma1", " ", "AZeps", " ", "BRsigma1", " ", "BZeta", " ", "Ka3", 
          " ", "lambda", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{
             SuperscriptBox["mu", "2"], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"tt", " ", "x1"}], "+", 
               RowBox[{"Imag", " ", "x2", " ", "x3"}]}], ")"}]}], "+", 
            RowBox[{"2", " ", 
             SuperscriptBox["rr", "6"], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", 
                SuperscriptBox["rr", "2"]}], "+", 
               SqrtBox[
                RowBox[{"mu", "+", 
                 SuperscriptBox["rr", "4"]}]]}], ")"}], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"tt", " ", "x1"}], "+", 
               RowBox[{"2", " ", "Imag", " ", "x2", " ", "x3"}]}], ")"}]}], 
            "+", 
            RowBox[{"mu", " ", 
             SuperscriptBox["rr", "2"], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{
                RowBox[{"-", 
                 SuperscriptBox["rr", "2"]}], " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"tt", " ", "x1"}], "+", 
                  RowBox[{"3", " ", "Imag", " ", "x2", " ", "x3"}]}], ")"}]}],
                "+", 
               RowBox[{
                SqrtBox[
                 RowBox[{"mu", "+", 
                  SuperscriptBox["rr", "4"]}]], " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"tt", " ", "x1"}], "+", 
                  RowBox[{"4", " ", "Imag", " ", "x2", " ", "x3"}]}], 
                 ")"}]}]}], ")"}]}]}], ")"}]}]}], "+", 
        RowBox[{
         FractionBox["1", 
          RowBox[{"8", " ", 
           SuperscriptBox["rr", 
            RowBox[{"5", "/", "2"}]], " ", 
           RowBox[{"(", 
            RowBox[{"mu", "+", 
             SuperscriptBox["rr", "4"]}], ")"}]}]], 
         RowBox[{
         "ARsigma0", " ", "AZeps", " ", "BRsigma3", " ", "BZeta", " ", "Ka1", 
          " ", "lambda", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"Imag", " ", 
             SuperscriptBox["mu", "2"], " ", "x2", " ", "x3"}], "+", 
            RowBox[{"4", " ", 
             SuperscriptBox["rr", "6"], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", 
                SuperscriptBox["rr", "2"]}], "+", 
               SqrtBox[
                RowBox[{"mu", "+", 
                 SuperscriptBox["rr", "4"]}]]}], ")"}], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"tt", " ", "x1"}], "-", 
               RowBox[{"Imag", " ", "x2", " ", "x3"}]}], ")"}]}], "+", 
            RowBox[{"mu", " ", 
             SuperscriptBox["rr", "2"], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"3", " ", 
                SqrtBox[
                 RowBox[{"mu", "+", 
                  SuperscriptBox["rr", "4"]}]], " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"tt", " ", "x1"}], "-", 
                  RowBox[{"Imag", " ", "x2", " ", "x3"}]}], ")"}]}], "+", 
               RowBox[{
                SuperscriptBox["rr", "2"], " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{
                   RowBox[{"-", "4"}], " ", "tt", " ", "x1"}], "+", 
                  RowBox[{"5", " ", "Imag", " ", "x2", " ", "x3"}]}], 
                 ")"}]}]}], ")"}]}]}], ")"}]}]}], "-", 
        RowBox[{
         FractionBox["1", 
          RowBox[{"16", " ", 
           SuperscriptBox["rr", 
            RowBox[{"7", "/", "2"}]]}]], 
         RowBox[{
         "ARsigma2i", " ", "AZeps", " ", "BRsigma3", " ", "BZeta", " ", "Ka1",
           " ", "lambda", " ", "x1", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"2", " ", 
             SuperscriptBox["rr", "4"], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", 
                SuperscriptBox["rr", "2"]}], "+", 
               SqrtBox[
                RowBox[{"mu", "+", 
                 SuperscriptBox["rr", "4"]}]]}], ")"}], " ", 
             RowBox[{"(", 
              RowBox[{
               SuperscriptBox["tt", "2"], "-", 
               SuperscriptBox["x1", "2"], "-", 
               SuperscriptBox["x2", "2"], "+", 
               RowBox[{"5", " ", 
                SuperscriptBox["x3", "2"]}]}], ")"}]}], "+", 
            RowBox[{"mu", " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "4"}], "+", 
               RowBox[{
                SuperscriptBox["rr", "2"], " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"5", " ", 
                   SuperscriptBox["tt", "2"]}], "+", 
                  SuperscriptBox["x1", "2"], "+", 
                  SuperscriptBox["x2", "2"], "-", 
                  RowBox[{"3", " ", 
                   SuperscriptBox["x3", "2"]}]}], ")"}]}]}], ")"}]}]}], 
           ")"}]}]}], "-", 
        RowBox[{
         FractionBox["1", 
          RowBox[{"16", " ", 
           SuperscriptBox["rr", 
            RowBox[{"7", "/", "2"}]]}]], 
         RowBox[{
         "ARsigma2i", " ", "AZeps", " ", "BRsigma3", " ", "BZeta", " ", "Ka2",
           " ", "lambda", " ", "x2", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"2", " ", 
             SuperscriptBox["rr", "4"], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", 
                SuperscriptBox["rr", "2"]}], "+", 
               SqrtBox[
                RowBox[{"mu", "+", 
                 SuperscriptBox["rr", "4"]}]]}], ")"}], " ", 
             RowBox[{"(", 
              RowBox[{
               SuperscriptBox["tt", "2"], "-", 
               SuperscriptBox["x1", "2"], "-", 
               SuperscriptBox["x2", "2"], "+", 
               RowBox[{"5", " ", 
                SuperscriptBox["x3", "2"]}]}], ")"}]}], "+", 
            RowBox[{"mu", " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "4"}], "+", 
               RowBox[{
                SuperscriptBox["rr", "2"], " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"5", " ", 
                   SuperscriptBox["tt", "2"]}], "+", 
                  SuperscriptBox["x1", "2"], "+", 
                  SuperscriptBox["x2", "2"], "-", 
                  RowBox[{"3", " ", 
                   SuperscriptBox["x3", "2"]}]}], ")"}]}]}], ")"}]}]}], 
           ")"}]}]}], "+", 
        RowBox[{
         FractionBox["1", 
          RowBox[{"16", " ", 
           SuperscriptBox["rr", 
            RowBox[{"7", "/", "2"}]]}]], 
         RowBox[{
         "ARsigma2i", " ", "AZeps", " ", "BRsigma3", " ", "BZeta", " ", "Ka3",
           " ", "lambda", " ", "x3", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"mu", " ", 
             RowBox[{"(", 
              RowBox[{"3", "+", 
               RowBox[{
                SuperscriptBox["rr", "2"], " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{
                   RowBox[{"-", "3"}], " ", 
                   SuperscriptBox["tt", "2"]}], "-", 
                  RowBox[{"3", " ", 
                   SuperscriptBox["x1", "2"]}], "-", 
                  RowBox[{"3", " ", 
                   SuperscriptBox["x2", "2"]}], "+", 
                  SuperscriptBox["x3", "2"]}], ")"}]}]}], ")"}]}], "-", 
            RowBox[{"4", " ", 
             SuperscriptBox["rr", "2"], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", 
                SuperscriptBox["rr", "2"]}], "+", 
               SqrtBox[
                RowBox[{"mu", "+", 
                 SuperscriptBox["rr", "4"]}]]}], ")"}], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "1"}], "+", 
               RowBox[{
                SuperscriptBox["rr", "2"], " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"2", " ", 
                   SuperscriptBox["tt", "2"]}], "-", 
                  RowBox[{"2", " ", 
                   SuperscriptBox["x1", "2"]}], "-", 
                  RowBox[{"2", " ", 
                   SuperscriptBox["x2", "2"]}], "+", 
                  SuperscriptBox["x3", "2"]}], ")"}]}]}], ")"}]}]}], 
           ")"}]}]}], "+", 
        RowBox[{
         FractionBox["1", 
          RowBox[{"8", " ", 
           SuperscriptBox["rr", 
            RowBox[{"7", "/", "2"}]], " ", 
           RowBox[{"(", 
            RowBox[{"mu", "+", 
             SuperscriptBox["rr", "4"]}], ")"}]}]], 
         RowBox[{
         "ARsigma3", " ", "AZeps", " ", "BRsigma3", " ", "BZeta", " ", "Ka1", 
          " ", "lambda", " ", "x1", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"mu", " ", 
             SuperscriptBox["rr", "2"], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{
                RowBox[{"-", "2"}], " ", 
                SuperscriptBox["rr", "2"]}], "+", 
               SqrtBox[
                RowBox[{"mu", "+", 
                 SuperscriptBox["rr", "4"]}]]}], ")"}], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "1"}], "+", 
               RowBox[{
                SuperscriptBox["rr", "2"], " ", 
                RowBox[{"(", 
                 RowBox[{
                  SuperscriptBox["x1", "2"], "+", 
                  SuperscriptBox["x2", "2"], "-", 
                  SuperscriptBox["x3", "2"]}], ")"}]}]}], ")"}]}], "-", 
            RowBox[{
             SuperscriptBox["mu", "2"], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "1"}], "+", 
               RowBox[{
                SuperscriptBox["rr", "2"], " ", 
                RowBox[{"(", 
                 RowBox[{
                  SuperscriptBox["tt", "2"], "+", 
                  SuperscriptBox["x1", "2"], "+", 
                  SuperscriptBox["x2", "2"], "-", 
                  SuperscriptBox["x3", "2"]}], ")"}]}]}], ")"}]}], "-", 
            RowBox[{
             SuperscriptBox["rr", "6"], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", 
                SuperscriptBox["rr", "2"]}], "+", 
               SqrtBox[
                RowBox[{"mu", "+", 
                 SuperscriptBox["rr", "4"]}]]}], ")"}], " ", 
             RowBox[{"(", 
              RowBox[{"1", "+", 
               RowBox[{
                SuperscriptBox["rr", "2"], " ", 
                RowBox[{"(", 
                 RowBox[{
                  SuperscriptBox["tt", "2"], "-", 
                  SuperscriptBox["x1", "2"], "-", 
                  SuperscriptBox["x2", "2"], "+", 
                  SuperscriptBox["x3", "2"]}], ")"}]}]}], ")"}]}]}], 
           ")"}]}]}], "+", 
        RowBox[{
         FractionBox["1", 
          RowBox[{"8", " ", 
           SuperscriptBox["rr", 
            RowBox[{"7", "/", "2"}]], " ", 
           RowBox[{"(", 
            RowBox[{"mu", "+", 
             SuperscriptBox["rr", "4"]}], ")"}]}]], 
         RowBox[{
         "ARsigma3", " ", "AZeps", " ", "BRsigma3", " ", "BZeta", " ", "Ka2", 
          " ", "lambda", " ", "x2", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"mu", " ", 
             SuperscriptBox["rr", "2"], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{
                RowBox[{"-", "2"}], " ", 
                SuperscriptBox["rr", "2"]}], "+", 
               SqrtBox[
                RowBox[{"mu", "+", 
                 SuperscriptBox["rr", "4"]}]]}], ")"}], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "1"}], "+", 
               RowBox[{
                SuperscriptBox["rr", "2"], " ", 
                RowBox[{"(", 
                 RowBox[{
                  SuperscriptBox["x1", "2"], "+", 
                  SuperscriptBox["x2", "2"], "-", 
                  SuperscriptBox["x3", "2"]}], ")"}]}]}], ")"}]}], "-", 
            RowBox[{
             SuperscriptBox["mu", "2"], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "1"}], "+", 
               RowBox[{
                SuperscriptBox["rr", "2"], " ", 
                RowBox[{"(", 
                 RowBox[{
                  SuperscriptBox["tt", "2"], "+", 
                  SuperscriptBox["x1", "2"], "+", 
                  SuperscriptBox["x2", "2"], "-", 
                  SuperscriptBox["x3", "2"]}], ")"}]}]}], ")"}]}], "-", 
            RowBox[{
             SuperscriptBox["rr", "6"], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", 
                SuperscriptBox["rr", "2"]}], "+", 
               SqrtBox[
                RowBox[{"mu", "+", 
                 SuperscriptBox["rr", "4"]}]]}], ")"}], " ", 
             RowBox[{"(", 
              RowBox[{"1", "+", 
               RowBox[{
                SuperscriptBox["rr", "2"], " ", 
                RowBox[{"(", 
                 RowBox[{
                  SuperscriptBox["tt", "2"], "-", 
                  SuperscriptBox["x1", "2"], "-", 
                  SuperscriptBox["x2", "2"], "+", 
                  SuperscriptBox["x3", "2"]}], ")"}]}]}], ")"}]}]}], 
           ")"}]}]}], "+", 
        RowBox[{
         FractionBox["1", 
          RowBox[{"16", " ", 
           SuperscriptBox["rr", 
            RowBox[{"9", "/", "2"}]], " ", 
           RowBox[{"(", 
            RowBox[{"mu", "+", 
             SuperscriptBox["rr", "4"]}], ")"}]}]], 
         RowBox[{
         "ARsigma1", " ", "AZeps", " ", "BRsigma3", " ", "BZeta", " ", "enne",
           " ", "lambda", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"2", " ", 
             SuperscriptBox["mu", "2"], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "1"}], "+", 
               RowBox[{
                SuperscriptBox["rr", "2"], " ", 
                RowBox[{"(", 
                 RowBox[{
                  SuperscriptBox["tt", "2"], "-", 
                  SuperscriptBox["x1", "2"], "-", 
                  SuperscriptBox["x2", "2"], "-", 
                  RowBox[{"2", " ", 
                   SuperscriptBox["x3", "2"]}]}], ")"}]}]}], ")"}]}], "-", 
            RowBox[{"2", " ", 
             SuperscriptBox["rr", "6"], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", 
                SuperscriptBox["rr", "2"]}], "+", 
               SqrtBox[
                RowBox[{"mu", "+", 
                 SuperscriptBox["rr", "4"]}]]}], ")"}], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "1"}], "+", 
               RowBox[{
                SuperscriptBox["rr", "2"], " ", 
                RowBox[{"(", 
                 RowBox[{
                  SuperscriptBox["tt", "2"], "+", 
                  SuperscriptBox["x3", "2"]}], ")"}]}]}], ")"}]}], "-", 
            RowBox[{"mu", " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{
                RowBox[{"-", "2"}], " ", 
                SuperscriptBox["rr", "2"], " ", 
                SqrtBox[
                 RowBox[{"mu", "+", 
                  SuperscriptBox["rr", "4"]}]]}], "+", 
               RowBox[{
                SuperscriptBox["rr", "4"], " ", 
                RowBox[{"(", 
                 RowBox[{"4", "+", 
                  RowBox[{"2", " ", 
                   SqrtBox[
                    RowBox[{"mu", "+", 
                    SuperscriptBox["rr", "4"]}]], " ", 
                   SuperscriptBox["tt", "2"]}], "+", 
                  RowBox[{
                   SqrtBox[
                    RowBox[{"mu", "+", 
                    SuperscriptBox["rr", "4"]}]], " ", 
                   SuperscriptBox["x1", "2"]}], "+", 
                  RowBox[{
                   SqrtBox[
                    RowBox[{"mu", "+", 
                    SuperscriptBox["rr", "4"]}]], " ", 
                   SuperscriptBox["x2", "2"]}]}], ")"}]}], "+", 
               RowBox[{"2", " ", 
                SuperscriptBox["rr", "6"], " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{
                   RowBox[{"-", "2"}], " ", 
                   SuperscriptBox["tt", "2"]}], "+", 
                  SuperscriptBox["x1", "2"], "+", 
                  SuperscriptBox["x2", "2"], "+", 
                  SuperscriptBox["x3", "2"]}], ")"}]}]}], ")"}]}]}], 
           ")"}]}]}], "+", 
        RowBox[{
         FractionBox["1", 
          RowBox[{"8", " ", 
           SuperscriptBox["rr", 
            RowBox[{"9", "/", "2"}]], " ", 
           RowBox[{"(", 
            RowBox[{"mu", "+", 
             SuperscriptBox["rr", "4"]}], ")"}]}]], 
         RowBox[{
         "ARsigma0", " ", "AZeps", " ", "BRsigma2", " ", "BZeta", " ", "Imag",
           " ", "Ka1", " ", "lambda", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{
             RowBox[{"-", 
              SuperscriptBox["rr", "6"]}], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", 
                SuperscriptBox["rr", "2"]}], "+", 
               SqrtBox[
                RowBox[{"mu", "+", 
                 SuperscriptBox["rr", "4"]}]]}], ")"}], " ", 
             RowBox[{"(", 
              RowBox[{"1", "+", 
               RowBox[{
                SuperscriptBox["rr", "2"], " ", 
                RowBox[{"(", 
                 RowBox[{
                  SuperscriptBox["tt", "2"], "-", 
                  SuperscriptBox["x1", "2"], "+", 
                  SuperscriptBox["x2", "2"], "-", 
                  RowBox[{"3", " ", 
                   SuperscriptBox["x3", "2"]}]}], ")"}]}]}], ")"}]}], "+", 
            RowBox[{
             SuperscriptBox["mu", "2"], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "1"}], "+", 
               RowBox[{
                SuperscriptBox["rr", "2"], " ", 
                RowBox[{"(", 
                 RowBox[{
                  SuperscriptBox["tt", "2"], "+", 
                  SuperscriptBox["x1", "2"], "-", 
                  SuperscriptBox["x2", "2"], "-", 
                  RowBox[{"2", " ", 
                   SuperscriptBox["x3", "2"]}]}], ")"}]}]}], ")"}]}], "+", 
            RowBox[{"mu", " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{
                RowBox[{"-", 
                 SuperscriptBox["rr", "2"]}], " ", 
                SqrtBox[
                 RowBox[{"mu", "+", 
                  SuperscriptBox["rr", "4"]}]]}], "+", 
               RowBox[{
                SuperscriptBox["rr", "6"], " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"2", " ", 
                   SuperscriptBox["tt", "2"]}], "-", 
                  RowBox[{"5", " ", 
                   SuperscriptBox["x3", "2"]}]}], ")"}]}], "+", 
               RowBox[{
                SuperscriptBox["rr", "4"], " ", 
                SqrtBox[
                 RowBox[{"mu", "+", 
                  SuperscriptBox["rr", "4"]}]], " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"-", 
                   SuperscriptBox["tt", "2"]}], "+", 
                  SuperscriptBox["x1", "2"], "+", 
                  RowBox[{"3", " ", 
                   SuperscriptBox["x3", "2"]}]}], ")"}]}]}], ")"}]}]}], 
           ")"}]}]}], "+", 
        RowBox[{
         FractionBox["1", 
          RowBox[{"8", " ", 
           SuperscriptBox["rr", 
            RowBox[{"9", "/", "2"}]], " ", 
           RowBox[{"(", 
            RowBox[{"mu", "+", 
             SuperscriptBox["rr", "4"]}], ")"}]}]], 
         RowBox[{
         "ARsigma0", " ", "AZeps", " ", "BRsigma1", " ", "BZeta", " ", "Imag",
           " ", "Ka2", " ", "lambda", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{
             SuperscriptBox["rr", "6"], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", 
                SuperscriptBox["rr", "2"]}], "+", 
               SqrtBox[
                RowBox[{"mu", "+", 
                 SuperscriptBox["rr", "4"]}]]}], ")"}], " ", 
             RowBox[{"(", 
              RowBox[{"1", "+", 
               RowBox[{
                SuperscriptBox["rr", "2"], " ", 
                RowBox[{"(", 
                 RowBox[{
                  SuperscriptBox["tt", "2"], "+", 
                  SuperscriptBox["x1", "2"], "-", 
                  SuperscriptBox["x2", "2"], "-", 
                  RowBox[{"3", " ", 
                   SuperscriptBox["x3", "2"]}]}], ")"}]}]}], ")"}]}], "+", 
            RowBox[{
             SuperscriptBox["mu", "2"], " ", 
             RowBox[{"(", 
              RowBox[{"1", "-", 
               RowBox[{
                SuperscriptBox["rr", "2"], " ", 
                RowBox[{"(", 
                 RowBox[{
                  SuperscriptBox["tt", "2"], "-", 
                  SuperscriptBox["x1", "2"], "+", 
                  SuperscriptBox["x2", "2"], "-", 
                  RowBox[{"2", " ", 
                   SuperscriptBox["x3", "2"]}]}], ")"}]}]}], ")"}]}], "+", 
            RowBox[{"mu", " ", 
             SuperscriptBox["rr", "2"], " ", 
             RowBox[{"(", 
              RowBox[{
               SqrtBox[
                RowBox[{"mu", "+", 
                 SuperscriptBox["rr", "4"]}]], "+", 
               RowBox[{
                SuperscriptBox["rr", "2"], " ", 
                SqrtBox[
                 RowBox[{"mu", "+", 
                  SuperscriptBox["rr", "4"]}]], " ", 
                RowBox[{"(", 
                 RowBox[{
                  SuperscriptBox["tt", "2"], "-", 
                  SuperscriptBox["x2", "2"], "-", 
                  RowBox[{"3", " ", 
                   SuperscriptBox["x3", "2"]}]}], ")"}]}], "+", 
               RowBox[{
                SuperscriptBox["rr", "4"], " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{
                   RowBox[{"-", "2"}], " ", 
                   SuperscriptBox["tt", "2"]}], "+", 
                  RowBox[{"5", " ", 
                   SuperscriptBox["x3", "2"]}]}], ")"}]}]}], ")"}]}]}], 
           ")"}]}]}], "-", 
        RowBox[{
         FractionBox["1", 
          RowBox[{"8", " ", 
           SuperscriptBox["rr", 
            RowBox[{"7", "/", "2"}]]}]], 
         RowBox[{
         "ARsigma2i", " ", "AZeps", " ", "BRsigma3", " ", "BZeta", " ", 
          "enne", " ", "lambda", " ", "tt", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"mu", " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "1"}], "+", 
               RowBox[{
                SuperscriptBox["rr", "2"], " ", 
                RowBox[{"(", 
                 RowBox[{
                  SuperscriptBox["tt", "2"], "+", 
                  RowBox[{"2", " ", 
                   RowBox[{"(", 
                    RowBox[{
                    SuperscriptBox["x1", "2"], "+", 
                    SuperscriptBox["x2", "2"]}], ")"}]}]}], ")"}]}]}], 
              ")"}]}], "+", 
            RowBox[{
             SuperscriptBox["rr", "2"], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", 
                SuperscriptBox["rr", "2"]}], "+", 
               SqrtBox[
                RowBox[{"mu", "+", 
                 SuperscriptBox["rr", "4"]}]]}], ")"}], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "1"}], "+", 
               RowBox[{
                SuperscriptBox["rr", "2"], " ", 
                RowBox[{"(", 
                 RowBox[{
                  SuperscriptBox["tt", "2"], "-", 
                  SuperscriptBox["x1", "2"], "-", 
                  SuperscriptBox["x2", "2"], "+", 
                  RowBox[{"5", " ", 
                   SuperscriptBox["x3", "2"]}]}], ")"}]}]}], ")"}]}]}], 
           ")"}]}]}], "+", 
        RowBox[{
         FractionBox["1", 
          RowBox[{"16", " ", 
           SuperscriptBox["rr", 
            RowBox[{"5", "/", "2"}]], " ", 
           RowBox[{"(", 
            RowBox[{"mu", "+", 
             SuperscriptBox["rr", "4"]}], ")"}]}]], 
         RowBox[{
         "ARsigma1", " ", "AZeps", " ", "BRsigma1", " ", "BZeta", " ", "Imag",
           " ", "Ka2", " ", "lambda", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{
             RowBox[{"-", "2"}], " ", 
             SuperscriptBox["rr", "6"], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", 
                SuperscriptBox["rr", "2"]}], "+", 
               SqrtBox[
                RowBox[{"mu", "+", 
                 SuperscriptBox["rr", "4"]}]]}], ")"}], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"2", " ", 
                SuperscriptBox["tt", "2"]}], "-", 
               SuperscriptBox["x1", "2"], "+", 
               SuperscriptBox["x2", "2"], "-", 
               RowBox[{"3", " ", 
                SuperscriptBox["x3", "2"]}]}], ")"}]}], "+", 
            RowBox[{
             SuperscriptBox["mu", "2"], " ", 
             RowBox[{"(", 
              RowBox[{
               SuperscriptBox["tt", "2"], "-", 
               SuperscriptBox["x1", "2"], "-", 
               RowBox[{"3", " ", 
                SuperscriptBox["x2", "2"]}], "-", 
               SuperscriptBox["x3", "2"]}], ")"}]}], "-", 
            RowBox[{"mu", " ", 
             SuperscriptBox["rr", "2"], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{
                SqrtBox[
                 RowBox[{"mu", "+", 
                  SuperscriptBox["rr", "4"]}]], " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"3", " ", 
                   SuperscriptBox["tt", "2"]}], "-", 
                  RowBox[{"2", " ", 
                   SuperscriptBox["x1", "2"]}], "+", 
                  RowBox[{"2", " ", 
                   SuperscriptBox["x2", "2"]}], "-", 
                  RowBox[{"6", " ", 
                   SuperscriptBox["x3", "2"]}]}], ")"}]}], "+", 
               RowBox[{
                SuperscriptBox["rr", "2"], " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{
                   RowBox[{"-", "5"}], " ", 
                   SuperscriptBox["tt", "2"]}], "+", 
                  RowBox[{"3", " ", 
                   SuperscriptBox["x1", "2"]}], "+", 
                  SuperscriptBox["x2", "2"], "+", 
                  RowBox[{"7", " ", 
                   SuperscriptBox["x3", "2"]}]}], ")"}]}]}], ")"}]}]}], 
           ")"}]}]}], "+", 
        RowBox[{
         FractionBox["1", 
          RowBox[{"16", " ", 
           SuperscriptBox["rr", 
            RowBox[{"5", "/", "2"}]], " ", 
           RowBox[{"(", 
            RowBox[{"mu", "+", 
             SuperscriptBox["rr", "4"]}], ")"}]}]], 
         RowBox[{
         "ARsigma1", " ", "AZeps", " ", "BRsigma2", " ", "BZeta", " ", "Imag",
           " ", "Ka1", " ", "lambda", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"2", " ", 
             SuperscriptBox["rr", "6"], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", 
                SuperscriptBox["rr", "2"]}], "+", 
               SqrtBox[
                RowBox[{"mu", "+", 
                 SuperscriptBox["rr", "4"]}]]}], ")"}], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"2", " ", 
                SuperscriptBox["tt", "2"]}], "+", 
               SuperscriptBox["x1", "2"], "-", 
               SuperscriptBox["x2", "2"], "-", 
               RowBox[{"3", " ", 
                SuperscriptBox["x3", "2"]}]}], ")"}]}], "+", 
            RowBox[{
             SuperscriptBox["mu", "2"], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", 
                SuperscriptBox["tt", "2"]}], "+", 
               RowBox[{"3", " ", 
                SuperscriptBox["x1", "2"]}], "+", 
               SuperscriptBox["x2", "2"], "+", 
               SuperscriptBox["x3", "2"]}], ")"}]}], "+", 
            RowBox[{"mu", " ", 
             SuperscriptBox["rr", "2"], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{
                SqrtBox[
                 RowBox[{"mu", "+", 
                  SuperscriptBox["rr", "4"]}]], " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"3", " ", 
                   SuperscriptBox["tt", "2"]}], "+", 
                  RowBox[{"2", " ", 
                   SuperscriptBox["x1", "2"]}], "-", 
                  RowBox[{"2", " ", 
                   SuperscriptBox["x2", "2"]}], "-", 
                  RowBox[{"6", " ", 
                   SuperscriptBox["x3", "2"]}]}], ")"}]}], "+", 
               RowBox[{
                SuperscriptBox["rr", "2"], " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{
                   RowBox[{"-", "5"}], " ", 
                   SuperscriptBox["tt", "2"]}], "+", 
                  SuperscriptBox["x1", "2"], "+", 
                  RowBox[{"3", " ", 
                   SuperscriptBox["x2", "2"]}], "+", 
                  RowBox[{"7", " ", 
                   SuperscriptBox["x3", "2"]}]}], ")"}]}]}], ")"}]}]}], 
           ")"}]}]}], "+", 
        RowBox[{
         FractionBox["1", 
          RowBox[{"16", " ", 
           SuperscriptBox["rr", 
            RowBox[{"7", "/", "2"}]], " ", 
           RowBox[{"(", 
            RowBox[{"mu", "+", 
             SuperscriptBox["rr", "4"]}], ")"}]}]], 
         RowBox[{
         "ARsigma2i", " ", "AZeps", " ", "BRsigma0", " ", "BZeta", " ", "Ka3",
           " ", "lambda", " ", "tt", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{
             SuperscriptBox["mu", "2"], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "3"}], "+", 
               RowBox[{
                SuperscriptBox["rr", "2"], " ", 
                RowBox[{"(", 
                 RowBox[{
                  SuperscriptBox["tt", "2"], "-", 
                  SuperscriptBox["x1", "2"], "-", 
                  SuperscriptBox["x2", "2"], "-", 
                  RowBox[{"3", " ", 
                   SuperscriptBox["x3", "2"]}]}], ")"}]}]}], ")"}]}], "-", 
            RowBox[{"4", " ", 
             SuperscriptBox["rr", "6"], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", 
                SuperscriptBox["rr", "2"]}], "+", 
               SqrtBox[
                RowBox[{"mu", "+", 
                 SuperscriptBox["rr", "4"]}]]}], ")"}], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "1"}], "+", 
               RowBox[{
                SuperscriptBox["rr", "2"], " ", 
                RowBox[{"(", 
                 RowBox[{
                  SuperscriptBox["tt", "2"], "-", 
                  SuperscriptBox["x1", "2"], "-", 
                  SuperscriptBox["x2", "2"], "+", 
                  RowBox[{"2", " ", 
                   SuperscriptBox["x3", "2"]}]}], ")"}]}]}], ")"}]}], "+", 
            RowBox[{"mu", " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"6", " ", 
                SuperscriptBox["rr", "2"], " ", 
                SqrtBox[
                 RowBox[{"mu", "+", 
                  SuperscriptBox["rr", "4"]}]]}], "+", 
               RowBox[{"5", " ", 
                SuperscriptBox["rr", "6"], " ", 
                RowBox[{"(", 
                 RowBox[{
                  SuperscriptBox["tt", "2"], "-", 
                  SuperscriptBox["x1", "2"], "-", 
                  SuperscriptBox["x2", "2"], "+", 
                  SuperscriptBox["x3", "2"]}], ")"}]}], "+", 
               RowBox[{
                SuperscriptBox["rr", "4"], " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"-", "7"}], "-", 
                  RowBox[{"4", " ", 
                   SqrtBox[
                    RowBox[{"mu", "+", 
                    SuperscriptBox["rr", "4"]}]], " ", 
                   SuperscriptBox["tt", "2"]}], "+", 
                  RowBox[{"4", " ", 
                   SqrtBox[
                    RowBox[{"mu", "+", 
                    SuperscriptBox["rr", "4"]}]], " ", 
                   SuperscriptBox["x1", "2"]}], "+", 
                  RowBox[{"4", " ", 
                   SqrtBox[
                    RowBox[{"mu", "+", 
                    SuperscriptBox["rr", "4"]}]], " ", 
                   SuperscriptBox["x2", "2"]}], "-", 
                  RowBox[{"8", " ", 
                   SqrtBox[
                    RowBox[{"mu", "+", 
                    SuperscriptBox["rr", "4"]}]], " ", 
                   SuperscriptBox["x3", "2"]}]}], ")"}]}]}], ")"}]}]}], 
           ")"}]}]}], "+", 
        RowBox[{
         FractionBox["1", 
          RowBox[{"8", " ", 
           SuperscriptBox["rr", 
            RowBox[{"3", "/", "2"}]], " ", 
           RowBox[{"(", 
            RowBox[{"mu", "+", 
             SuperscriptBox["rr", "4"]}], ")"}]}]], 
         RowBox[{
         "ARsigma3", " ", "AZeps", " ", "BRsigma0", " ", "BZeta", " ", "Ka3", 
          " ", "lambda", " ", "tt", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{
             RowBox[{"-", "2"}], " ", 
             SuperscriptBox["rr", "4"], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", 
                SuperscriptBox["rr", "2"]}], "+", 
               SqrtBox[
                RowBox[{"mu", "+", 
                 SuperscriptBox["rr", "4"]}]]}], ")"}], " ", 
             RowBox[{"(", 
              RowBox[{"1", "+", 
               RowBox[{
                SuperscriptBox["rr", "2"], " ", 
                SuperscriptBox["x3", "2"]}]}], ")"}]}], "+", 
            RowBox[{"mu", " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{
                RowBox[{"-", "2"}], " ", 
                SqrtBox[
                 RowBox[{"mu", "+", 
                  SuperscriptBox["rr", "4"]}]]}], "+", 
               RowBox[{"2", " ", 
                SuperscriptBox["rr", "4"], " ", 
                SuperscriptBox["x3", "2"]}], "+", 
               RowBox[{
                SuperscriptBox["rr", "2"], " ", 
                RowBox[{"(", 
                 RowBox[{"2", "-", 
                  RowBox[{
                   SqrtBox[
                    RowBox[{"mu", "+", 
                    SuperscriptBox["rr", "4"]}]], " ", 
                   SuperscriptBox["x3", "2"]}]}], ")"}]}]}], ")"}]}]}], 
           ")"}]}]}], "+", 
        RowBox[{
         FractionBox["1", 
          RowBox[{"16", " ", 
           SuperscriptBox["rr", 
            RowBox[{"3", "/", "2"}]]}]], 
         RowBox[{
         "ARsigma2i", " ", "AZeps", " ", "BRsigma1", " ", "BZeta", " ", "Ka1",
           " ", "lambda", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{
            "6", " ", "Imag", " ", "mu", " ", "tt", " ", "x1", " ", "x2"}], 
            "+", 
            RowBox[{"x3", " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"4", " ", 
                SqrtBox[
                 RowBox[{"mu", "+", 
                  SuperscriptBox["rr", "4"]}]]}], "+", 
               RowBox[{"mu", " ", 
                RowBox[{"(", 
                 RowBox[{
                  SuperscriptBox["tt", "2"], "+", 
                  RowBox[{"3", " ", 
                   SuperscriptBox["x1", "2"]}], "-", 
                  SuperscriptBox["x2", "2"], "-", 
                  SuperscriptBox["x3", "2"]}], ")"}]}], "+", 
               RowBox[{"2", " ", 
                SuperscriptBox["rr", "4"], " ", 
                RowBox[{"(", 
                 RowBox[{
                  SuperscriptBox["tt", "2"], "+", 
                  RowBox[{"5", " ", 
                   SuperscriptBox["x1", "2"]}], "-", 
                  SuperscriptBox["x2", "2"], "-", 
                  SuperscriptBox["x3", "2"]}], ")"}]}], "-", 
               RowBox[{"2", " ", 
                SuperscriptBox["rr", "2"], " ", 
                RowBox[{"(", 
                 RowBox[{"2", "+", 
                  RowBox[{
                   SqrtBox[
                    RowBox[{"mu", "+", 
                    SuperscriptBox["rr", "4"]}]], " ", 
                   SuperscriptBox["tt", "2"]}], "+", 
                  RowBox[{"5", " ", 
                   SqrtBox[
                    RowBox[{"mu", "+", 
                    SuperscriptBox["rr", "4"]}]], " ", 
                   SuperscriptBox["x1", "2"]}], "-", 
                  RowBox[{
                   SqrtBox[
                    RowBox[{"mu", "+", 
                    SuperscriptBox["rr", "4"]}]], " ", 
                   SuperscriptBox["x2", "2"]}], "-", 
                  RowBox[{
                   SqrtBox[
                    RowBox[{"mu", "+", 
                    SuperscriptBox["rr", "4"]}]], " ", 
                   SuperscriptBox["x3", "2"]}]}], ")"}]}]}], ")"}]}]}], 
           ")"}]}]}], "-", 
        RowBox[{
         FractionBox["1", 
          RowBox[{"16", " ", 
           SuperscriptBox["rr", 
            RowBox[{"3", "/", "2"}]]}]], 
         RowBox[{
         "ARsigma2i", " ", "AZeps", " ", "BRsigma2", " ", "BZeta", " ", "Ka2",
           " ", "lambda", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{
            "6", " ", "Imag", " ", "mu", " ", "tt", " ", "x1", " ", "x2"}], 
            "+", 
            RowBox[{"x3", " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{
                RowBox[{"-", "4"}], " ", 
                SqrtBox[
                 RowBox[{"mu", "+", 
                  SuperscriptBox["rr", "4"]}]]}], "-", 
               RowBox[{"2", " ", 
                SuperscriptBox["rr", "4"], " ", 
                RowBox[{"(", 
                 RowBox[{
                  SuperscriptBox["tt", "2"], "-", 
                  SuperscriptBox["x1", "2"], "+", 
                  RowBox[{"5", " ", 
                   SuperscriptBox["x2", "2"]}], "-", 
                  SuperscriptBox["x3", "2"]}], ")"}]}], "+", 
               RowBox[{"mu", " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"-", 
                   SuperscriptBox["tt", "2"]}], "+", 
                  SuperscriptBox["x1", "2"], "-", 
                  RowBox[{"3", " ", 
                   SuperscriptBox["x2", "2"]}], "+", 
                  SuperscriptBox["x3", "2"]}], ")"}]}], "+", 
               RowBox[{"2", " ", 
                SuperscriptBox["rr", "2"], " ", 
                RowBox[{"(", 
                 RowBox[{"2", "+", 
                  RowBox[{
                   SqrtBox[
                    RowBox[{"mu", "+", 
                    SuperscriptBox["rr", "4"]}]], " ", 
                   SuperscriptBox["tt", "2"]}], "-", 
                  RowBox[{
                   SqrtBox[
                    RowBox[{"mu", "+", 
                    SuperscriptBox["rr", "4"]}]], " ", 
                   SuperscriptBox["x1", "2"]}], "+", 
                  RowBox[{"5", " ", 
                   SqrtBox[
                    RowBox[{"mu", "+", 
                    SuperscriptBox["rr", "4"]}]], " ", 
                   SuperscriptBox["x2", "2"]}], "-", 
                  RowBox[{
                   SqrtBox[
                    RowBox[{"mu", "+", 
                    SuperscriptBox["rr", "4"]}]], " ", 
                   SuperscriptBox["x3", "2"]}]}], ")"}]}]}], ")"}]}]}], 
           ")"}]}]}], "-", 
        RowBox[{
         FractionBox["1", 
          RowBox[{"16", " ", 
           SuperscriptBox["rr", 
            RowBox[{"7", "/", "2"}]], " ", 
           RowBox[{"(", 
            RowBox[{"mu", "+", 
             SuperscriptBox["rr", "4"]}], ")"}]}]], 
         RowBox[{
         "ARsigma3", " ", "AZeps", " ", "BRsigma3", " ", "BZeta", " ", "enne",
           " ", "lambda", " ", "tt", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{
             SuperscriptBox["mu", "2"], " ", 
             RowBox[{"(", 
              RowBox[{"1", "+", 
               RowBox[{"4", " ", 
                SuperscriptBox["rr", "2"], " ", 
                RowBox[{"(", 
                 RowBox[{
                  SuperscriptBox["x1", "2"], "+", 
                  SuperscriptBox["x2", "2"]}], ")"}]}]}], ")"}]}], "+", 
            RowBox[{"2", " ", 
             SuperscriptBox["rr", "6"], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", 
                SuperscriptBox["rr", "2"]}], "+", 
               SqrtBox[
                RowBox[{"mu", "+", 
                 SuperscriptBox["rr", "4"]}]]}], ")"}], " ", 
             RowBox[{"(", 
              RowBox[{"1", "+", 
               RowBox[{
                SuperscriptBox["rr", "2"], " ", 
                RowBox[{"(", 
                 RowBox[{
                  SuperscriptBox["tt", "2"], "-", 
                  SuperscriptBox["x1", "2"], "-", 
                  SuperscriptBox["x2", "2"], "+", 
                  SuperscriptBox["x3", "2"]}], ")"}]}]}], ")"}]}], "+", 
            RowBox[{"mu", " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"2", " ", 
                SuperscriptBox["rr", "2"], " ", 
                SqrtBox[
                 RowBox[{"mu", "+", 
                  SuperscriptBox["rr", "4"]}]]}], "-", 
               RowBox[{"2", " ", 
                SuperscriptBox["rr", "6"], " ", 
                RowBox[{"(", 
                 RowBox[{
                  SuperscriptBox["tt", "2"], "-", 
                  RowBox[{"3", " ", 
                   SuperscriptBox["x1", "2"]}], "-", 
                  RowBox[{"3", " ", 
                   SuperscriptBox["x2", "2"]}], "+", 
                  SuperscriptBox["x3", "2"]}], ")"}]}], "+", 
               RowBox[{
                SuperscriptBox["rr", "4"], " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"-", "1"}], "+", 
                  RowBox[{
                   SqrtBox[
                    RowBox[{"mu", "+", 
                    SuperscriptBox["rr", "4"]}]], " ", 
                   SuperscriptBox["tt", "2"]}], "-", 
                  RowBox[{"3", " ", 
                   SqrtBox[
                    RowBox[{"mu", "+", 
                    SuperscriptBox["rr", "4"]}]], " ", 
                   SuperscriptBox["x1", "2"]}], "-", 
                  RowBox[{"3", " ", 
                   SqrtBox[
                    RowBox[{"mu", "+", 
                    SuperscriptBox["rr", "4"]}]], " ", 
                   SuperscriptBox["x2", "2"]}], "+", 
                  RowBox[{
                   SqrtBox[
                    RowBox[{"mu", "+", 
                    SuperscriptBox["rr", "4"]}]], " ", 
                   SuperscriptBox["x3", "2"]}]}], ")"}]}]}], ")"}]}]}], 
           ")"}]}]}], "-", 
        RowBox[{
         FractionBox["1", 
          RowBox[{"16", " ", 
           SuperscriptBox["rr", 
            RowBox[{"7", "/", "2"}]], " ", 
           RowBox[{"(", 
            RowBox[{"mu", "+", 
             SuperscriptBox["rr", "4"]}], ")"}]}]], 
         RowBox[{
         "ARsigma3", " ", "AZeps", " ", "BRsigma0", " ", "BZeta", " ", "enne",
           " ", "lambda", " ", "x3", " ", 
          RowBox[{"(", 
           RowBox[{
            SuperscriptBox["mu", "2"], "+", 
            RowBox[{"2", " ", 
             SuperscriptBox["rr", "6"], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", 
                SuperscriptBox["rr", "2"]}], "+", 
               SqrtBox[
                RowBox[{"mu", "+", 
                 SuperscriptBox["rr", "4"]}]]}], ")"}], " ", 
             RowBox[{"(", 
              RowBox[{"1", "+", 
               RowBox[{
                SuperscriptBox["rr", "2"], " ", 
                RowBox[{"(", 
                 RowBox[{
                  SuperscriptBox["tt", "2"], "+", 
                  SuperscriptBox["x1", "2"], "+", 
                  SuperscriptBox["x2", "2"], "+", 
                  SuperscriptBox["x3", "2"]}], ")"}]}]}], ")"}]}], "+", 
            RowBox[{"mu", " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"2", " ", 
                SuperscriptBox["rr", "2"], " ", 
                SqrtBox[
                 RowBox[{"mu", "+", 
                  SuperscriptBox["rr", "4"]}]]}], "-", 
               RowBox[{"2", " ", 
                SuperscriptBox["rr", "6"], " ", 
                RowBox[{"(", 
                 RowBox[{
                  SuperscriptBox["tt", "2"], "+", 
                  SuperscriptBox["x1", "2"], "+", 
                  SuperscriptBox["x2", "2"], "+", 
                  SuperscriptBox["x3", "2"]}], ")"}]}], "+", 
               RowBox[{
                SuperscriptBox["rr", "4"], " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"-", "1"}], "+", 
                  RowBox[{
                   SqrtBox[
                    RowBox[{"mu", "+", 
                    SuperscriptBox["rr", "4"]}]], " ", 
                   SuperscriptBox["tt", "2"]}], "+", 
                  RowBox[{
                   SqrtBox[
                    RowBox[{"mu", "+", 
                    SuperscriptBox["rr", "4"]}]], " ", 
                   SuperscriptBox["x1", "2"]}], "+", 
                  RowBox[{
                   SqrtBox[
                    RowBox[{"mu", "+", 
                    SuperscriptBox["rr", "4"]}]], " ", 
                   SuperscriptBox["x2", "2"]}], "+", 
                  RowBox[{
                   SqrtBox[
                    RowBox[{"mu", "+", 
                    SuperscriptBox["rr", "4"]}]], " ", 
                   SuperscriptBox["x3", "2"]}]}], ")"}]}]}], ")"}]}]}], 
           ")"}]}]}], "-", 
        RowBox[{
         FractionBox["1", 
          RowBox[{"8", " ", 
           SuperscriptBox["rr", 
            RowBox[{"7", "/", "2"}]], " ", 
           RowBox[{"(", 
            RowBox[{"mu", "+", 
             SuperscriptBox["rr", "4"]}], ")"}]}]], 
         RowBox[{
         "ARsigma2i", " ", "AZeps", " ", "BRsigma0", " ", "BZeta", " ", 
          "enne", " ", "lambda", " ", "x3", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{
             SuperscriptBox["mu", "2"], " ", 
             RowBox[{"(", 
              RowBox[{"2", "+", 
               RowBox[{
                SuperscriptBox["rr", "2"], " ", 
                RowBox[{"(", 
                 RowBox[{
                  SuperscriptBox["x1", "2"], "+", 
                  SuperscriptBox["x2", "2"], "+", 
                  SuperscriptBox["x3", "2"]}], ")"}]}]}], ")"}]}], "+", 
            RowBox[{
             SuperscriptBox["rr", "6"], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", 
                SuperscriptBox["rr", "2"]}], "+", 
               SqrtBox[
                RowBox[{"mu", "+", 
                 SuperscriptBox["rr", "4"]}]]}], ")"}], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "1"}], "+", 
               RowBox[{
                SuperscriptBox["rr", "2"], " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"5", " ", 
                   SuperscriptBox["tt", "2"]}], "+", 
                  SuperscriptBox["x1", "2"], "+", 
                  SuperscriptBox["x2", "2"], "+", 
                  SuperscriptBox["x3", "2"]}], ")"}]}]}], ")"}]}], "+", 
            RowBox[{"mu", " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{
                RowBox[{"-", "2"}], " ", 
                SuperscriptBox["rr", "2"], " ", 
                SqrtBox[
                 RowBox[{"mu", "+", 
                  SuperscriptBox["rr", "4"]}]]}], "-", 
               RowBox[{"5", " ", 
                SuperscriptBox["rr", "6"], " ", 
                SuperscriptBox["tt", "2"]}], "+", 
               RowBox[{
                SuperscriptBox["rr", "4"], " ", 
                RowBox[{"(", 
                 RowBox[{"3", "+", 
                  RowBox[{"5", " ", 
                   SqrtBox[
                    RowBox[{"mu", "+", 
                    SuperscriptBox["rr", "4"]}]], " ", 
                   SuperscriptBox["tt", "2"]}], "+", 
                  RowBox[{
                   SqrtBox[
                    RowBox[{"mu", "+", 
                    SuperscriptBox["rr", "4"]}]], " ", 
                   SuperscriptBox["x1", "2"]}], "+", 
                  RowBox[{
                   SqrtBox[
                    RowBox[{"mu", "+", 
                    SuperscriptBox["rr", "4"]}]], " ", 
                   SuperscriptBox["x2", "2"]}], "+", 
                  RowBox[{
                   SqrtBox[
                    RowBox[{"mu", "+", 
                    SuperscriptBox["rr", "4"]}]], " ", 
                   SuperscriptBox["x3", "2"]}]}], ")"}]}]}], ")"}]}]}], 
           ")"}]}]}], "-", 
        RowBox[{
         FractionBox["1", 
          RowBox[{"16", " ", 
           SuperscriptBox["rr", 
            RowBox[{"9", "/", "2"}]], " ", 
           RowBox[{"(", 
            RowBox[{"mu", "+", 
             SuperscriptBox["rr", "4"]}], ")"}]}]], 
         RowBox[{
         "ARsigma1", " ", "AZeps", " ", "BRsigma0", " ", "BZeta", " ", "Ka3", 
          " ", "lambda", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{
             SuperscriptBox["mu", "2"], " ", 
             RowBox[{"(", 
              RowBox[{"1", "+", 
               RowBox[{
                SuperscriptBox["rr", "2"], " ", 
                RowBox[{"(", 
                 RowBox[{
                  SuperscriptBox["tt", "2"], "+", 
                  SuperscriptBox["x1", "2"], "+", 
                  SuperscriptBox["x2", "2"], "-", 
                  RowBox[{"5", " ", 
                   SuperscriptBox["x3", "2"]}]}], ")"}]}]}], ")"}]}], "+", 
            RowBox[{"4", " ", 
             SuperscriptBox["rr", "6"], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", 
                SuperscriptBox["rr", "2"]}], "+", 
               SqrtBox[
                RowBox[{"mu", "+", 
                 SuperscriptBox["rr", "4"]}]]}], ")"}], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "1"}], "+", 
               RowBox[{
                SuperscriptBox["rr", "2"], " ", 
                RowBox[{"(", 
                 RowBox[{
                  SuperscriptBox["tt", "2"], "+", 
                  SuperscriptBox["x3", "2"]}], ")"}]}]}], ")"}]}], "+", 
            RowBox[{"mu", " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{
                RowBox[{"-", "4"}], " ", 
                SuperscriptBox["rr", "2"], " ", 
                SqrtBox[
                 RowBox[{"mu", "+", 
                  SuperscriptBox["rr", "4"]}]]}], "+", 
               RowBox[{
                SuperscriptBox["rr", "6"], " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{
                   RowBox[{"-", "3"}], " ", 
                   SuperscriptBox["tt", "2"]}], "+", 
                  SuperscriptBox["x1", "2"], "+", 
                  SuperscriptBox["x2", "2"], "-", 
                  RowBox[{"9", " ", 
                   SuperscriptBox["x3", "2"]}]}], ")"}]}], "+", 
               RowBox[{
                SuperscriptBox["rr", "4"], " ", 
                RowBox[{"(", 
                 RowBox[{"5", "+", 
                  RowBox[{"2", " ", 
                   SqrtBox[
                    RowBox[{"mu", "+", 
                    SuperscriptBox["rr", "4"]}]], " ", 
                   SuperscriptBox["tt", "2"]}], "+", 
                  RowBox[{"4", " ", 
                   SqrtBox[
                    RowBox[{"mu", "+", 
                    SuperscriptBox["rr", "4"]}]], " ", 
                   SuperscriptBox["x3", "2"]}]}], ")"}]}]}], ")"}]}]}], 
           ")"}]}]}], "+", 
        RowBox[{
         FractionBox["1", 
          RowBox[{"16", " ", 
           SuperscriptBox["rr", 
            RowBox[{"9", "/", "2"}]], " ", 
           RowBox[{"(", 
            RowBox[{"mu", "+", 
             SuperscriptBox["rr", "4"]}], ")"}]}]], 
         RowBox[{
         "ARsigma0", " ", "AZeps", " ", "BRsigma3", " ", "BZeta", " ", "enne",
           " ", "lambda", " ", 
          RowBox[{"(", 
           RowBox[{
            SuperscriptBox["mu", "2"], "+", 
            RowBox[{"2", " ", 
             SuperscriptBox["rr", "6"], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", 
                SuperscriptBox["rr", "2"]}], "+", 
               SqrtBox[
                RowBox[{"mu", "+", 
                 SuperscriptBox["rr", "4"]}]]}], ")"}], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "1"}], "+", 
               RowBox[{
                SuperscriptBox["rr", "2"], " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"3", " ", 
                   SuperscriptBox["tt", "2"]}], "+", 
                  SuperscriptBox["x1", "2"], "+", 
                  SuperscriptBox["x2", "2"], "+", 
                  RowBox[{"3", " ", 
                   SuperscriptBox["x3", "2"]}]}], ")"}]}]}], ")"}]}], "+", 
            RowBox[{"mu", " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{
                RowBox[{"-", "2"}], " ", 
                SuperscriptBox["rr", "2"], " ", 
                SqrtBox[
                 RowBox[{"mu", "+", 
                  SuperscriptBox["rr", "4"]}]]}], "-", 
               RowBox[{"2", " ", 
                SuperscriptBox["rr", "6"], " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"3", " ", 
                   SuperscriptBox["tt", "2"]}], "+", 
                  SuperscriptBox["x1", "2"], "+", 
                  SuperscriptBox["x2", "2"], "+", 
                  RowBox[{"3", " ", 
                   SuperscriptBox["x3", "2"]}]}], ")"}]}], "+", 
               RowBox[{
                SuperscriptBox["rr", "4"], " ", 
                RowBox[{"(", 
                 RowBox[{"3", "+", 
                  RowBox[{"5", " ", 
                   SqrtBox[
                    RowBox[{"mu", "+", 
                    SuperscriptBox["rr", "4"]}]], " ", 
                   SuperscriptBox["tt", "2"]}], "+", 
                  RowBox[{
                   SqrtBox[
                    RowBox[{"mu", "+", 
                    SuperscriptBox["rr", "4"]}]], " ", 
                   SuperscriptBox["x1", "2"]}], "+", 
                  RowBox[{
                   SqrtBox[
                    RowBox[{"mu", "+", 
                    SuperscriptBox["rr", "4"]}]], " ", 
                   SuperscriptBox["x2", "2"]}], "+", 
                  RowBox[{"5", " ", 
                   SqrtBox[
                    RowBox[{"mu", "+", 
                    SuperscriptBox["rr", "4"]}]], " ", 
                   SuperscriptBox["x3", "2"]}]}], ")"}]}]}], ")"}]}]}], 
           ")"}]}]}], "+", 
        RowBox[{
         FractionBox["1", 
          RowBox[{"8", " ", 
           SuperscriptBox["rr", 
            RowBox[{"7", "/", "2"}]], " ", 
           RowBox[{"(", 
            RowBox[{"mu", "+", 
             SuperscriptBox["rr", "4"]}], ")"}]}]], 
         RowBox[{
         "ARsigma3", " ", "AZeps", " ", "BRsigma1", " ", "BZeta", " ", "Ka3", 
          " ", "lambda", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{
             RowBox[{"-", "2"}], " ", 
             SuperscriptBox["rr", "6"], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", 
                SuperscriptBox["rr", "2"]}], "+", 
               SqrtBox[
                RowBox[{"mu", "+", 
                 SuperscriptBox["rr", "4"]}]]}], ")"}], " ", "x1", " ", 
             RowBox[{"(", 
              RowBox[{"1", "+", 
               RowBox[{
                SuperscriptBox["rr", "2"], " ", 
                SuperscriptBox["x3", "2"]}]}], ")"}]}], "+", 
            RowBox[{
             SuperscriptBox["mu", "2"], " ", 
             RowBox[{"(", 
              RowBox[{"x1", "+", 
               RowBox[{"2", " ", "Imag", " ", 
                SuperscriptBox["rr", "2"], " ", "tt", " ", "x2", " ", "x3"}], 
               "+", 
               RowBox[{"2", " ", 
                SuperscriptBox["rr", "2"], " ", "x1", " ", 
                SuperscriptBox["x3", "2"]}]}], ")"}]}], "+", 
            RowBox[{"mu", " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{
                RowBox[{"-", "2"}], " ", 
                SuperscriptBox["rr", "2"], " ", 
                SqrtBox[
                 RowBox[{"mu", "+", 
                  SuperscriptBox["rr", "4"]}]], " ", "x1"}], "+", 
               RowBox[{"2", " ", 
                SuperscriptBox["rr", "6"], " ", "x3", " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"Imag", " ", "tt", " ", "x2"}], "+", 
                  RowBox[{"2", " ", "x1", " ", "x3"}]}], ")"}]}], "-", 
               RowBox[{
                SuperscriptBox["rr", "4"], " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{
                   RowBox[{"-", "3"}], " ", "x1"}], "+", 
                  RowBox[{"Imag", " ", 
                   SqrtBox[
                    RowBox[{"mu", "+", 
                    SuperscriptBox["rr", "4"]}]], " ", "tt", " ", "x2", " ", 
                   "x3"}], "+", 
                  RowBox[{"2", " ", 
                   SqrtBox[
                    RowBox[{"mu", "+", 
                    SuperscriptBox["rr", "4"]}]], " ", "x1", " ", 
                   SuperscriptBox["x3", "2"]}]}], ")"}]}]}], ")"}]}]}], 
           ")"}]}]}], "+", 
        RowBox[{
         FractionBox["1", 
          RowBox[{"8", " ", 
           SuperscriptBox["rr", 
            RowBox[{"7", "/", "2"}]], " ", 
           RowBox[{"(", 
            RowBox[{"mu", "+", 
             SuperscriptBox["rr", "4"]}], ")"}]}]], 
         RowBox[{
         "ARsigma3", " ", "AZeps", " ", "BRsigma2", " ", "BZeta", " ", "Ka3", 
          " ", "lambda", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{
             RowBox[{"-", "2"}], " ", 
             SuperscriptBox["rr", "6"], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", 
                SuperscriptBox["rr", "2"]}], "+", 
               SqrtBox[
                RowBox[{"mu", "+", 
                 SuperscriptBox["rr", "4"]}]]}], ")"}], " ", "x2", " ", 
             RowBox[{"(", 
              RowBox[{"1", "+", 
               RowBox[{
                SuperscriptBox["rr", "2"], " ", 
                SuperscriptBox["x3", "2"]}]}], ")"}]}], "+", 
            RowBox[{
             SuperscriptBox["mu", "2"], " ", 
             RowBox[{"(", 
              RowBox[{"x2", "-", 
               RowBox[{"2", " ", "Imag", " ", 
                SuperscriptBox["rr", "2"], " ", "tt", " ", "x1", " ", "x3"}], 
               "+", 
               RowBox[{"2", " ", 
                SuperscriptBox["rr", "2"], " ", "x2", " ", 
                SuperscriptBox["x3", "2"]}]}], ")"}]}], "+", 
            RowBox[{"mu", " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{
                RowBox[{"-", "2"}], " ", 
                SuperscriptBox["rr", "2"], " ", 
                SqrtBox[
                 RowBox[{"mu", "+", 
                  SuperscriptBox["rr", "4"]}]], " ", "x2"}], "+", 
               RowBox[{"2", " ", 
                SuperscriptBox["rr", "6"], " ", "x3", " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{
                   RowBox[{"-", "Imag"}], " ", "tt", " ", "x1"}], "+", 
                  RowBox[{"2", " ", "x2", " ", "x3"}]}], ")"}]}], "+", 
               RowBox[{
                SuperscriptBox["rr", "4"], " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"3", " ", "x2"}], "+", 
                  RowBox[{"Imag", " ", 
                   SqrtBox[
                    RowBox[{"mu", "+", 
                    SuperscriptBox["rr", "4"]}]], " ", "tt", " ", "x1", " ", 
                   "x3"}], "-", 
                  RowBox[{"2", " ", 
                   SqrtBox[
                    RowBox[{"mu", "+", 
                    SuperscriptBox["rr", "4"]}]], " ", "x2", " ", 
                   SuperscriptBox["x3", "2"]}]}], ")"}]}]}], ")"}]}]}], 
           ")"}]}]}], "-", 
        RowBox[{
         FractionBox["1", 
          RowBox[{"16", " ", 
           SuperscriptBox["rr", 
            RowBox[{"7", "/", "2"}]]}]], 
         RowBox[{
         "ARsigma2i", " ", "AZeps", " ", "BRsigma2", " ", "BZeta", " ", "Ka3",
           " ", "lambda", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{
             RowBox[{"-", "4"}], " ", 
             SuperscriptBox["rr", "4"], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", 
                SuperscriptBox["rr", "2"]}], "+", 
               SqrtBox[
                RowBox[{"mu", "+", 
                 SuperscriptBox["rr", "4"]}]]}], ")"}], " ", "x2", " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", 
                SuperscriptBox["tt", "2"]}], "+", 
               SuperscriptBox["x1", "2"], "+", 
               SuperscriptBox["x2", "2"], "-", 
               RowBox[{"2", " ", 
                SuperscriptBox["x3", "2"]}]}], ")"}]}], "+", 
            RowBox[{"mu", " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{
                SuperscriptBox["rr", "2"], " ", 
                SuperscriptBox["x2", "3"]}], "+", 
               RowBox[{"6", " ", "Imag", " ", 
                SuperscriptBox["rr", "2"], " ", "tt", " ", "x1", " ", "x3"}], 
               "+", 
               RowBox[{"x2", " ", 
                RowBox[{"(", 
                 RowBox[{"1", "+", 
                  RowBox[{
                   SuperscriptBox["rr", "2"], " ", 
                   RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", 
                    SuperscriptBox["tt", "2"]}], "+", 
                    SuperscriptBox["x1", "2"], "-", 
                    RowBox[{"3", " ", 
                    SuperscriptBox["x3", "2"]}]}], ")"}]}]}], ")"}]}]}], 
              ")"}]}]}], ")"}]}]}], "-", 
        RowBox[{
         FractionBox["1", 
          RowBox[{"16", " ", 
           SuperscriptBox["rr", 
            RowBox[{"7", "/", "2"}]]}]], 
         RowBox[{
         "ARsigma2i", " ", "AZeps", " ", "BRsigma1", " ", "BZeta", " ", "Ka3",
           " ", "lambda", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{
             RowBox[{"-", "4"}], " ", 
             SuperscriptBox["rr", "4"], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", 
                SuperscriptBox["rr", "2"]}], "+", 
               SqrtBox[
                RowBox[{"mu", "+", 
                 SuperscriptBox["rr", "4"]}]]}], ")"}], " ", "x1", " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", 
                SuperscriptBox["tt", "2"]}], "+", 
               SuperscriptBox["x1", "2"], "+", 
               SuperscriptBox["x2", "2"], "-", 
               RowBox[{"2", " ", 
                SuperscriptBox["x3", "2"]}]}], ")"}]}], "+", 
            RowBox[{"mu", " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{
                SuperscriptBox["rr", "2"], " ", 
                SuperscriptBox["x1", "3"]}], "-", 
               RowBox[{"6", " ", "Imag", " ", 
                SuperscriptBox["rr", "2"], " ", "tt", " ", "x2", " ", "x3"}], 
               "+", 
               RowBox[{"x1", " ", 
                RowBox[{"(", 
                 RowBox[{"1", "+", 
                  RowBox[{
                   SuperscriptBox["rr", "2"], " ", 
                   RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", 
                    SuperscriptBox["tt", "2"]}], "+", 
                    SuperscriptBox["x2", "2"], "-", 
                    RowBox[{"3", " ", 
                    SuperscriptBox["x3", "2"]}]}], ")"}]}]}], ")"}]}]}], 
              ")"}]}]}], ")"}]}]}], "+", 
        RowBox[{
         FractionBox["1", 
          RowBox[{"8", " ", 
           SuperscriptBox["rr", 
            RowBox[{"7", "/", "2"}]], " ", 
           RowBox[{"(", 
            RowBox[{"mu", "+", 
             SuperscriptBox["rr", "4"]}], ")"}]}]], 
         RowBox[{
         "ARsigma3", " ", "AZeps", " ", "BRsigma1", " ", "BZeta", " ", "Ka1", 
          " ", "lambda", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"Imag", " ", "mu", " ", 
             SuperscriptBox["rr", "2"], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"2", " ", "mu"}], "+", 
               RowBox[{"2", " ", 
                SuperscriptBox["rr", "4"]}], "-", 
               RowBox[{
                SuperscriptBox["rr", "2"], " ", 
                SqrtBox[
                 RowBox[{"mu", "+", 
                  SuperscriptBox["rr", "4"]}]]}]}], ")"}], " ", "tt", " ", 
             "x1", " ", "x2"}], "+", 
            RowBox[{
             RowBox[{"(", 
              RowBox[{"mu", "+", 
               SuperscriptBox["rr", "4"]}], ")"}], " ", "x3", " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"mu", " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"-", "2"}], "+", 
                  RowBox[{
                   SuperscriptBox["rr", "2"], " ", 
                   RowBox[{"(", 
                    RowBox[{
                    SuperscriptBox["tt", "2"], "+", 
                    SuperscriptBox["x1", "2"], "-", 
                    SuperscriptBox["x2", "2"], "-", 
                    SuperscriptBox["x3", "2"]}], ")"}]}]}], ")"}]}], "-", 
               RowBox[{
                SuperscriptBox["rr", "2"], " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"-", 
                   SuperscriptBox["rr", "2"]}], "+", 
                  SqrtBox[
                   RowBox[{"mu", "+", 
                    SuperscriptBox["rr", "4"]}]]}], ")"}], " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"-", "1"}], "+", 
                  RowBox[{
                   SuperscriptBox["rr", "2"], " ", 
                   RowBox[{"(", 
                    RowBox[{
                    SuperscriptBox["tt", "2"], "+", 
                    SuperscriptBox["x1", "2"], "-", 
                    SuperscriptBox["x2", "2"], "-", 
                    SuperscriptBox["x3", "2"]}], ")"}]}]}], ")"}]}]}], 
              ")"}]}]}], ")"}]}]}], "+", 
        RowBox[{
         FractionBox["1", 
          RowBox[{"8", " ", 
           SuperscriptBox["rr", 
            RowBox[{"7", "/", "2"}]], " ", 
           RowBox[{"(", 
            RowBox[{"mu", "+", 
             SuperscriptBox["rr", "4"]}], ")"}]}]], 
         RowBox[{
         "ARsigma3", " ", "AZeps", " ", "BRsigma2", " ", "BZeta", " ", "Ka2", 
          " ", "lambda", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"Imag", " ", "mu", " ", 
             SuperscriptBox["rr", "2"], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{
                RowBox[{"-", "2"}], " ", "mu"}], "-", 
               RowBox[{"2", " ", 
                SuperscriptBox["rr", "4"]}], "+", 
               RowBox[{
                SuperscriptBox["rr", "2"], " ", 
                SqrtBox[
                 RowBox[{"mu", "+", 
                  SuperscriptBox["rr", "4"]}]]}]}], ")"}], " ", "tt", " ", 
             "x1", " ", "x2"}], "+", 
            RowBox[{
             RowBox[{"(", 
              RowBox[{"mu", "+", 
               SuperscriptBox["rr", "4"]}], ")"}], " ", "x3", " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"mu", " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"-", "2"}], "+", 
                  RowBox[{
                   SuperscriptBox["rr", "2"], " ", 
                   RowBox[{"(", 
                    RowBox[{
                    SuperscriptBox["tt", "2"], "-", 
                    SuperscriptBox["x1", "2"], "+", 
                    SuperscriptBox["x2", "2"], "-", 
                    SuperscriptBox["x3", "2"]}], ")"}]}]}], ")"}]}], "-", 
               RowBox[{
                SuperscriptBox["rr", "2"], " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"-", 
                   SuperscriptBox["rr", "2"]}], "+", 
                  SqrtBox[
                   RowBox[{"mu", "+", 
                    SuperscriptBox["rr", "4"]}]]}], ")"}], " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"-", "1"}], "+", 
                  RowBox[{
                   SuperscriptBox["rr", "2"], " ", 
                   RowBox[{"(", 
                    RowBox[{
                    SuperscriptBox["tt", "2"], "-", 
                    SuperscriptBox["x1", "2"], "+", 
                    SuperscriptBox["x2", "2"], "-", 
                    SuperscriptBox["x3", "2"]}], ")"}]}]}], ")"}]}]}], 
              ")"}]}]}], ")"}]}]}], "+", 
        RowBox[{
         FractionBox["1", 
          RowBox[{"8", " ", 
           SuperscriptBox["rr", 
            RowBox[{"7", "/", "2"}]], " ", 
           RowBox[{"(", 
            RowBox[{"mu", "+", 
             SuperscriptBox["rr", "4"]}], ")"}]}]], 
         RowBox[{
         "ARsigma3", " ", "AZeps", " ", "BRsigma1", " ", "BZeta", " ", "Ka2", 
          " ", "lambda", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"2", " ", 
             SuperscriptBox["rr", "2"], " ", 
             RowBox[{"(", 
              RowBox[{"mu", "+", 
               SuperscriptBox["rr", "4"]}], ")"}], " ", 
             RowBox[{"(", 
              RowBox[{"mu", "+", 
               SuperscriptBox["rr", "4"], "-", 
               RowBox[{
                SuperscriptBox["rr", "2"], " ", 
                SqrtBox[
                 RowBox[{"mu", "+", 
                  SuperscriptBox["rr", "4"]}]]}]}], ")"}], " ", "x1", " ", 
             "x2", " ", "x3"}], "+", 
            RowBox[{"Imag", " ", "tt", " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{
                RowBox[{"-", 
                 SuperscriptBox["rr", "6"]}], " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"-", 
                   SuperscriptBox["rr", "2"]}], "+", 
                  SqrtBox[
                   RowBox[{"mu", "+", 
                    SuperscriptBox["rr", "4"]}]]}], ")"}], " ", 
                RowBox[{"(", 
                 RowBox[{"1", "+", 
                  RowBox[{
                   SuperscriptBox["rr", "2"], " ", 
                   RowBox[{"(", 
                    RowBox[{
                    SuperscriptBox["tt", "2"], "-", 
                    SuperscriptBox["x1", "2"], "-", 
                    SuperscriptBox["x2", "2"], "-", 
                    SuperscriptBox["x3", "2"]}], ")"}]}]}], ")"}]}], "+", 
               RowBox[{
                SuperscriptBox["mu", "2"], " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"-", "1"}], "+", 
                  RowBox[{
                   SuperscriptBox["rr", "2"], " ", 
                   RowBox[{"(", 
                    RowBox[{
                    SuperscriptBox["tt", "2"], "-", 
                    SuperscriptBox["x1", "2"], "+", 
                    SuperscriptBox["x2", "2"], "-", 
                    SuperscriptBox["x3", "2"]}], ")"}]}]}], ")"}]}], "+", 
               RowBox[{"mu", " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{
                   RowBox[{"-", 
                    SuperscriptBox["rr", "2"]}], " ", 
                   SqrtBox[
                    RowBox[{"mu", "+", 
                    SuperscriptBox["rr", "4"]}]]}], "+", 
                  RowBox[{"2", " ", 
                   SuperscriptBox["rr", "6"], " ", 
                   RowBox[{"(", 
                    RowBox[{
                    SuperscriptBox["tt", "2"], "-", 
                    SuperscriptBox["x1", "2"], "-", 
                    SuperscriptBox["x3", "2"]}], ")"}]}], "+", 
                  RowBox[{
                   SuperscriptBox["rr", "4"], " ", 
                   SqrtBox[
                    RowBox[{"mu", "+", 
                    SuperscriptBox["rr", "4"]}]], " ", 
                   RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", 
                    SuperscriptBox["tt", "2"]}], "+", 
                    SuperscriptBox["x1", "2"], "+", 
                    SuperscriptBox["x3", "2"]}], ")"}]}]}], ")"}]}]}], 
              ")"}]}]}], ")"}]}]}], "+", 
        RowBox[{
         FractionBox["1", 
          RowBox[{"8", " ", 
           SuperscriptBox["rr", 
            RowBox[{"7", "/", "2"}]], " ", 
           RowBox[{"(", 
            RowBox[{"mu", "+", 
             SuperscriptBox["rr", "4"]}], ")"}]}]], 
         RowBox[{
         "ARsigma3", " ", "AZeps", " ", "BRsigma2", " ", "BZeta", " ", "Ka1", 
          " ", "lambda", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"2", " ", 
             SuperscriptBox["rr", "2"], " ", 
             RowBox[{"(", 
              RowBox[{"mu", "+", 
               SuperscriptBox["rr", "4"]}], ")"}], " ", 
             RowBox[{"(", 
              RowBox[{"mu", "+", 
               SuperscriptBox["rr", "4"], "-", 
               RowBox[{
                SuperscriptBox["rr", "2"], " ", 
                SqrtBox[
                 RowBox[{"mu", "+", 
                  SuperscriptBox["rr", "4"]}]]}]}], ")"}], " ", "x1", " ", 
             "x2", " ", "x3"}], "+", 
            RowBox[{"Imag", " ", "tt", " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{
                SuperscriptBox["rr", "6"], " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"-", 
                   SuperscriptBox["rr", "2"]}], "+", 
                  SqrtBox[
                   RowBox[{"mu", "+", 
                    SuperscriptBox["rr", "4"]}]]}], ")"}], " ", 
                RowBox[{"(", 
                 RowBox[{"1", "+", 
                  RowBox[{
                   SuperscriptBox["rr", "2"], " ", 
                   RowBox[{"(", 
                    RowBox[{
                    SuperscriptBox["tt", "2"], "-", 
                    SuperscriptBox["x1", "2"], "-", 
                    SuperscriptBox["x2", "2"], "-", 
                    SuperscriptBox["x3", "2"]}], ")"}]}]}], ")"}]}], "+", 
               RowBox[{"mu", " ", 
                SuperscriptBox["rr", "2"], " ", 
                RowBox[{"(", 
                 RowBox[{
                  SqrtBox[
                   RowBox[{"mu", "+", 
                    SuperscriptBox["rr", "4"]}]], "+", 
                  RowBox[{
                   SuperscriptBox["rr", "2"], " ", 
                   SqrtBox[
                    RowBox[{"mu", "+", 
                    SuperscriptBox["rr", "4"]}]], " ", 
                   RowBox[{"(", 
                    RowBox[{
                    SuperscriptBox["tt", "2"], "-", 
                    SuperscriptBox["x2", "2"], "-", 
                    SuperscriptBox["x3", "2"]}], ")"}]}], "+", 
                  RowBox[{"2", " ", 
                   SuperscriptBox["rr", "4"], " ", 
                   RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", 
                    SuperscriptBox["tt", "2"]}], "+", 
                    SuperscriptBox["x2", "2"], "+", 
                    SuperscriptBox["x3", "2"]}], ")"}]}]}], ")"}]}], "+", 
               RowBox[{
                SuperscriptBox["mu", "2"], " ", 
                RowBox[{"(", 
                 RowBox[{"1", "+", 
                  RowBox[{
                   SuperscriptBox["rr", "2"], " ", 
                   RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", 
                    SuperscriptBox["tt", "2"]}], "-", 
                    SuperscriptBox["x1", "2"], "+", 
                    SuperscriptBox["x2", "2"], "+", 
                    SuperscriptBox["x3", "2"]}], ")"}]}]}], ")"}]}]}], 
              ")"}]}]}], ")"}]}]}], "-", 
        RowBox[{
         FractionBox["1", 
          RowBox[{"8", " ", 
           SuperscriptBox["rr", 
            RowBox[{"7", "/", "2"}]], " ", 
           RowBox[{"(", 
            RowBox[{"mu", "+", 
             SuperscriptBox["rr", "4"]}], ")"}]}]], 
         RowBox[{
         "ARsigma3", " ", "AZeps", " ", "BRsigma0", " ", "BZeta", " ", "Ka2", 
          " ", "lambda", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{
             SuperscriptBox["rr", "4"], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{
                RowBox[{"-", "2"}], " ", "mu", " ", 
                SuperscriptBox["rr", "2"]}], "-", 
               RowBox[{"2", " ", 
                SuperscriptBox["rr", "6"]}], "+", 
               RowBox[{"mu", " ", 
                SqrtBox[
                 RowBox[{"mu", "+", 
                  SuperscriptBox["rr", "4"]}]]}], "+", 
               RowBox[{"2", " ", 
                SuperscriptBox["rr", "4"], " ", 
                SqrtBox[
                 RowBox[{"mu", "+", 
                  SuperscriptBox["rr", "4"]}]]}]}], ")"}], " ", "tt", " ", 
             "x2", " ", "x3"}], "+", 
            RowBox[{"Imag", " ", "x1", " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{
                SuperscriptBox["rr", "6"], " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"-", 
                   SuperscriptBox["rr", "2"]}], "+", 
                  SqrtBox[
                   RowBox[{"mu", "+", 
                    SuperscriptBox["rr", "4"]}]]}], ")"}], " ", 
                RowBox[{"(", 
                 RowBox[{"3", "+", 
                  RowBox[{
                   SuperscriptBox["rr", "2"], " ", 
                   RowBox[{"(", 
                    RowBox[{
                    SuperscriptBox["tt", "2"], "-", 
                    SuperscriptBox["x1", "2"], "-", 
                    SuperscriptBox["x2", "2"], "-", 
                    SuperscriptBox["x3", "2"]}], ")"}]}]}], ")"}]}], "+", 
               RowBox[{
                SuperscriptBox["mu", "2"], " ", 
                RowBox[{"(", 
                 RowBox[{"1", "+", 
                  RowBox[{
                   SuperscriptBox["rr", "2"], " ", 
                   RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", 
                    SuperscriptBox["tt", "2"]}], "+", 
                    SuperscriptBox["x1", "2"], "+", 
                    SuperscriptBox["x2", "2"], "+", 
                    SuperscriptBox["x3", "2"]}], ")"}]}]}], ")"}]}], "+", 
               RowBox[{"mu", " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"2", " ", 
                   SuperscriptBox["rr", "2"], " ", 
                   SqrtBox[
                    RowBox[{"mu", "+", 
                    SuperscriptBox["rr", "4"]}]]}], "+", 
                  RowBox[{"2", " ", 
                   SuperscriptBox["rr", "6"], " ", 
                   RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", 
                    SuperscriptBox["tt", "2"]}], "+", 
                    SuperscriptBox["x1", "2"], "+", 
                    SuperscriptBox["x2", "2"], "+", 
                    SuperscriptBox["x3", "2"]}], ")"}]}], "+", 
                  RowBox[{
                   SuperscriptBox["rr", "4"], " ", 
                   RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "2"}], "+", 
                    RowBox[{
                    SqrtBox[
                    RowBox[{"mu", "+", 
                    SuperscriptBox["rr", "4"]}]], " ", 
                    SuperscriptBox["tt", "2"]}], "-", 
                    RowBox[{
                    SqrtBox[
                    RowBox[{"mu", "+", 
                    SuperscriptBox["rr", "4"]}]], " ", 
                    SuperscriptBox["x1", "2"]}], "-", 
                    RowBox[{
                    SqrtBox[
                    RowBox[{"mu", "+", 
                    SuperscriptBox["rr", "4"]}]], " ", 
                    SuperscriptBox["x2", "2"]}], "-", 
                    RowBox[{
                    SqrtBox[
                    RowBox[{"mu", "+", 
                    SuperscriptBox["rr", "4"]}]], " ", 
                    SuperscriptBox["x3", "2"]}]}], ")"}]}]}], ")"}]}]}], 
              ")"}]}]}], ")"}]}]}], "+", 
        RowBox[{
         FractionBox["1", 
          RowBox[{"8", " ", 
           SuperscriptBox["rr", 
            RowBox[{"7", "/", "2"}]], " ", 
           RowBox[{"(", 
            RowBox[{"mu", "+", 
             SuperscriptBox["rr", "4"]}], ")"}]}]], 
         RowBox[{
         "ARsigma3", " ", "AZeps", " ", "BRsigma0", " ", "BZeta", " ", "Ka1", 
          " ", "lambda", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{
             SuperscriptBox["rr", "4"], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"2", " ", "mu", " ", 
                SuperscriptBox["rr", "2"]}], "+", 
               RowBox[{"2", " ", 
                SuperscriptBox["rr", "6"]}], "-", 
               RowBox[{"mu", " ", 
                SqrtBox[
                 RowBox[{"mu", "+", 
                  SuperscriptBox["rr", "4"]}]]}], "-", 
               RowBox[{"2", " ", 
                SuperscriptBox["rr", "4"], " ", 
                SqrtBox[
                 RowBox[{"mu", "+", 
                  SuperscriptBox["rr", "4"]}]]}]}], ")"}], " ", "tt", " ", 
             "x1", " ", "x3"}], "+", 
            RowBox[{"Imag", " ", "x2", " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{
                SuperscriptBox["rr", "6"], " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"-", 
                   SuperscriptBox["rr", "2"]}], "+", 
                  SqrtBox[
                   RowBox[{"mu", "+", 
                    SuperscriptBox["rr", "4"]}]]}], ")"}], " ", 
                RowBox[{"(", 
                 RowBox[{"3", "+", 
                  RowBox[{
                   SuperscriptBox["rr", "2"], " ", 
                   RowBox[{"(", 
                    RowBox[{
                    SuperscriptBox["tt", "2"], "-", 
                    SuperscriptBox["x1", "2"], "-", 
                    SuperscriptBox["x2", "2"], "-", 
                    SuperscriptBox["x3", "2"]}], ")"}]}]}], ")"}]}], "+", 
               RowBox[{
                SuperscriptBox["mu", "2"], " ", 
                RowBox[{"(", 
                 RowBox[{"1", "+", 
                  RowBox[{
                   SuperscriptBox["rr", "2"], " ", 
                   RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", 
                    SuperscriptBox["tt", "2"]}], "+", 
                    SuperscriptBox["x1", "2"], "+", 
                    SuperscriptBox["x2", "2"], "+", 
                    SuperscriptBox["x3", "2"]}], ")"}]}]}], ")"}]}], "+", 
               RowBox[{"mu", " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"2", " ", 
                   SuperscriptBox["rr", "2"], " ", 
                   SqrtBox[
                    RowBox[{"mu", "+", 
                    SuperscriptBox["rr", "4"]}]]}], "+", 
                  RowBox[{"2", " ", 
                   SuperscriptBox["rr", "6"], " ", 
                   RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", 
                    SuperscriptBox["tt", "2"]}], "+", 
                    SuperscriptBox["x1", "2"], "+", 
                    SuperscriptBox["x2", "2"], "+", 
                    SuperscriptBox["x3", "2"]}], ")"}]}], "+", 
                  RowBox[{
                   SuperscriptBox["rr", "4"], " ", 
                   RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "2"}], "+", 
                    RowBox[{
                    SqrtBox[
                    RowBox[{"mu", "+", 
                    SuperscriptBox["rr", "4"]}]], " ", 
                    SuperscriptBox["tt", "2"]}], "-", 
                    RowBox[{
                    SqrtBox[
                    RowBox[{"mu", "+", 
                    SuperscriptBox["rr", "4"]}]], " ", 
                    SuperscriptBox["x1", "2"]}], "-", 
                    RowBox[{
                    SqrtBox[
                    RowBox[{"mu", "+", 
                    SuperscriptBox["rr", "4"]}]], " ", 
                    SuperscriptBox["x2", "2"]}], "-", 
                    RowBox[{
                    SqrtBox[
                    RowBox[{"mu", "+", 
                    SuperscriptBox["rr", "4"]}]], " ", 
                    SuperscriptBox["x3", "2"]}]}], ")"}]}]}], ")"}]}]}], 
              ")"}]}]}], ")"}]}]}], "+", 
        RowBox[{
         FractionBox["1", 
          RowBox[{"16", " ", 
           SuperscriptBox["rr", 
            RowBox[{"3", "/", "2"}]], " ", 
           RowBox[{"(", 
            RowBox[{"mu", "+", 
             SuperscriptBox["rr", "4"]}], ")"}]}]], 
         RowBox[{
         "ARsigma2i", " ", "AZeps", " ", "BRsigma2", " ", "BZeta", " ", "Ka1",
           " ", "lambda", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"4", " ", 
             RowBox[{"(", 
              RowBox[{"mu", "+", 
               SuperscriptBox["rr", "4"]}], ")"}], " ", 
             RowBox[{"(", 
              RowBox[{"mu", "+", 
               RowBox[{"3", " ", 
                SuperscriptBox["rr", "4"]}], "-", 
               RowBox[{"3", " ", 
                SuperscriptBox["rr", "2"], " ", 
                SqrtBox[
                 RowBox[{"mu", "+", 
                  SuperscriptBox["rr", "4"]}]]}]}], ")"}], " ", "x1", " ", 
             "x2", " ", "x3"}], "+", 
            RowBox[{"Imag", " ", "tt", " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{
                SuperscriptBox["mu", "2"], " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"-", 
                   SuperscriptBox["tt", "2"]}], "-", 
                  RowBox[{"5", " ", 
                   SuperscriptBox["x1", "2"]}], "+", 
                  SuperscriptBox["x2", "2"], "+", 
                  SuperscriptBox["x3", "2"]}], ")"}]}], "+", 
               RowBox[{"2", " ", 
                SuperscriptBox["rr", "4"], " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"-", 
                   SuperscriptBox["rr", "2"]}], "+", 
                  SqrtBox[
                   RowBox[{"mu", "+", 
                    SuperscriptBox["rr", "4"]}]]}], ")"}], " ", 
                RowBox[{"(", 
                 RowBox[{"1", "+", 
                  RowBox[{
                   SuperscriptBox["rr", "2"], " ", 
                   RowBox[{"(", 
                    RowBox[{
                    SuperscriptBox["tt", "2"], "-", 
                    SuperscriptBox["x1", "2"], "-", 
                    SuperscriptBox["x2", "2"], "-", 
                    SuperscriptBox["x3", "2"]}], ")"}]}]}], ")"}]}], "+", 
               RowBox[{"mu", " ", 
                RowBox[{"(", 
                 RowBox[{
                  SqrtBox[
                   RowBox[{"mu", "+", 
                    SuperscriptBox["rr", "4"]}]], "-", 
                  RowBox[{"3", " ", 
                   SuperscriptBox["rr", "4"], " ", 
                   RowBox[{"(", 
                    RowBox[{
                    SuperscriptBox["tt", "2"], "+", 
                    SuperscriptBox["x1", "2"], "-", 
                    SuperscriptBox["x2", "2"], "-", 
                    SuperscriptBox["x3", "2"]}], ")"}]}], "+", 
                  RowBox[{"2", " ", 
                   SuperscriptBox["rr", "2"], " ", 
                   RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "1"}], "+", 
                    RowBox[{
                    SqrtBox[
                    RowBox[{"mu", "+", 
                    SuperscriptBox["rr", "4"]}]], " ", 
                    SuperscriptBox["tt", "2"]}], "-", 
                    RowBox[{
                    SqrtBox[
                    RowBox[{"mu", "+", 
                    SuperscriptBox["rr", "4"]}]], " ", 
                    SuperscriptBox["x1", "2"]}], "-", 
                    RowBox[{
                    SqrtBox[
                    RowBox[{"mu", "+", 
                    SuperscriptBox["rr", "4"]}]], " ", 
                    SuperscriptBox["x2", "2"]}], "-", 
                    RowBox[{
                    SqrtBox[
                    RowBox[{"mu", "+", 
                    SuperscriptBox["rr", "4"]}]], " ", 
                    SuperscriptBox["x3", "2"]}]}], ")"}]}]}], ")"}]}]}], 
              ")"}]}]}], ")"}]}]}], "+", 
        RowBox[{
         FractionBox["1", 
          RowBox[{"16", " ", 
           SuperscriptBox["rr", 
            RowBox[{"3", "/", "2"}]], " ", 
           RowBox[{"(", 
            RowBox[{"mu", "+", 
             SuperscriptBox["rr", "4"]}], ")"}]}]], 
         RowBox[{
         "ARsigma2i", " ", "AZeps", " ", "BRsigma1", " ", "BZeta", " ", "Ka2",
           " ", "lambda", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"4", " ", 
             RowBox[{"(", 
              RowBox[{"mu", "+", 
               SuperscriptBox["rr", "4"]}], ")"}], " ", 
             RowBox[{"(", 
              RowBox[{"mu", "+", 
               RowBox[{"3", " ", 
                SuperscriptBox["rr", "4"]}], "-", 
               RowBox[{"3", " ", 
                SuperscriptBox["rr", "2"], " ", 
                SqrtBox[
                 RowBox[{"mu", "+", 
                  SuperscriptBox["rr", "4"]}]]}]}], ")"}], " ", "x1", " ", 
             "x2", " ", "x3"}], "+", 
            RowBox[{"Imag", " ", "tt", " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{
                SuperscriptBox["mu", "2"], " ", 
                RowBox[{"(", 
                 RowBox[{
                  SuperscriptBox["tt", "2"], "-", 
                  SuperscriptBox["x1", "2"], "+", 
                  RowBox[{"5", " ", 
                   SuperscriptBox["x2", "2"]}], "-", 
                  SuperscriptBox["x3", "2"]}], ")"}]}], "-", 
               RowBox[{"2", " ", 
                SuperscriptBox["rr", "4"], " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"-", 
                   SuperscriptBox["rr", "2"]}], "+", 
                  SqrtBox[
                   RowBox[{"mu", "+", 
                    SuperscriptBox["rr", "4"]}]]}], ")"}], " ", 
                RowBox[{"(", 
                 RowBox[{"1", "+", 
                  RowBox[{
                   SuperscriptBox["rr", "2"], " ", 
                   RowBox[{"(", 
                    RowBox[{
                    SuperscriptBox["tt", "2"], "-", 
                    SuperscriptBox["x1", "2"], "-", 
                    SuperscriptBox["x2", "2"], "-", 
                    SuperscriptBox["x3", "2"]}], ")"}]}]}], ")"}]}], "+", 
               RowBox[{"mu", " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"-", 
                   SqrtBox[
                    RowBox[{"mu", "+", 
                    SuperscriptBox["rr", "4"]}]]}], "+", 
                  RowBox[{"3", " ", 
                   SuperscriptBox["rr", "4"], " ", 
                   RowBox[{"(", 
                    RowBox[{
                    SuperscriptBox["tt", "2"], "-", 
                    SuperscriptBox["x1", "2"], "+", 
                    SuperscriptBox["x2", "2"], "-", 
                    SuperscriptBox["x3", "2"]}], ")"}]}], "+", 
                  RowBox[{"2", " ", 
                   SuperscriptBox["rr", "2"], " ", 
                   RowBox[{"(", 
                    RowBox[{"1", "-", 
                    RowBox[{
                    SqrtBox[
                    RowBox[{"mu", "+", 
                    SuperscriptBox["rr", "4"]}]], " ", 
                    SuperscriptBox["tt", "2"]}], "+", 
                    RowBox[{
                    SqrtBox[
                    RowBox[{"mu", "+", 
                    SuperscriptBox["rr", "4"]}]], " ", 
                    SuperscriptBox["x1", "2"]}], "+", 
                    RowBox[{
                    SqrtBox[
                    RowBox[{"mu", "+", 
                    SuperscriptBox["rr", "4"]}]], " ", 
                    SuperscriptBox["x2", "2"]}], "+", 
                    RowBox[{
                    SqrtBox[
                    RowBox[{"mu", "+", 
                    SuperscriptBox["rr", "4"]}]], " ", 
                    SuperscriptBox["x3", "2"]}]}], ")"}]}]}], ")"}]}]}], 
              ")"}]}]}], ")"}]}]}], "-", 
        RowBox[{
         FractionBox["1", 
          RowBox[{"16", " ", 
           SuperscriptBox["rr", 
            RowBox[{"7", "/", "2"}]], " ", 
           RowBox[{"(", 
            RowBox[{"mu", "+", 
             SuperscriptBox["rr", "4"]}], ")"}]}]], 
         RowBox[{
         "ARsigma2i", " ", "AZeps", " ", "BRsigma2", " ", "BZeta", " ", 
          "enne", " ", "lambda", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{
             RowBox[{"-", "4"}], " ", 
             SuperscriptBox["rr", "2"], " ", 
             RowBox[{"(", 
              RowBox[{"mu", "+", 
               SuperscriptBox["rr", "4"]}], ")"}], " ", 
             RowBox[{"(", 
              RowBox[{"mu", "+", 
               RowBox[{"3", " ", 
                SuperscriptBox["rr", "4"]}], "-", 
               RowBox[{"3", " ", 
                SuperscriptBox["rr", "2"], " ", 
                SqrtBox[
                 RowBox[{"mu", "+", 
                  SuperscriptBox["rr", "4"]}]]}]}], ")"}], " ", "tt", " ", 
             "x2", " ", "x3"}], "+", 
            RowBox[{"Imag", " ", "x1", " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{
                RowBox[{"-", "2"}], " ", 
                SuperscriptBox["rr", "6"], " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"-", 
                   SuperscriptBox["rr", "2"]}], "+", 
                  SqrtBox[
                   RowBox[{"mu", "+", 
                    SuperscriptBox["rr", "4"]}]]}], ")"}], " ", 
                RowBox[{"(", 
                 RowBox[{"2", "+", 
                  RowBox[{
                   SuperscriptBox["rr", "2"], " ", 
                   RowBox[{"(", 
                    RowBox[{
                    SuperscriptBox["tt", "2"], "-", 
                    SuperscriptBox["x1", "2"], "-", 
                    SuperscriptBox["x2", "2"], "-", 
                    SuperscriptBox["x3", "2"]}], ")"}]}]}], ")"}]}], "+", 
               RowBox[{"2", " ", 
                SuperscriptBox["mu", "2"], " ", 
                RowBox[{"(", 
                 RowBox[{"1", "+", 
                  RowBox[{
                   SuperscriptBox["rr", "2"], " ", 
                   RowBox[{"(", 
                    RowBox[{
                    RowBox[{"2", " ", 
                    SuperscriptBox["tt", "2"]}], "+", 
                    SuperscriptBox["x1", "2"], "+", 
                    SuperscriptBox["x2", "2"], "+", 
                    SuperscriptBox["x3", "2"]}], ")"}]}]}], ")"}]}], "+", 
               RowBox[{"mu", " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{
                   RowBox[{"-", "3"}], " ", 
                   SuperscriptBox["rr", "2"], " ", 
                   SqrtBox[
                    RowBox[{"mu", "+", 
                    SuperscriptBox["rr", "4"]}]]}], "+", 
                  RowBox[{"6", " ", 
                   SuperscriptBox["rr", "6"], " ", 
                   SuperscriptBox["tt", "2"]}], "+", 
                  RowBox[{"2", " ", 
                   SuperscriptBox["rr", "4"], " ", 
                   RowBox[{"(", 
                    RowBox[{"3", "-", 
                    RowBox[{
                    SqrtBox[
                    RowBox[{"mu", "+", 
                    SuperscriptBox["rr", "4"]}]], " ", 
                    SuperscriptBox["tt", "2"]}], "+", 
                    RowBox[{
                    SqrtBox[
                    RowBox[{"mu", "+", 
                    SuperscriptBox["rr", "4"]}]], " ", 
                    SuperscriptBox["x1", "2"]}], "+", 
                    RowBox[{
                    SqrtBox[
                    RowBox[{"mu", "+", 
                    SuperscriptBox["rr", "4"]}]], " ", 
                    SuperscriptBox["x2", "2"]}], "+", 
                    RowBox[{
                    SqrtBox[
                    RowBox[{"mu", "+", 
                    SuperscriptBox["rr", "4"]}]], " ", 
                    SuperscriptBox["x3", "2"]}]}], ")"}]}]}], ")"}]}]}], 
              ")"}]}]}], ")"}]}]}], "+", 
        RowBox[{
         FractionBox["1", 
          RowBox[{"16", " ", 
           SuperscriptBox["rr", 
            RowBox[{"7", "/", "2"}]], " ", 
           RowBox[{"(", 
            RowBox[{"mu", "+", 
             SuperscriptBox["rr", "4"]}], ")"}]}]], 
         RowBox[{
         "ARsigma2i", " ", "AZeps", " ", "BRsigma1", " ", "BZeta", " ", 
          "enne", " ", "lambda", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"4", " ", 
             SuperscriptBox["rr", "2"], " ", 
             RowBox[{"(", 
              RowBox[{"mu", "+", 
               SuperscriptBox["rr", "4"]}], ")"}], " ", 
             RowBox[{"(", 
              RowBox[{"mu", "+", 
               RowBox[{"3", " ", 
                SuperscriptBox["rr", "4"]}], "-", 
               RowBox[{"3", " ", 
                SuperscriptBox["rr", "2"], " ", 
                SqrtBox[
                 RowBox[{"mu", "+", 
                  SuperscriptBox["rr", "4"]}]]}]}], ")"}], " ", "tt", " ", 
             "x1", " ", "x3"}], "+", 
            RowBox[{"Imag", " ", "x2", " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{
                RowBox[{"-", "2"}], " ", 
                SuperscriptBox["rr", "6"], " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"-", 
                   SuperscriptBox["rr", "2"]}], "+", 
                  SqrtBox[
                   RowBox[{"mu", "+", 
                    SuperscriptBox["rr", "4"]}]]}], ")"}], " ", 
                RowBox[{"(", 
                 RowBox[{"2", "+", 
                  RowBox[{
                   SuperscriptBox["rr", "2"], " ", 
                   RowBox[{"(", 
                    RowBox[{
                    SuperscriptBox["tt", "2"], "-", 
                    SuperscriptBox["x1", "2"], "-", 
                    SuperscriptBox["x2", "2"], "-", 
                    SuperscriptBox["x3", "2"]}], ")"}]}]}], ")"}]}], "+", 
               RowBox[{"2", " ", 
                SuperscriptBox["mu", "2"], " ", 
                RowBox[{"(", 
                 RowBox[{"1", "+", 
                  RowBox[{
                   SuperscriptBox["rr", "2"], " ", 
                   RowBox[{"(", 
                    RowBox[{
                    RowBox[{"2", " ", 
                    SuperscriptBox["tt", "2"]}], "+", 
                    SuperscriptBox["x1", "2"], "+", 
                    SuperscriptBox["x2", "2"], "+", 
                    SuperscriptBox["x3", "2"]}], ")"}]}]}], ")"}]}], "+", 
               RowBox[{"mu", " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{
                   RowBox[{"-", "3"}], " ", 
                   SuperscriptBox["rr", "2"], " ", 
                   SqrtBox[
                    RowBox[{"mu", "+", 
                    SuperscriptBox["rr", "4"]}]]}], "+", 
                  RowBox[{"6", " ", 
                   SuperscriptBox["rr", "6"], " ", 
                   SuperscriptBox["tt", "2"]}], "+", 
                  RowBox[{"2", " ", 
                   SuperscriptBox["rr", "4"], " ", 
                   RowBox[{"(", 
                    RowBox[{"3", "-", 
                    RowBox[{
                    SqrtBox[
                    RowBox[{"mu", "+", 
                    SuperscriptBox["rr", "4"]}]], " ", 
                    SuperscriptBox["tt", "2"]}], "+", 
                    RowBox[{
                    SqrtBox[
                    RowBox[{"mu", "+", 
                    SuperscriptBox["rr", "4"]}]], " ", 
                    SuperscriptBox["x1", "2"]}], "+", 
                    RowBox[{
                    SqrtBox[
                    RowBox[{"mu", "+", 
                    SuperscriptBox["rr", "4"]}]], " ", 
                    SuperscriptBox["x2", "2"]}], "+", 
                    RowBox[{
                    SqrtBox[
                    RowBox[{"mu", "+", 
                    SuperscriptBox["rr", "4"]}]], " ", 
                    SuperscriptBox["x3", "2"]}]}], ")"}]}]}], ")"}]}]}], 
              ")"}]}]}], ")"}]}]}], "-", 
        RowBox[{
         FractionBox["1", 
          RowBox[{"16", " ", 
           SuperscriptBox["rr", 
            RowBox[{"7", "/", "2"}]], " ", 
           RowBox[{"(", 
            RowBox[{"mu", "+", 
             SuperscriptBox["rr", "4"]}], ")"}]}]], 
         RowBox[{
         "ARsigma3", " ", "AZeps", " ", "BRsigma2", " ", "BZeta", " ", "enne",
           " ", "lambda", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{
             RowBox[{"-", "4"}], " ", 
             SuperscriptBox["rr", "2"], " ", 
             RowBox[{"(", 
              RowBox[{"mu", "+", 
               SuperscriptBox["rr", "4"]}], ")"}], " ", 
             RowBox[{"(", 
              RowBox[{"mu", "+", 
               SuperscriptBox["rr", "4"], "-", 
               RowBox[{
                SuperscriptBox["rr", "2"], " ", 
                SqrtBox[
                 RowBox[{"mu", "+", 
                  SuperscriptBox["rr", "4"]}]]}]}], ")"}], " ", "tt", " ", 
             "x2", " ", "x3"}], "+", 
            RowBox[{"Imag", " ", "x1", " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{
                SuperscriptBox["mu", "2"], " ", 
                RowBox[{"(", 
                 RowBox[{"1", "+", 
                  RowBox[{"4", " ", 
                   SuperscriptBox["rr", "2"], " ", 
                   SuperscriptBox["tt", "2"]}]}], ")"}]}], "-", 
               RowBox[{"2", " ", 
                SuperscriptBox["rr", "6"], " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"-", 
                   SuperscriptBox["rr", "2"]}], "+", 
                  SqrtBox[
                   RowBox[{"mu", "+", 
                    SuperscriptBox["rr", "4"]}]]}], ")"}], " ", 
                RowBox[{"(", 
                 RowBox[{"1", "+", 
                  RowBox[{
                   SuperscriptBox["rr", "2"], " ", 
                   RowBox[{"(", 
                    RowBox[{
                    SuperscriptBox["tt", "2"], "-", 
                    SuperscriptBox["x1", "2"], "-", 
                    SuperscriptBox["x2", "2"], "-", 
                    SuperscriptBox["x3", "2"]}], ")"}]}]}], ")"}]}], "+", 
               RowBox[{"mu", " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{
                   RowBox[{"-", "2"}], " ", 
                   SuperscriptBox["rr", "2"], " ", 
                   SqrtBox[
                    RowBox[{"mu", "+", 
                    SuperscriptBox["rr", "4"]}]]}], "+", 
                  RowBox[{
                   SuperscriptBox["rr", "4"], " ", 
                   RowBox[{"(", 
                    RowBox[{"3", "-", 
                    RowBox[{"3", " ", 
                    SqrtBox[
                    RowBox[{"mu", "+", 
                    SuperscriptBox["rr", "4"]}]], " ", 
                    SuperscriptBox["tt", "2"]}], "+", 
                    RowBox[{
                    SqrtBox[
                    RowBox[{"mu", "+", 
                    SuperscriptBox["rr", "4"]}]], " ", 
                    SuperscriptBox["x1", "2"]}], "+", 
                    RowBox[{
                    SqrtBox[
                    RowBox[{"mu", "+", 
                    SuperscriptBox["rr", "4"]}]], " ", 
                    SuperscriptBox["x2", "2"]}], "+", 
                    RowBox[{
                    SqrtBox[
                    RowBox[{"mu", "+", 
                    SuperscriptBox["rr", "4"]}]], " ", 
                    SuperscriptBox["x3", "2"]}]}], ")"}]}], "+", 
                  RowBox[{
                   SuperscriptBox["rr", "6"], " ", 
                   RowBox[{"(", 
                    RowBox[{
                    RowBox[{"6", " ", 
                    SuperscriptBox["tt", "2"]}], "-", 
                    RowBox[{"2", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    SuperscriptBox["x1", "2"], "+", 
                    SuperscriptBox["x2", "2"], "+", 
                    SuperscriptBox["x3", "2"]}], ")"}]}]}], ")"}]}]}], 
                 ")"}]}]}], ")"}]}]}], ")"}]}]}], "+", 
        RowBox[{
         FractionBox["1", 
          RowBox[{"16", " ", 
           SuperscriptBox["rr", 
            RowBox[{"7", "/", "2"}]], " ", 
           RowBox[{"(", 
            RowBox[{"mu", "+", 
             SuperscriptBox["rr", "4"]}], ")"}]}]], 
         RowBox[{
         "ARsigma3", " ", "AZeps", " ", "BRsigma1", " ", "BZeta", " ", "enne",
           " ", "lambda", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"4", " ", 
             SuperscriptBox["rr", "2"], " ", 
             RowBox[{"(", 
              RowBox[{"mu", "+", 
               SuperscriptBox["rr", "4"]}], ")"}], " ", 
             RowBox[{"(", 
              RowBox[{"mu", "+", 
               SuperscriptBox["rr", "4"], "-", 
               RowBox[{
                SuperscriptBox["rr", "2"], " ", 
                SqrtBox[
                 RowBox[{"mu", "+", 
                  SuperscriptBox["rr", "4"]}]]}]}], ")"}], " ", "tt", " ", 
             "x1", " ", "x3"}], "+", 
            RowBox[{"Imag", " ", "x2", " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{
                SuperscriptBox["mu", "2"], " ", 
                RowBox[{"(", 
                 RowBox[{"1", "+", 
                  RowBox[{"4", " ", 
                   SuperscriptBox["rr", "2"], " ", 
                   SuperscriptBox["tt", "2"]}]}], ")"}]}], "-", 
               RowBox[{"2", " ", 
                SuperscriptBox["rr", "6"], " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"-", 
                   SuperscriptBox["rr", "2"]}], "+", 
                  SqrtBox[
                   RowBox[{"mu", "+", 
                    SuperscriptBox["rr", "4"]}]]}], ")"}], " ", 
                RowBox[{"(", 
                 RowBox[{"1", "+", 
                  RowBox[{
                   SuperscriptBox["rr", "2"], " ", 
                   RowBox[{"(", 
                    RowBox[{
                    SuperscriptBox["tt", "2"], "-", 
                    SuperscriptBox["x1", "2"], "-", 
                    SuperscriptBox["x2", "2"], "-", 
                    SuperscriptBox["x3", "2"]}], ")"}]}]}], ")"}]}], "+", 
               RowBox[{"mu", " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{
                   RowBox[{"-", "2"}], " ", 
                   SuperscriptBox["rr", "2"], " ", 
                   SqrtBox[
                    RowBox[{"mu", "+", 
                    SuperscriptBox["rr", "4"]}]]}], "+", 
                  RowBox[{
                   SuperscriptBox["rr", "4"], " ", 
                   RowBox[{"(", 
                    RowBox[{"3", "-", 
                    RowBox[{"3", " ", 
                    SqrtBox[
                    RowBox[{"mu", "+", 
                    SuperscriptBox["rr", "4"]}]], " ", 
                    SuperscriptBox["tt", "2"]}], "+", 
                    RowBox[{
                    SqrtBox[
                    RowBox[{"mu", "+", 
                    SuperscriptBox["rr", "4"]}]], " ", 
                    SuperscriptBox["x1", "2"]}], "+", 
                    RowBox[{
                    SqrtBox[
                    RowBox[{"mu", "+", 
                    SuperscriptBox["rr", "4"]}]], " ", 
                    SuperscriptBox["x2", "2"]}], "+", 
                    RowBox[{
                    SqrtBox[
                    RowBox[{"mu", "+", 
                    SuperscriptBox["rr", "4"]}]], " ", 
                    SuperscriptBox["x3", "2"]}]}], ")"}]}], "+", 
                  RowBox[{
                   SuperscriptBox["rr", "6"], " ", 
                   RowBox[{"(", 
                    RowBox[{
                    RowBox[{"6", " ", 
                    SuperscriptBox["tt", "2"]}], "-", 
                    RowBox[{"2", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    SuperscriptBox["x1", "2"], "+", 
                    SuperscriptBox["x2", "2"], "+", 
                    SuperscriptBox["x3", "2"]}], ")"}]}]}], ")"}]}]}], 
                 ")"}]}]}], ")"}]}]}], ")"}]}]}]}]}], "}"}], ",", "0", ",", 
     "0"}], "}"}]}], ";"}]], "Input",
 CellChangeTimes->{{3.5500641726000843`*^9, 3.55006418878391*^9}, {
  3.5502277256778784`*^9, 3.550227736959894*^9}}]
}, Closed]],

Cell[CellGroupData[{

Cell[TextData[{
 "(*Complete metric for ",
 Cell[BoxData[
  FormBox[
   RowBox[{
    SubscriptBox["\[Eta]", "1"], "\[NotEqual]", "0"}], TraditionalForm]], 
  "None"],
 "*)"
}], "Section",
 CellChangeTimes->{{3.550065677338606*^9, 3.55006568677458*^9}, {
  3.550227993758951*^9, 3.5502280370991554`*^9}, {3.5502280829514413`*^9, 
  3.5502281131654835`*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"CompleteMetric5DFor\[Eta]1", "=", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{
         RowBox[{"-", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"(", 
             RowBox[{"lambda", " ", "mu", " ", 
              RowBox[{"Sqrt", "[", 
               RowBox[{"mu", "+", 
                RowBox[{"rr", "^", "4"}]}], "]"}], " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"enne", " ", "tt"}], "+", 
                RowBox[{"Ka1", " ", "x1"}], "+", 
                RowBox[{"Ka2", " ", "x2"}], "+", 
                RowBox[{"Ka3", " ", "x3"}]}], ")"}]}], ")"}], "/", 
            RowBox[{"rr", "^", "4"}]}], ")"}]}], ",", 
         RowBox[{"-", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"(", 
             RowBox[{"lambda", " ", "mu", " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"2", " ", "tt", " ", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"Ka1", " ", "x1"}], "+", 
                   RowBox[{"Ka2", " ", "x2"}], "+", 
                   RowBox[{"Ka3", " ", "x3"}]}], ")"}]}], "+", 
                RowBox[{"enne", " ", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"tt", "^", "2"}], "+", 
                   RowBox[{"x1", "^", "2"}], "+", 
                   RowBox[{"x2", "^", "2"}], "+", 
                   RowBox[{"x3", "^", "2"}]}], ")"}]}]}], ")"}]}], ")"}], "/", 
            RowBox[{"(", 
             RowBox[{"2", " ", "rr", " ", 
              RowBox[{"Sqrt", "[", 
               RowBox[{"mu", "+", 
                RowBox[{"rr", "^", "4"}]}], "]"}]}], ")"}]}], ")"}]}], ",", 
         RowBox[{
          RowBox[{"1", "/", "2"}], " ", "lambda", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"rr", "^", "2"}], "-", 
            RowBox[{"Sqrt", "[", 
             RowBox[{"mu", "+", 
              RowBox[{"rr", "^", "4"}]}], "]"}]}], ")"}], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"Ka1", " ", "tt"}], "+", 
            RowBox[{"enne", " ", "x1"}]}], ")"}]}], ",", 
         RowBox[{
          RowBox[{"1", "/", "2"}], " ", "lambda", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"rr", "^", "2"}], "-", 
            RowBox[{"Sqrt", "[", 
             RowBox[{"mu", "+", 
              RowBox[{"rr", "^", "4"}]}], "]"}]}], ")"}], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"Ka2", " ", "tt"}], "+", 
            RowBox[{"enne", " ", "x2"}]}], ")"}]}], ",", 
         RowBox[{
          RowBox[{"1", "/", "2"}], " ", "lambda", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"rr", "^", "2"}], "-", 
            RowBox[{"Sqrt", "[", 
             RowBox[{"mu", "+", 
              RowBox[{"rr", "^", "4"}]}], "]"}]}], ")"}], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"Ka3", " ", "tt"}], "+", 
            RowBox[{"enne", " ", "x3"}]}], ")"}]}]}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"-", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"(", 
             RowBox[{"lambda", " ", "mu", " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"2", " ", "tt", " ", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"Ka1", " ", "x1"}], "+", 
                   RowBox[{"Ka2", " ", "x2"}], "+", 
                   RowBox[{"Ka3", " ", "x3"}]}], ")"}]}], "+", 
                RowBox[{"enne", " ", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"tt", "^", "2"}], "+", 
                   RowBox[{"x1", "^", "2"}], "+", 
                   RowBox[{"x2", "^", "2"}], "+", 
                   RowBox[{"x3", "^", "2"}]}], ")"}]}]}], ")"}]}], ")"}], "/", 
            RowBox[{"(", 
             RowBox[{"2", " ", "rr", " ", 
              RowBox[{"Sqrt", "[", 
               RowBox[{"mu", "+", 
                RowBox[{"rr", "^", "4"}]}], "]"}]}], ")"}]}], ")"}]}], ",", 
         "0", ",", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{"Ka1", " ", "lambda", " ", 
            RowBox[{"(", 
             RowBox[{"1", "-", 
              RowBox[{
               RowBox[{"rr", "^", "2"}], "/", 
               RowBox[{"Sqrt", "[", 
                RowBox[{"mu", "+", 
                 RowBox[{"rr", "^", "4"}]}], "]"}]}]}], ")"}]}], ")"}], "/", 
          RowBox[{"(", 
           RowBox[{"2", " ", "rr"}], ")"}]}], ",", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{"Ka2", " ", "lambda", " ", 
            RowBox[{"(", 
             RowBox[{"1", "-", 
              RowBox[{
               RowBox[{"rr", "^", "2"}], "/", 
               RowBox[{"Sqrt", "[", 
                RowBox[{"mu", "+", 
                 RowBox[{"rr", "^", "4"}]}], "]"}]}]}], ")"}]}], ")"}], "/", 
          RowBox[{"(", 
           RowBox[{"2", " ", "rr"}], ")"}]}], ",", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{"Ka3", " ", "lambda", " ", 
            RowBox[{"(", 
             RowBox[{"1", "-", 
              RowBox[{
               RowBox[{"rr", "^", "2"}], "/", 
               RowBox[{"Sqrt", "[", 
                RowBox[{"mu", "+", 
                 RowBox[{"rr", "^", "4"}]}], "]"}]}]}], ")"}]}], ")"}], "/", 
          RowBox[{"(", 
           RowBox[{"2", " ", "rr"}], ")"}]}]}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{
          RowBox[{"1", "/", "2"}], " ", "lambda", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"rr", "^", "2"}], "-", 
            RowBox[{"Sqrt", "[", 
             RowBox[{"mu", "+", 
              RowBox[{"rr", "^", "4"}]}], "]"}]}], ")"}], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"Ka1", " ", "tt"}], "+", 
            RowBox[{"enne", " ", "x1"}]}], ")"}]}], ",", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{"Ka1", " ", "lambda", " ", 
            RowBox[{"(", 
             RowBox[{"1", "-", 
              RowBox[{
               RowBox[{"rr", "^", "2"}], "/", 
               RowBox[{"Sqrt", "[", 
                RowBox[{"mu", "+", 
                 RowBox[{"rr", "^", "4"}]}], "]"}]}]}], ")"}]}], ")"}], "/", 
          RowBox[{"(", 
           RowBox[{"2", " ", "rr"}], ")"}]}], ",", 
         RowBox[{"lambda", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"rr", "^", "2"}], "-", 
            RowBox[{"Sqrt", "[", 
             RowBox[{"mu", "+", 
              RowBox[{"rr", "^", "4"}]}], "]"}]}], ")"}], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"enne", " ", "tt"}], "+", 
            RowBox[{"Ka1", " ", "x1"}], "+", 
            RowBox[{"Ka2", " ", "x2"}], "+", 
            RowBox[{"Ka3", " ", "x3"}]}], ")"}]}], ",", "0", ",", "0"}], 
        "}"}], ",", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{
          RowBox[{"1", "/", "2"}], " ", "lambda", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"rr", "^", "2"}], "-", 
            RowBox[{"Sqrt", "[", 
             RowBox[{"mu", "+", 
              RowBox[{"rr", "^", "4"}]}], "]"}]}], ")"}], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"Ka2", " ", "tt"}], "+", 
            RowBox[{"enne", " ", "x2"}]}], ")"}]}], ",", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{"Ka2", " ", "lambda", " ", 
            RowBox[{"(", 
             RowBox[{"1", "-", 
              RowBox[{
               RowBox[{"rr", "^", "2"}], "/", 
               RowBox[{"Sqrt", "[", 
                RowBox[{"mu", "+", 
                 RowBox[{"rr", "^", "4"}]}], "]"}]}]}], ")"}]}], ")"}], "/", 
          RowBox[{"(", 
           RowBox[{"2", " ", "rr"}], ")"}]}], ",", "0", ",", 
         RowBox[{"lambda", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"rr", "^", "2"}], "-", 
            RowBox[{"Sqrt", "[", 
             RowBox[{"mu", "+", 
              RowBox[{"rr", "^", "4"}]}], "]"}]}], ")"}], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"enne", " ", "tt"}], "+", 
            RowBox[{"Ka1", " ", "x1"}], "+", 
            RowBox[{"Ka2", " ", "x2"}], "+", 
            RowBox[{"Ka3", " ", "x3"}]}], ")"}]}], ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{
          RowBox[{"1", "/", "2"}], " ", "lambda", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"rr", "^", "2"}], "-", 
            RowBox[{"Sqrt", "[", 
             RowBox[{"mu", "+", 
              RowBox[{"rr", "^", "4"}]}], "]"}]}], ")"}], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"Ka3", " ", "tt"}], "+", 
            RowBox[{"enne", " ", "x3"}]}], ")"}]}], ",", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{"Ka3", " ", "lambda", " ", 
            RowBox[{"(", 
             RowBox[{"1", "-", 
              RowBox[{
               RowBox[{"rr", "^", "2"}], "/", 
               RowBox[{"Sqrt", "[", 
                RowBox[{"mu", "+", 
                 RowBox[{"rr", "^", "4"}]}], "]"}]}]}], ")"}]}], ")"}], "/", 
          RowBox[{"(", 
           RowBox[{"2", " ", "rr"}], ")"}]}], ",", "0", ",", "0", ",", 
         RowBox[{"lambda", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"rr", "^", "2"}], "-", 
            RowBox[{"Sqrt", "[", 
             RowBox[{"mu", "+", 
              RowBox[{"rr", "^", "4"}]}], "]"}]}], ")"}], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"enne", " ", "tt"}], "+", 
            RowBox[{"Ka1", " ", "x1"}], "+", 
            RowBox[{"Ka2", " ", "x2"}], "+", 
            RowBox[{"Ka3", " ", "x3"}]}], ")"}]}]}], "}"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{
         RowBox[{
          RowBox[{
           RowBox[{"-", "1"}], "/", 
           RowBox[{"(", 
            RowBox[{"16", " ", 
             RowBox[{"rr", "^", "8"}]}], ")"}]}], " ", "enne", " ", 
          RowBox[{"lambda", "^", "2"}], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"2", " ", 
             RowBox[{"rr", "^", "2"}], " ", "tt", " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"Ka1", " ", "x1"}], "+", 
               RowBox[{"Ka2", " ", "x2"}], "+", 
               RowBox[{"Ka3", " ", "x3"}]}], ")"}], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"2", " ", "mu", " ", 
                RowBox[{"rr", "^", "2"}], " ", 
                RowBox[{"Sqrt", "[", 
                 RowBox[{"mu", "+", 
                  RowBox[{"rr", "^", "4"}]}], "]"}]}], "-", 
               RowBox[{"3", " ", 
                RowBox[{"mu", "^", "2"}], " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"-", "11"}], "+", 
                  RowBox[{"4", " ", 
                   RowBox[{"rr", "^", "2"}], " ", 
                   RowBox[{"(", 
                    RowBox[{
                    RowBox[{"tt", "^", "2"}], "+", 
                    RowBox[{"x1", "^", "2"}], "+", 
                    RowBox[{"x2", "^", "2"}], "+", 
                    RowBox[{"x3", "^", "2"}]}], ")"}]}]}], ")"}]}], "+", 
               RowBox[{"2", " ", 
                RowBox[{"rr", "^", "6"}], " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"rr", "^", "2"}], "-", 
                  RowBox[{"Sqrt", "[", 
                   RowBox[{"mu", "+", 
                    RowBox[{"rr", "^", "4"}]}], "]"}]}], ")"}], " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"-", "3"}], "+", 
                  RowBox[{"4", " ", 
                   RowBox[{"rr", "^", "2"}], " ", 
                   RowBox[{"(", 
                    RowBox[{
                    RowBox[{"tt", "^", "2"}], "+", 
                    RowBox[{"x1", "^", "2"}], "+", 
                    RowBox[{"x2", "^", "2"}], "+", 
                    RowBox[{"x3", "^", "2"}]}], ")"}]}]}], ")"}]}], "+", 
               RowBox[{"3", " ", "mu", " ", 
                RowBox[{"rr", "^", "4"}], " ", 
                RowBox[{"(", 
                 RowBox[{"9", "+", 
                  RowBox[{"4", " ", 
                   RowBox[{"rr", "^", "2"}], " ", 
                   RowBox[{"(", 
                    RowBox[{
                    RowBox[{"tt", "^", "2"}], "+", 
                    RowBox[{"x1", "^", "2"}], "+", 
                    RowBox[{"x2", "^", "2"}], "+", 
                    RowBox[{"x3", "^", "2"}]}], ")"}]}]}], ")"}]}]}], ")"}]}],
             "+", 
            RowBox[{"enne", " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{
                RowBox[{"mu", "^", "2"}], " ", 
                RowBox[{"(", 
                 RowBox[{"11", "+", 
                  RowBox[{"6", " ", 
                   RowBox[{"rr", "^", "4"}], " ", 
                   RowBox[{
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", 
                    RowBox[{"tt", "^", "2"}]}], "+", 
                    RowBox[{"x1", "^", "2"}], "+", 
                    RowBox[{"x2", "^", "2"}], "+", 
                    RowBox[{"x3", "^", "2"}]}], ")"}], "^", "2"}]}], "+", 
                  RowBox[{
                   RowBox[{"rr", "^", "2"}], " ", 
                   RowBox[{"(", 
                    RowBox[{
                    RowBox[{"13", " ", 
                    RowBox[{"tt", "^", "2"}]}], "-", 
                    RowBox[{"31", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"x1", "^", "2"}], "+", 
                    RowBox[{"x2", "^", "2"}], "+", 
                    RowBox[{"x3", "^", "2"}]}], ")"}]}]}], ")"}]}]}], ")"}]}],
                "+", 
               RowBox[{"2", " ", 
                RowBox[{"rr", "^", "6"}], " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"-", 
                   RowBox[{"rr", "^", "2"}]}], "+", 
                  RowBox[{"Sqrt", "[", 
                   RowBox[{"mu", "+", 
                    RowBox[{"rr", "^", "4"}]}], "]"}]}], ")"}], " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"-", "3"}], "+", 
                  RowBox[{"6", " ", 
                   RowBox[{"rr", "^", "4"}], " ", 
                   RowBox[{
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", 
                    RowBox[{"tt", "^", "2"}]}], "+", 
                    RowBox[{"x1", "^", "2"}], "+", 
                    RowBox[{"x2", "^", "2"}], "+", 
                    RowBox[{"x3", "^", "2"}]}], ")"}], "^", "2"}]}], "+", 
                  RowBox[{
                   RowBox[{"rr", "^", "2"}], " ", 
                   RowBox[{"(", 
                    RowBox[{
                    RowBox[{
                    RowBox[{"-", "25"}], " ", 
                    RowBox[{"tt", "^", "2"}]}], "+", 
                    RowBox[{"11", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"x1", "^", "2"}], "+", 
                    RowBox[{"x2", "^", "2"}], "+", 
                    RowBox[{"x3", "^", "2"}]}], ")"}]}]}], ")"}]}]}], ")"}]}],
                "+", 
               RowBox[{"mu", " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{
                   RowBox[{"-", "6"}], " ", 
                   RowBox[{"rr", "^", "2"}], " ", 
                   RowBox[{"Sqrt", "[", 
                    RowBox[{"mu", "+", 
                    RowBox[{"rr", "^", "4"}]}], "]"}]}], "+", 
                  RowBox[{"2", " ", 
                   RowBox[{"rr", "^", "8"}], " ", 
                   RowBox[{
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", 
                    RowBox[{"tt", "^", "2"}]}], "+", 
                    RowBox[{"x1", "^", "2"}], "+", 
                    RowBox[{"x2", "^", "2"}], "+", 
                    RowBox[{"x3", "^", "2"}]}], ")"}], "^", "2"}]}], "+", 
                  RowBox[{
                   RowBox[{"rr", "^", "4"}], " ", 
                   RowBox[{"(", 
                    RowBox[{"17", "+", 
                    RowBox[{"2", " ", 
                    RowBox[{"Sqrt", "[", 
                    RowBox[{"mu", "+", 
                    RowBox[{"rr", "^", "4"}]}], "]"}], " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"tt", "^", "2"}], "+", 
                    RowBox[{"x1", "^", "2"}], "+", 
                    RowBox[{"x2", "^", "2"}], "+", 
                    RowBox[{"x3", "^", "2"}]}], ")"}]}]}], ")"}]}], "-", 
                  RowBox[{
                   RowBox[{"rr", "^", "6"}], " ", 
                   RowBox[{"(", 
                    RowBox[{
                    RowBox[{"8", " ", 
                    RowBox[{"Sqrt", "[", 
                    RowBox[{"mu", "+", 
                    RowBox[{"rr", "^", "4"}]}], "]"}], " ", 
                    RowBox[{"tt", "^", "4"}]}], "+", 
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"x1", "^", "2"}], "+", 
                    RowBox[{"x2", "^", "2"}], "+", 
                    RowBox[{"x3", "^", "2"}]}], ")"}], " ", 
                    RowBox[{"(", 
                    RowBox[{"37", "+", 
                    RowBox[{"8", " ", 
                    RowBox[{"Sqrt", "[", 
                    RowBox[{"mu", "+", 
                    RowBox[{"rr", "^", "4"}]}], "]"}], " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"x1", "^", "2"}], "+", 
                    RowBox[{"x2", "^", "2"}], "+", 
                    RowBox[{"x3", "^", "2"}]}], ")"}]}]}], ")"}]}], "-", 
                    RowBox[{
                    RowBox[{"tt", "^", "2"}], " ", 
                    RowBox[{"(", 
                    RowBox[{"31", "+", 
                    RowBox[{"16", " ", 
                    RowBox[{"Sqrt", "[", 
                    RowBox[{"mu", "+", 
                    RowBox[{"rr", "^", "4"}]}], "]"}], " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"x1", "^", "2"}], "+", 
                    RowBox[{"x2", "^", "2"}], "+", 
                    RowBox[{"x3", "^", "2"}]}], ")"}]}]}], ")"}]}]}], 
                    ")"}]}]}], ")"}]}]}], ")"}]}]}], ")"}]}], ",", 
         RowBox[{
          RowBox[{
           RowBox[{"-", "1"}], "/", 
           RowBox[{"(", 
            RowBox[{"32", " ", 
             RowBox[{"rr", "^", "5"}], " ", 
             RowBox[{"Sqrt", "[", 
              RowBox[{"mu", "+", 
               RowBox[{"rr", "^", "4"}]}], "]"}]}], ")"}]}], " ", "enne", " ", 
          RowBox[{"lambda", "^", "2"}], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"enne", " ", "tt", " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"2", " ", 
                RowBox[{"rr", "^", "4"}], " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"-", 
                   RowBox[{"rr", "^", "2"}]}], "+", 
                  RowBox[{"Sqrt", "[", 
                   RowBox[{"mu", "+", 
                    RowBox[{"rr", "^", "4"}]}], "]"}]}], ")"}], " ", 
                RowBox[{"(", 
                 RowBox[{"31", "+", 
                  RowBox[{
                   RowBox[{"rr", "^", "2"}], " ", 
                   RowBox[{"(", 
                    RowBox[{
                    RowBox[{"tt", "^", "2"}], "-", 
                    RowBox[{"x1", "^", "2"}], "-", 
                    RowBox[{"x2", "^", "2"}], "-", 
                    RowBox[{"x3", "^", "2"}]}], ")"}]}]}], ")"}]}], "+", 
               RowBox[{"mu", " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"22", " ", 
                   RowBox[{"Sqrt", "[", 
                    RowBox[{"mu", "+", 
                    RowBox[{"rr", "^", "4"}]}], "]"}]}], "+", 
                  RowBox[{
                   RowBox[{"rr", "^", "2"}], " ", 
                   RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "21"}], "+", 
                    RowBox[{"5", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", 
                    RowBox[{"rr", "^", "2"}]}], "+", 
                    RowBox[{"4", " ", 
                    RowBox[{"Sqrt", "[", 
                    RowBox[{"mu", "+", 
                    RowBox[{"rr", "^", "4"}]}], "]"}]}]}], ")"}], " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"tt", "^", "2"}], "-", 
                    RowBox[{"x1", "^", "2"}], "-", 
                    RowBox[{"x2", "^", "2"}], "-", 
                    RowBox[{"x3", "^", "2"}]}], ")"}]}]}], ")"}]}]}], 
                 ")"}]}]}], ")"}]}], "+", 
            RowBox[{
             RowBox[{"(", 
              RowBox[{
               RowBox[{"Ka1", " ", "x1"}], "+", 
               RowBox[{"Ka2", " ", "x2"}], "+", 
               RowBox[{"Ka3", " ", "x3"}]}], ")"}], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"10", " ", 
                RowBox[{"rr", "^", "4"}], " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"-", 
                   RowBox[{"rr", "^", "2"}]}], "+", 
                  RowBox[{"Sqrt", "[", 
                   RowBox[{"mu", "+", 
                    RowBox[{"rr", "^", "4"}]}], "]"}]}], ")"}], " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"-", "1"}], "+", 
                  RowBox[{
                   RowBox[{"rr", "^", "2"}], " ", 
                   RowBox[{"(", 
                    RowBox[{
                    RowBox[{"3", " ", 
                    RowBox[{"tt", "^", "2"}]}], "+", 
                    RowBox[{"x1", "^", "2"}], "+", 
                    RowBox[{"x2", "^", "2"}], "+", 
                    RowBox[{"x3", "^", "2"}]}], ")"}]}]}], ")"}]}], "+", 
               RowBox[{"mu", " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"14", " ", 
                   RowBox[{"Sqrt", "[", 
                    RowBox[{"mu", "+", 
                    RowBox[{"rr", "^", "4"}]}], "]"}]}], "+", 
                  RowBox[{
                   RowBox[{"rr", "^", "2"}], " ", 
                   RowBox[{"(", 
                    RowBox[{"7", "+", 
                    RowBox[{"9", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", 
                    RowBox[{"rr", "^", "2"}]}], "+", 
                    RowBox[{"4", " ", 
                    RowBox[{"Sqrt", "[", 
                    RowBox[{"mu", "+", 
                    RowBox[{"rr", "^", "4"}]}], "]"}]}]}], ")"}], " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"3", " ", 
                    RowBox[{"tt", "^", "2"}]}], "+", 
                    RowBox[{"x1", "^", "2"}], "+", 
                    RowBox[{"x2", "^", "2"}], "+", 
                    RowBox[{"x3", "^", "2"}]}], ")"}]}]}], ")"}]}]}], 
                 ")"}]}]}], ")"}]}]}], ")"}]}], ",", 
         RowBox[{
          RowBox[{
           RowBox[{"-", "1"}], "/", 
           RowBox[{"(", 
            RowBox[{"32", " ", 
             RowBox[{"rr", "^", "6"}]}], ")"}]}], " ", "enne", " ", 
          RowBox[{"lambda", "^", "2"}], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"2", " ", 
             RowBox[{"rr", "^", "2"}], " ", "x1", " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"enne", " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"13", " ", "mu", " ", 
                   RowBox[{"rr", "^", "2"}]}], "-", 
                  RowBox[{"2", " ", 
                   RowBox[{"rr", "^", "6"}]}], "-", 
                  RowBox[{"2", " ", "mu", " ", 
                   RowBox[{"Sqrt", "[", 
                    RowBox[{"mu", "+", 
                    RowBox[{"rr", "^", "4"}]}], "]"}]}], "+", 
                  RowBox[{"2", " ", 
                   RowBox[{"rr", "^", "4"}], " ", 
                   RowBox[{"Sqrt", "[", 
                    RowBox[{"mu", "+", 
                    RowBox[{"rr", "^", "4"}]}], "]"}]}]}], ")"}], " ", "tt"}],
                "+", 
               RowBox[{
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"Ka2", " ", "x2"}], "+", 
                  RowBox[{"Ka3", " ", "x3"}]}], ")"}], " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"2", " ", 
                   RowBox[{"rr", "^", "4"}], " ", 
                   RowBox[{"(", 
                    RowBox[{
                    RowBox[{"rr", "^", "2"}], "-", 
                    RowBox[{"Sqrt", "[", 
                    RowBox[{"mu", "+", 
                    RowBox[{"rr", "^", "4"}]}], "]"}]}], ")"}], " ", 
                   RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "7"}], "+", 
                    RowBox[{"4", " ", 
                    RowBox[{"rr", "^", "2"}], " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"3", " ", 
                    RowBox[{"tt", "^", "2"}]}], "+", 
                    RowBox[{"x1", "^", "2"}], "+", 
                    RowBox[{"x2", "^", "2"}], "+", 
                    RowBox[{"x3", "^", "2"}]}], ")"}]}]}], ")"}]}], "+", 
                  RowBox[{"mu", " ", 
                   RowBox[{"(", 
                    RowBox[{
                    RowBox[{"2", " ", 
                    RowBox[{"Sqrt", "[", 
                    RowBox[{"mu", "+", 
                    RowBox[{"rr", "^", "4"}]}], "]"}]}], "+", 
                    RowBox[{
                    RowBox[{"rr", "^", "2"}], " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "1"}], "+", 
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"3", " ", 
                    RowBox[{"rr", "^", "2"}]}], "+", 
                    RowBox[{"Sqrt", "[", 
                    RowBox[{"mu", "+", 
                    RowBox[{"rr", "^", "4"}]}], "]"}]}], ")"}], " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"3", " ", 
                    RowBox[{"tt", "^", "2"}]}], "+", 
                    RowBox[{"x1", "^", "2"}], "+", 
                    RowBox[{"x2", "^", "2"}], "+", 
                    RowBox[{"x3", "^", "2"}]}], ")"}]}]}], ")"}]}]}], 
                    ")"}]}]}], ")"}]}]}], ")"}]}], "+", 
            RowBox[{"Ka1", " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"2", " ", 
                RowBox[{"rr", "^", "4"}], " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"rr", "^", "2"}], "-", 
                  RowBox[{"Sqrt", "[", 
                   RowBox[{"mu", "+", 
                    RowBox[{"rr", "^", "4"}]}], "]"}]}], ")"}], " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"-", "3"}], "+", 
                  RowBox[{
                   RowBox[{"rr", "^", "2"}], " ", 
                   RowBox[{"(", 
                    RowBox[{
                    RowBox[{
                    RowBox[{"-", "9"}], " ", 
                    RowBox[{"tt", "^", "2"}]}], "-", 
                    RowBox[{"9", " ", 
                    RowBox[{"x1", "^", "2"}]}], "+", 
                    RowBox[{"5", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"x2", "^", "2"}], "+", 
                    RowBox[{"x3", "^", "2"}]}], ")"}]}]}], ")"}]}], "+", 
                  RowBox[{"4", " ", 
                   RowBox[{"rr", "^", "4"}], " ", 
                   RowBox[{"(", 
                    RowBox[{
                    RowBox[{"tt", "^", "4"}], "+", 
                    RowBox[{"6", " ", 
                    RowBox[{"tt", "^", "2"}], " ", 
                    RowBox[{"x1", "^", "2"}]}], "+", 
                    RowBox[{"x1", "^", "4"}], "-", 
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"x2", "^", "2"}], "+", 
                    RowBox[{"x3", "^", "2"}]}], ")"}], "^", "2"}]}], 
                    ")"}]}]}], ")"}]}], "+", 
               RowBox[{"mu", " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"-", 
                   RowBox[{"Sqrt", "[", 
                    RowBox[{"mu", "+", 
                    RowBox[{"rr", "^", "4"}]}], "]"}]}], "+", 
                  RowBox[{
                   RowBox[{"rr", "^", "2"}], " ", 
                   RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "6"}], "+", 
                    RowBox[{"2", " ", 
                    RowBox[{"Sqrt", "[", 
                    RowBox[{"mu", "+", 
                    RowBox[{"rr", "^", "4"}]}], "]"}], " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"3", " ", 
                    RowBox[{"tt", "^", "2"}]}], "+", 
                    RowBox[{"3", " ", 
                    RowBox[{"x1", "^", "2"}]}], "+", 
                    RowBox[{"x2", "^", "2"}], "+", 
                    RowBox[{"x3", "^", "2"}]}], ")"}]}], "+", 
                    RowBox[{"3", " ", 
                    RowBox[{"rr", "^", "4"}], " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"tt", "^", "4"}], "+", 
                    RowBox[{"6", " ", 
                    RowBox[{"tt", "^", "2"}], " ", 
                    RowBox[{"x1", "^", "2"}]}], "+", 
                    RowBox[{"x1", "^", "4"}], "-", 
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"x2", "^", "2"}], "+", 
                    RowBox[{"x3", "^", "2"}]}], ")"}], "^", "2"}]}], ")"}]}], 
                    "+", 
                    RowBox[{
                    RowBox[{"rr", "^", "2"}], " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{
                    RowBox[{"Sqrt", "[", 
                    RowBox[{"mu", "+", 
                    RowBox[{"rr", "^", "4"}]}], "]"}], " ", 
                    RowBox[{"tt", "^", "4"}]}], "-", 
                    RowBox[{"3", " ", 
                    RowBox[{"x1", "^", "2"}]}], "+", 
                    RowBox[{
                    RowBox[{"tt", "^", "2"}], " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "3"}], "+", 
                    RowBox[{"6", " ", 
                    RowBox[{"Sqrt", "[", 
                    RowBox[{"mu", "+", 
                    RowBox[{"rr", "^", "4"}]}], "]"}], " ", 
                    RowBox[{"x1", "^", "2"}]}]}], ")"}]}], "-", 
                    RowBox[{"x2", "^", "2"}], "-", 
                    RowBox[{"x3", "^", "2"}], "+", 
                    RowBox[{
                    RowBox[{"Sqrt", "[", 
                    RowBox[{"mu", "+", 
                    RowBox[{"rr", "^", "4"}]}], "]"}], " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"x1", "^", "4"}], "-", 
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"x2", "^", "2"}], "+", 
                    RowBox[{"x3", "^", "2"}]}], ")"}], "^", "2"}]}], 
                    ")"}]}]}], ")"}]}]}], ")"}]}]}], ")"}]}]}], ")"}]}]}], 
           ")"}]}], ",", 
         RowBox[{
          RowBox[{
           RowBox[{"-", "1"}], "/", 
           RowBox[{"(", 
            RowBox[{"32", " ", 
             RowBox[{"rr", "^", "6"}]}], ")"}]}], " ", "enne", " ", 
          RowBox[{"lambda", "^", "2"}], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"2", " ", 
             RowBox[{"rr", "^", "2"}], " ", "x2", " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"enne", " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"13", " ", "mu", " ", 
                   RowBox[{"rr", "^", "2"}]}], "-", 
                  RowBox[{"2", " ", 
                   RowBox[{"rr", "^", "6"}]}], "-", 
                  RowBox[{"2", " ", "mu", " ", 
                   RowBox[{"Sqrt", "[", 
                    RowBox[{"mu", "+", 
                    RowBox[{"rr", "^", "4"}]}], "]"}]}], "+", 
                  RowBox[{"2", " ", 
                   RowBox[{"rr", "^", "4"}], " ", 
                   RowBox[{"Sqrt", "[", 
                    RowBox[{"mu", "+", 
                    RowBox[{"rr", "^", "4"}]}], "]"}]}]}], ")"}], " ", "tt"}],
                "+", 
               RowBox[{
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"Ka1", " ", "x1"}], "+", 
                  RowBox[{"Ka3", " ", "x3"}]}], ")"}], " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"2", " ", 
                   RowBox[{"rr", "^", "4"}], " ", 
                   RowBox[{"(", 
                    RowBox[{
                    RowBox[{"rr", "^", "2"}], "-", 
                    RowBox[{"Sqrt", "[", 
                    RowBox[{"mu", "+", 
                    RowBox[{"rr", "^", "4"}]}], "]"}]}], ")"}], " ", 
                   RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "7"}], "+", 
                    RowBox[{"4", " ", 
                    RowBox[{"rr", "^", "2"}], " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"3", " ", 
                    RowBox[{"tt", "^", "2"}]}], "+", 
                    RowBox[{"x1", "^", "2"}], "+", 
                    RowBox[{"x2", "^", "2"}], "+", 
                    RowBox[{"x3", "^", "2"}]}], ")"}]}]}], ")"}]}], "+", 
                  RowBox[{"mu", " ", 
                   RowBox[{"(", 
                    RowBox[{
                    RowBox[{"2", " ", 
                    RowBox[{"Sqrt", "[", 
                    RowBox[{"mu", "+", 
                    RowBox[{"rr", "^", "4"}]}], "]"}]}], "+", 
                    RowBox[{
                    RowBox[{"rr", "^", "2"}], " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "1"}], "+", 
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"3", " ", 
                    RowBox[{"rr", "^", "2"}]}], "+", 
                    RowBox[{"Sqrt", "[", 
                    RowBox[{"mu", "+", 
                    RowBox[{"rr", "^", "4"}]}], "]"}]}], ")"}], " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"3", " ", 
                    RowBox[{"tt", "^", "2"}]}], "+", 
                    RowBox[{"x1", "^", "2"}], "+", 
                    RowBox[{"x2", "^", "2"}], "+", 
                    RowBox[{"x3", "^", "2"}]}], ")"}]}]}], ")"}]}]}], 
                    ")"}]}]}], ")"}]}]}], ")"}]}], "+", 
            RowBox[{"Ka2", " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"2", " ", 
                RowBox[{"rr", "^", "4"}], " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"rr", "^", "2"}], "-", 
                  RowBox[{"Sqrt", "[", 
                   RowBox[{"mu", "+", 
                    RowBox[{"rr", "^", "4"}]}], "]"}]}], ")"}], " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"-", "3"}], "+", 
                  RowBox[{
                   RowBox[{"rr", "^", "2"}], " ", 
                   RowBox[{"(", 
                    RowBox[{
                    RowBox[{
                    RowBox[{"-", "9"}], " ", 
                    RowBox[{"tt", "^", "2"}]}], "+", 
                    RowBox[{"5", " ", 
                    RowBox[{"x1", "^", "2"}]}], "-", 
                    RowBox[{"9", " ", 
                    RowBox[{"x2", "^", "2"}]}], "+", 
                    RowBox[{"5", " ", 
                    RowBox[{"x3", "^", "2"}]}]}], ")"}]}], "+", 
                  RowBox[{"4", " ", 
                   RowBox[{"rr", "^", "4"}], " ", 
                   RowBox[{"(", 
                    RowBox[{
                    RowBox[{"tt", "^", "4"}], "+", 
                    RowBox[{"6", " ", 
                    RowBox[{"tt", "^", "2"}], " ", 
                    RowBox[{"x2", "^", "2"}]}], "+", 
                    RowBox[{"x2", "^", "4"}], "-", 
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"x1", "^", "2"}], "+", 
                    RowBox[{"x3", "^", "2"}]}], ")"}], "^", "2"}]}], 
                    ")"}]}]}], ")"}]}], "+", 
               RowBox[{"mu", " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"-", 
                   RowBox[{"Sqrt", "[", 
                    RowBox[{"mu", "+", 
                    RowBox[{"rr", "^", "4"}]}], "]"}]}], "+", 
                  RowBox[{
                   RowBox[{"rr", "^", "2"}], " ", 
                   RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "6"}], "+", 
                    RowBox[{"2", " ", 
                    RowBox[{"Sqrt", "[", 
                    RowBox[{"mu", "+", 
                    RowBox[{"rr", "^", "4"}]}], "]"}], " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"3", " ", 
                    RowBox[{"tt", "^", "2"}]}], "+", 
                    RowBox[{"x1", "^", "2"}], "+", 
                    RowBox[{"3", " ", 
                    RowBox[{"x2", "^", "2"}]}], "+", 
                    RowBox[{"x3", "^", "2"}]}], ")"}]}], "+", 
                    RowBox[{"3", " ", 
                    RowBox[{"rr", "^", "4"}], " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"tt", "^", "4"}], "+", 
                    RowBox[{"6", " ", 
                    RowBox[{"tt", "^", "2"}], " ", 
                    RowBox[{"x2", "^", "2"}]}], "+", 
                    RowBox[{"x2", "^", "4"}], "-", 
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"x1", "^", "2"}], "+", 
                    RowBox[{"x3", "^", "2"}]}], ")"}], "^", "2"}]}], ")"}]}], 
                    "+", 
                    RowBox[{
                    RowBox[{"rr", "^", "2"}], " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{
                    RowBox[{"Sqrt", "[", 
                    RowBox[{"mu", "+", 
                    RowBox[{"rr", "^", "4"}]}], "]"}], " ", 
                    RowBox[{"tt", "^", "4"}]}], "-", 
                    RowBox[{"x1", "^", "2"}], "-", 
                    RowBox[{"3", " ", 
                    RowBox[{"x2", "^", "2"}]}], "+", 
                    RowBox[{
                    RowBox[{"tt", "^", "2"}], " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "3"}], "+", 
                    RowBox[{"6", " ", 
                    RowBox[{"Sqrt", "[", 
                    RowBox[{"mu", "+", 
                    RowBox[{"rr", "^", "4"}]}], "]"}], " ", 
                    RowBox[{"x2", "^", "2"}]}]}], ")"}]}], "-", 
                    RowBox[{"x3", "^", "2"}], "+", 
                    RowBox[{
                    RowBox[{"Sqrt", "[", 
                    RowBox[{"mu", "+", 
                    RowBox[{"rr", "^", "4"}]}], "]"}], " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"x2", "^", "4"}], "-", 
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"x1", "^", "2"}], "+", 
                    RowBox[{"x3", "^", "2"}]}], ")"}], "^", "2"}]}], 
                    ")"}]}]}], ")"}]}]}], ")"}]}]}], ")"}]}]}], ")"}]}]}], 
           ")"}]}], ",", 
         RowBox[{
          RowBox[{
           RowBox[{"-", "1"}], "/", 
           RowBox[{"(", 
            RowBox[{"32", " ", 
             RowBox[{"rr", "^", "6"}]}], ")"}]}], " ", "enne", " ", 
          RowBox[{"lambda", "^", "2"}], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"Ka3", " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"2", " ", 
                RowBox[{"rr", "^", "4"}], " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"rr", "^", "2"}], "-", 
                  RowBox[{"Sqrt", "[", 
                   RowBox[{"mu", "+", 
                    RowBox[{"rr", "^", "4"}]}], "]"}]}], ")"}], " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"-", "3"}], "+", 
                  RowBox[{
                   RowBox[{"rr", "^", "2"}], " ", 
                   RowBox[{"(", 
                    RowBox[{
                    RowBox[{
                    RowBox[{"-", "9"}], " ", 
                    RowBox[{"tt", "^", "2"}]}], "+", 
                    RowBox[{"5", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"x1", "^", "2"}], "+", 
                    RowBox[{"x2", "^", "2"}]}], ")"}]}], "-", 
                    RowBox[{"9", " ", 
                    RowBox[{"x3", "^", "2"}]}]}], ")"}]}], "+", 
                  RowBox[{"4", " ", 
                   RowBox[{"rr", "^", "4"}], " ", 
                   RowBox[{"(", 
                    RowBox[{
                    RowBox[{"tt", "^", "4"}], "-", 
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"x1", "^", "2"}], "+", 
                    RowBox[{"x2", "^", "2"}]}], ")"}], "^", "2"}], "+", 
                    RowBox[{"6", " ", 
                    RowBox[{"tt", "^", "2"}], " ", 
                    RowBox[{"x3", "^", "2"}]}], "+", 
                    RowBox[{"x3", "^", "4"}]}], ")"}]}]}], ")"}]}], "+", 
               RowBox[{"mu", " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"-", 
                   RowBox[{"Sqrt", "[", 
                    RowBox[{"mu", "+", 
                    RowBox[{"rr", "^", "4"}]}], "]"}]}], "+", 
                  RowBox[{"3", " ", 
                   RowBox[{"rr", "^", "6"}], " ", 
                   RowBox[{"(", 
                    RowBox[{
                    RowBox[{"tt", "^", "4"}], "-", 
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"x1", "^", "2"}], "+", 
                    RowBox[{"x2", "^", "2"}]}], ")"}], "^", "2"}], "+", 
                    RowBox[{"6", " ", 
                    RowBox[{"tt", "^", "2"}], " ", 
                    RowBox[{"x3", "^", "2"}]}], "+", 
                    RowBox[{"x3", "^", "4"}]}], ")"}]}], "+", 
                  RowBox[{"2", " ", 
                   RowBox[{"rr", "^", "2"}], " ", 
                   RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "3"}], "+", 
                    RowBox[{
                    RowBox[{"Sqrt", "[", 
                    RowBox[{"mu", "+", 
                    RowBox[{"rr", "^", "4"}]}], "]"}], " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"3", " ", 
                    RowBox[{"tt", "^", "2"}]}], "+", 
                    RowBox[{"x1", "^", "2"}], "+", 
                    RowBox[{"x2", "^", "2"}], "+", 
                    RowBox[{"3", " ", 
                    RowBox[{"x3", "^", "2"}]}]}], ")"}]}]}], ")"}]}], "+", 
                  RowBox[{
                   RowBox[{"rr", "^", "4"}], " ", 
                   RowBox[{"(", 
                    RowBox[{
                    RowBox[{
                    RowBox[{"Sqrt", "[", 
                    RowBox[{"mu", "+", 
                    RowBox[{"rr", "^", "4"}]}], "]"}], " ", 
                    RowBox[{"tt", "^", "4"}]}], "-", 
                    RowBox[{"x1", "^", "2"}], "-", 
                    RowBox[{"x2", "^", "2"}], "-", 
                    RowBox[{"3", " ", 
                    RowBox[{"x3", "^", "2"}]}], "+", 
                    RowBox[{
                    RowBox[{"tt", "^", "2"}], " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "3"}], "+", 
                    RowBox[{"6", " ", 
                    RowBox[{"Sqrt", "[", 
                    RowBox[{"mu", "+", 
                    RowBox[{"rr", "^", "4"}]}], "]"}], " ", 
                    RowBox[{"x3", "^", "2"}]}]}], ")"}]}], "+", 
                    RowBox[{
                    RowBox[{"Sqrt", "[", 
                    RowBox[{"mu", "+", 
                    RowBox[{"rr", "^", "4"}]}], "]"}], " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", 
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"x1", "^", "2"}], "+", 
                    RowBox[{"x2", "^", "2"}]}], ")"}], "^", "2"}]}], "+", 
                    RowBox[{"x3", "^", "4"}]}], ")"}]}]}], ")"}]}]}], 
                 ")"}]}]}], ")"}]}], "+", 
            RowBox[{"2", " ", 
             RowBox[{"rr", "^", "2"}], " ", "x3", " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"enne", " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"13", " ", "mu", " ", 
                   RowBox[{"rr", "^", "2"}]}], "-", 
                  RowBox[{"2", " ", 
                   RowBox[{"rr", "^", "6"}]}], "-", 
                  RowBox[{"2", " ", "mu", " ", 
                   RowBox[{"Sqrt", "[", 
                    RowBox[{"mu", "+", 
                    RowBox[{"rr", "^", "4"}]}], "]"}]}], "+", 
                  RowBox[{"2", " ", 
                   RowBox[{"rr", "^", "4"}], " ", 
                   RowBox[{"Sqrt", "[", 
                    RowBox[{"mu", "+", 
                    RowBox[{"rr", "^", "4"}]}], "]"}]}]}], ")"}], " ", "tt"}],
                "+", 
               RowBox[{
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"Ka1", " ", "x1"}], "+", 
                  RowBox[{"Ka2", " ", "x2"}]}], ")"}], " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"2", " ", 
                   RowBox[{"rr", "^", "4"}], " ", 
                   RowBox[{"(", 
                    RowBox[{
                    RowBox[{"rr", "^", "2"}], "-", 
                    RowBox[{"Sqrt", "[", 
                    RowBox[{"mu", "+", 
                    RowBox[{"rr", "^", "4"}]}], "]"}]}], ")"}], " ", 
                   RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "7"}], "+", 
                    RowBox[{"4", " ", 
                    RowBox[{"rr", "^", "2"}], " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"3", " ", 
                    RowBox[{"tt", "^", "2"}]}], "+", 
                    RowBox[{"x1", "^", "2"}], "+", 
                    RowBox[{"x2", "^", "2"}], "+", 
                    RowBox[{"x3", "^", "2"}]}], ")"}]}]}], ")"}]}], "+", 
                  RowBox[{"mu", " ", 
                   RowBox[{"(", 
                    RowBox[{
                    RowBox[{"2", " ", 
                    RowBox[{"Sqrt", "[", 
                    RowBox[{"mu", "+", 
                    RowBox[{"rr", "^", "4"}]}], "]"}]}], "+", 
                    RowBox[{
                    RowBox[{"rr", "^", "2"}], " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "1"}], "+", 
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"3", " ", 
                    RowBox[{"rr", "^", "2"}]}], "+", 
                    RowBox[{"Sqrt", "[", 
                    RowBox[{"mu", "+", 
                    RowBox[{"rr", "^", "4"}]}], "]"}]}], ")"}], " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"3", " ", 
                    RowBox[{"tt", "^", "2"}]}], "+", 
                    RowBox[{"x1", "^", "2"}], "+", 
                    RowBox[{"x2", "^", "2"}], "+", 
                    RowBox[{"x3", "^", "2"}]}], ")"}]}]}], ")"}]}]}], 
                    ")"}]}]}], ")"}]}]}], ")"}]}]}], ")"}]}]}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{
          RowBox[{
           RowBox[{"-", "1"}], "/", 
           RowBox[{"(", 
            RowBox[{"32", " ", 
             RowBox[{"rr", "^", "5"}], " ", 
             RowBox[{"Sqrt", "[", 
              RowBox[{"mu", "+", 
               RowBox[{"rr", "^", "4"}]}], "]"}]}], ")"}]}], " ", "enne", " ", 
          RowBox[{"lambda", "^", "2"}], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"enne", " ", "tt", " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"2", " ", 
                RowBox[{"rr", "^", "4"}], " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"-", 
                   RowBox[{"rr", "^", "2"}]}], "+", 
                  RowBox[{"Sqrt", "[", 
                   RowBox[{"mu", "+", 
                    RowBox[{"rr", "^", "4"}]}], "]"}]}], ")"}], " ", 
                RowBox[{"(", 
                 RowBox[{"31", "+", 
                  RowBox[{
                   RowBox[{"rr", "^", "2"}], " ", 
                   RowBox[{"(", 
                    RowBox[{
                    RowBox[{"tt", "^", "2"}], "-", 
                    RowBox[{"x1", "^", "2"}], "-", 
                    RowBox[{"x2", "^", "2"}], "-", 
                    RowBox[{"x3", "^", "2"}]}], ")"}]}]}], ")"}]}], "+", 
               RowBox[{"mu", " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"22", " ", 
                   RowBox[{"Sqrt", "[", 
                    RowBox[{"mu", "+", 
                    RowBox[{"rr", "^", "4"}]}], "]"}]}], "+", 
                  RowBox[{
                   RowBox[{"rr", "^", "2"}], " ", 
                   RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "21"}], "+", 
                    RowBox[{"5", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", 
                    RowBox[{"rr", "^", "2"}]}], "+", 
                    RowBox[{"4", " ", 
                    RowBox[{"Sqrt", "[", 
                    RowBox[{"mu", "+", 
                    RowBox[{"rr", "^", "4"}]}], "]"}]}]}], ")"}], " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"tt", "^", "2"}], "-", 
                    RowBox[{"x1", "^", "2"}], "-", 
                    RowBox[{"x2", "^", "2"}], "-", 
                    RowBox[{"x3", "^", "2"}]}], ")"}]}]}], ")"}]}]}], 
                 ")"}]}]}], ")"}]}], "+", 
            RowBox[{
             RowBox[{"(", 
              RowBox[{
               RowBox[{"Ka1", " ", "x1"}], "+", 
               RowBox[{"Ka2", " ", "x2"}], "+", 
               RowBox[{"Ka3", " ", "x3"}]}], ")"}], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"10", " ", 
                RowBox[{"rr", "^", "4"}], " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"-", 
                   RowBox[{"rr", "^", "2"}]}], "+", 
                  RowBox[{"Sqrt", "[", 
                   RowBox[{"mu", "+", 
                    RowBox[{"rr", "^", "4"}]}], "]"}]}], ")"}], " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"-", "1"}], "+", 
                  RowBox[{
                   RowBox[{"rr", "^", "2"}], " ", 
                   RowBox[{"(", 
                    RowBox[{
                    RowBox[{"3", " ", 
                    RowBox[{"tt", "^", "2"}]}], "+", 
                    RowBox[{"x1", "^", "2"}], "+", 
                    RowBox[{"x2", "^", "2"}], "+", 
                    RowBox[{"x3", "^", "2"}]}], ")"}]}]}], ")"}]}], "+", 
               RowBox[{"mu", " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"14", " ", 
                   RowBox[{"Sqrt", "[", 
                    RowBox[{"mu", "+", 
                    RowBox[{"rr", "^", "4"}]}], "]"}]}], "+", 
                  RowBox[{
                   RowBox[{"rr", "^", "2"}], " ", 
                   RowBox[{"(", 
                    RowBox[{"7", "+", 
                    RowBox[{"9", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", 
                    RowBox[{"rr", "^", "2"}]}], "+", 
                    RowBox[{"4", " ", 
                    RowBox[{"Sqrt", "[", 
                    RowBox[{"mu", "+", 
                    RowBox[{"rr", "^", "4"}]}], "]"}]}]}], ")"}], " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"3", " ", 
                    RowBox[{"tt", "^", "2"}]}], "+", 
                    RowBox[{"x1", "^", "2"}], "+", 
                    RowBox[{"x2", "^", "2"}], "+", 
                    RowBox[{"x3", "^", "2"}]}], ")"}]}]}], ")"}]}]}], 
                 ")"}]}]}], ")"}]}]}], ")"}]}], ",", 
         RowBox[{
          RowBox[{"1", "/", 
           RowBox[{"(", 
            RowBox[{"8", " ", 
             RowBox[{"rr", "^", "4"}], " ", 
             RowBox[{
              RowBox[{"(", 
               RowBox[{"mu", "+", 
                RowBox[{"rr", "^", "4"}]}], ")"}], "^", 
              RowBox[{"(", 
               RowBox[{"3", "/", "2"}], ")"}]}]}], ")"}]}], " ", "enne", " ", 
          
          RowBox[{"lambda", "^", "2"}], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"4", " ", 
             RowBox[{"rr", "^", "2"}], " ", "tt", " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"Ka1", " ", "x1"}], "+", 
               RowBox[{"Ka2", " ", "x2"}], "+", 
               RowBox[{"Ka3", " ", "x3"}]}], ")"}], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"2", " ", 
                RowBox[{"rr", "^", "6"}]}], "-", 
               RowBox[{"2", " ", 
                RowBox[{"rr", "^", "4"}], " ", 
                RowBox[{"Sqrt", "[", 
                 RowBox[{"mu", "+", 
                  RowBox[{"rr", "^", "4"}]}], "]"}]}], "+", 
               RowBox[{"mu", " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"-", 
                   RowBox[{"Sqrt", "[", 
                    RowBox[{"mu", "+", 
                    RowBox[{"rr", "^", "4"}]}], "]"}]}], "+", 
                  RowBox[{
                   RowBox[{"rr", "^", "2"}], " ", 
                   RowBox[{"(", 
                    RowBox[{"2", "-", 
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", 
                    RowBox[{"rr", "^", "2"}]}], "+", 
                    RowBox[{"5", " ", 
                    RowBox[{"Sqrt", "[", 
                    RowBox[{"mu", "+", 
                    RowBox[{"rr", "^", "4"}]}], "]"}]}]}], ")"}], " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"tt", "^", "2"}], "+", 
                    RowBox[{"x1", "^", "2"}], "+", 
                    RowBox[{"x2", "^", "2"}], "+", 
                    RowBox[{"x3", "^", "2"}]}], ")"}]}]}], ")"}]}]}], 
                 ")"}]}]}], ")"}]}], "+", 
            RowBox[{"enne", " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"2", " ", 
                RowBox[{"rr", "^", "4"}], " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"rr", "^", "2"}], "-", 
                  RowBox[{"Sqrt", "[", 
                   RowBox[{"mu", "+", 
                    RowBox[{"rr", "^", "4"}]}], "]"}]}], ")"}], " ", 
                RowBox[{"(", 
                 RowBox[{"5", "+", 
                  RowBox[{"2", " ", 
                   RowBox[{"rr", "^", "2"}], " ", 
                   RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", 
                    RowBox[{"tt", "^", "2"}]}], "+", 
                    RowBox[{"x1", "^", "2"}], "+", 
                    RowBox[{"x2", "^", "2"}], "+", 
                    RowBox[{"x3", "^", "2"}]}], ")"}]}], "+", 
                  RowBox[{"2", " ", 
                   RowBox[{"rr", "^", "4"}], " ", 
                   RowBox[{
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", 
                    RowBox[{"tt", "^", "2"}]}], "+", 
                    RowBox[{"x1", "^", "2"}], "+", 
                    RowBox[{"x2", "^", "2"}], "+", 
                    RowBox[{"x3", "^", "2"}]}], ")"}], "^", "2"}]}]}], 
                 ")"}]}], "+", 
               RowBox[{"mu", " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{
                   RowBox[{"-", "5"}], " ", 
                   RowBox[{"Sqrt", "[", 
                    RowBox[{"mu", "+", 
                    RowBox[{"rr", "^", "4"}]}], "]"}]}], "+", 
                  RowBox[{"5", " ", 
                   RowBox[{"rr", "^", "6"}], " ", 
                   RowBox[{
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", 
                    RowBox[{"tt", "^", "2"}]}], "+", 
                    RowBox[{"x1", "^", "2"}], "+", 
                    RowBox[{"x2", "^", "2"}], "+", 
                    RowBox[{"x3", "^", "2"}]}], ")"}], "^", "2"}]}], "+", 
                  RowBox[{"2", " ", 
                   RowBox[{"rr", "^", "2"}], " ", 
                   RowBox[{"(", 
                    RowBox[{"5", "+", 
                    RowBox[{
                    RowBox[{"Sqrt", "[", 
                    RowBox[{"mu", "+", 
                    RowBox[{"rr", "^", "4"}]}], "]"}], " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{
                    RowBox[{"-", "5"}], " ", 
                    RowBox[{"tt", "^", "2"}]}], "+", 
                    RowBox[{"x1", "^", "2"}], "+", 
                    RowBox[{"x2", "^", "2"}], "+", 
                    RowBox[{"x3", "^", "2"}]}], ")"}]}]}], ")"}]}], "-", 
                  RowBox[{
                   RowBox[{"rr", "^", "4"}], " ", 
                   RowBox[{"(", 
                    RowBox[{
                    RowBox[{"3", " ", 
                    RowBox[{"Sqrt", "[", 
                    RowBox[{"mu", "+", 
                    RowBox[{"rr", "^", "4"}]}], "]"}], " ", 
                    RowBox[{"tt", "^", "4"}]}], "+", 
                    RowBox[{"3", " ", 
                    RowBox[{"Sqrt", "[", 
                    RowBox[{"mu", "+", 
                    RowBox[{"rr", "^", "4"}]}], "]"}], " ", 
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"x1", "^", "2"}], "+", 
                    RowBox[{"x2", "^", "2"}], "+", 
                    RowBox[{"x3", "^", "2"}]}], ")"}], "^", "2"}]}], "-", 
                    RowBox[{"2", " ", 
                    RowBox[{"tt", "^", "2"}], " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "4"}], "+", 
                    RowBox[{"3", " ", 
                    RowBox[{"Sqrt", "[", 
                    RowBox[{"mu", "+", 
                    RowBox[{"rr", "^", "4"}]}], "]"}], " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"x1", "^", "2"}], "+", 
                    RowBox[{"x2", "^", "2"}], "+", 
                    RowBox[{"x3", "^", "2"}]}], ")"}]}]}], ")"}]}]}], 
                    ")"}]}]}], ")"}]}]}], ")"}]}]}], ")"}]}], ",", 
         RowBox[{
          RowBox[{
           RowBox[{"-", "1"}], "/", 
           RowBox[{"(", 
            RowBox[{"32", " ", 
             RowBox[{"rr", "^", "3"}], " ", 
             RowBox[{
              RowBox[{"(", 
               RowBox[{"mu", "+", 
                RowBox[{"rr", "^", "4"}]}], ")"}], "^", 
              RowBox[{"(", 
               RowBox[{"3", "/", "2"}], ")"}]}]}], ")"}]}], " ", "enne", " ", 
          
          RowBox[{"lambda", "^", "2"}], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"x1", " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"2", " ", 
                RowBox[{"rr", "^", "2"}], " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"30", " ", 
                   RowBox[{"mu", "^", "2"}]}], "+", 
                  RowBox[{"16", " ", "mu", " ", 
                   RowBox[{"rr", "^", "4"}]}], "-", 
                  RowBox[{"14", " ", 
                   RowBox[{"rr", "^", "8"}]}], "+", 
                  RowBox[{"9", " ", "mu", " ", 
                   RowBox[{"rr", "^", "2"}], " ", 
                   RowBox[{"Sqrt", "[", 
                    RowBox[{"mu", "+", 
                    RowBox[{"rr", "^", "4"}]}], "]"}]}], "+", 
                  RowBox[{"14", " ", 
                   RowBox[{"rr", "^", "6"}], " ", 
                   RowBox[{"Sqrt", "[", 
                    RowBox[{"mu", "+", 
                    RowBox[{"rr", "^", "4"}]}], "]"}]}]}], ")"}], " ", "tt", 
                " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"Ka2", " ", "x2"}], "+", 
                  RowBox[{"Ka3", " ", "x3"}]}], ")"}]}], "+", 
               RowBox[{"enne", " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"2", " ", 
                   RowBox[{"mu", "^", "2"}], " ", 
                   RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "2"}], "+", 
                    RowBox[{"9", " ", 
                    RowBox[{"rr", "^", "2"}], " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"tt", "^", "2"}], "-", 
                    RowBox[{"x1", "^", "2"}], "-", 
                    RowBox[{"x2", "^", "2"}], "-", 
                    RowBox[{"x3", "^", "2"}]}], ")"}]}]}], ")"}]}], "+", 
                  RowBox[{"2", " ", 
                   RowBox[{"rr", "^", "6"}], " ", 
                   RowBox[{"(", 
                    RowBox[{
                    RowBox[{"rr", "^", "2"}], "-", 
                    RowBox[{"Sqrt", "[", 
                    RowBox[{"mu", "+", 
                    RowBox[{"rr", "^", "4"}]}], "]"}]}], ")"}], " ", 
                   RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "11"}], "+", 
                    RowBox[{"25", " ", 
                    RowBox[{"rr", "^", "2"}], " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"tt", "^", "2"}], "-", 
                    RowBox[{"x1", "^", "2"}], "-", 
                    RowBox[{"x2", "^", "2"}], "-", 
                    RowBox[{"x3", "^", "2"}]}], ")"}]}]}], ")"}]}], "+", 
                  RowBox[{"mu", " ", 
                   RowBox[{"(", 
                    RowBox[{
                    RowBox[{"23", " ", 
                    RowBox[{"rr", "^", "2"}], " ", 
                    RowBox[{"Sqrt", "[", 
                    RowBox[{"mu", "+", 
                    RowBox[{"rr", "^", "4"}]}], "]"}]}], "+", 
                    RowBox[{"68", " ", 
                    RowBox[{"rr", "^", "6"}], " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"tt", "^", "2"}], "-", 
                    RowBox[{"x1", "^", "2"}], "-", 
                    RowBox[{"x2", "^", "2"}], "-", 
                    RowBox[{"x3", "^", "2"}]}], ")"}]}], "+", 
                    RowBox[{
                    RowBox[{"rr", "^", "4"}], " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "26"}], "+", 
                    RowBox[{"43", " ", 
                    RowBox[{"Sqrt", "[", 
                    RowBox[{"mu", "+", 
                    RowBox[{"rr", "^", "4"}]}], "]"}], " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", 
                    RowBox[{"tt", "^", "2"}]}], "+", 
                    RowBox[{"x1", "^", "2"}], "+", 
                    RowBox[{"x2", "^", "2"}], "+", 
                    RowBox[{"x3", "^", "2"}]}], ")"}]}]}], ")"}]}]}], 
                    ")"}]}]}], ")"}]}]}], ")"}]}], "+", 
            RowBox[{"Ka1", " ", "tt", " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"2", " ", 
                RowBox[{"rr", "^", "6"}], " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"-", 
                   RowBox[{"rr", "^", "2"}]}], "+", 
                  RowBox[{"Sqrt", "[", 
                   RowBox[{"mu", "+", 
                    RowBox[{"rr", "^", "4"}]}], "]"}]}], ")"}], " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"-", "13"}], "+", 
                  RowBox[{
                   RowBox[{"rr", "^", "2"}], " ", 
                   RowBox[{"(", 
                    RowBox[{
                    RowBox[{"5", " ", 
                    RowBox[{"tt", "^", "2"}]}], "+", 
                    RowBox[{"15", " ", 
                    RowBox[{"x1", "^", "2"}]}], "+", 
                    RowBox[{"x2", "^", "2"}], "+", 
                    RowBox[{"x3", "^", "2"}]}], ")"}]}]}], ")"}]}], "+", 
               RowBox[{"2", " ", 
                RowBox[{"mu", "^", "2"}], " ", 
                RowBox[{"(", 
                 RowBox[{"4", "+", 
                  RowBox[{
                   RowBox[{"rr", "^", "2"}], " ", 
                   RowBox[{"(", 
                    RowBox[{
                    RowBox[{"7", " ", 
                    RowBox[{"tt", "^", "2"}]}], "+", 
                    RowBox[{"21", " ", 
                    RowBox[{"x1", "^", "2"}]}], "-", 
                    RowBox[{"9", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"x2", "^", "2"}], "+", 
                    RowBox[{"x3", "^", "2"}]}], ")"}]}]}], ")"}]}]}], ")"}]}],
                "+", 
               RowBox[{"mu", " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{
                   RowBox[{"-", "29"}], " ", 
                   RowBox[{"rr", "^", "2"}], " ", 
                   RowBox[{"Sqrt", "[", 
                    RowBox[{"mu", "+", 
                    RowBox[{"rr", "^", "4"}]}], "]"}]}], "+", 
                  RowBox[{"4", " ", 
                   RowBox[{"rr", "^", "6"}], " ", 
                   RowBox[{"(", 
                    RowBox[{
                    RowBox[{"tt", "^", "2"}], "+", 
                    RowBox[{"3", " ", 
                    RowBox[{"x1", "^", "2"}]}], "-", 
                    RowBox[{"5", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"x2", "^", "2"}], "+", 
                    RowBox[{"x3", "^", "2"}]}], ")"}]}]}], ")"}]}], "+", 
                  RowBox[{
                   RowBox[{"rr", "^", "4"}], " ", 
                   RowBox[{"(", 
                    RowBox[{"34", "+", 
                    RowBox[{
                    RowBox[{"Sqrt", "[", 
                    RowBox[{"mu", "+", 
                    RowBox[{"rr", "^", "4"}]}], "]"}], " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"7", " ", 
                    RowBox[{"tt", "^", "2"}]}], "+", 
                    RowBox[{"3", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"7", " ", 
                    RowBox[{"x1", "^", "2"}]}], "+", 
                    RowBox[{"x2", "^", "2"}], "+", 
                    RowBox[{"x3", "^", "2"}]}], ")"}]}]}], ")"}]}]}], 
                    ")"}]}]}], ")"}]}]}], ")"}]}]}], ")"}]}], ",", 
         RowBox[{
          RowBox[{
           RowBox[{"-", "1"}], "/", 
           RowBox[{"(", 
            RowBox[{"32", " ", 
             RowBox[{"rr", "^", "3"}], " ", 
             RowBox[{
              RowBox[{"(", 
               RowBox[{"mu", "+", 
                RowBox[{"rr", "^", "4"}]}], ")"}], "^", 
              RowBox[{"(", 
               RowBox[{"3", "/", "2"}], ")"}]}]}], ")"}]}], " ", "enne", " ", 
          
          RowBox[{"lambda", "^", "2"}], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"x2", " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"2", " ", 
                RowBox[{"rr", "^", "2"}], " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"30", " ", 
                   RowBox[{"mu", "^", "2"}]}], "+", 
                  RowBox[{"16", " ", "mu", " ", 
                   RowBox[{"rr", "^", "4"}]}], "-", 
                  RowBox[{"14", " ", 
                   RowBox[{"rr", "^", "8"}]}], "+", 
                  RowBox[{"9", " ", "mu", " ", 
                   RowBox[{"rr", "^", "2"}], " ", 
                   RowBox[{"Sqrt", "[", 
                    RowBox[{"mu", "+", 
                    RowBox[{"rr", "^", "4"}]}], "]"}]}], "+", 
                  RowBox[{"14", " ", 
                   RowBox[{"rr", "^", "6"}], " ", 
                   RowBox[{"Sqrt", "[", 
                    RowBox[{"mu", "+", 
                    RowBox[{"rr", "^", "4"}]}], "]"}]}]}], ")"}], " ", "tt", 
                " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"Ka1", " ", "x1"}], "+", 
                  RowBox[{"Ka3", " ", "x3"}]}], ")"}]}], "+", 
               RowBox[{"enne", " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"2", " ", 
                   RowBox[{"mu", "^", "2"}], " ", 
                   RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "2"}], "+", 
                    RowBox[{"9", " ", 
                    RowBox[{"rr", "^", "2"}], " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"tt", "^", "2"}], "-", 
                    RowBox[{"x1", "^", "2"}], "-", 
                    RowBox[{"x2", "^", "2"}], "-", 
                    RowBox[{"x3", "^", "2"}]}], ")"}]}]}], ")"}]}], "+", 
                  RowBox[{"2", " ", 
                   RowBox[{"rr", "^", "6"}], " ", 
                   RowBox[{"(", 
                    RowBox[{
                    RowBox[{"rr", "^", "2"}], "-", 
                    RowBox[{"Sqrt", "[", 
                    RowBox[{"mu", "+", 
                    RowBox[{"rr", "^", "4"}]}], "]"}]}], ")"}], " ", 
                   RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "11"}], "+", 
                    RowBox[{"25", " ", 
                    RowBox[{"rr", "^", "2"}], " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"tt", "^", "2"}], "-", 
                    RowBox[{"x1", "^", "2"}], "-", 
                    RowBox[{"x2", "^", "2"}], "-", 
                    RowBox[{"x3", "^", "2"}]}], ")"}]}]}], ")"}]}], "+", 
                  RowBox[{"mu", " ", 
                   RowBox[{"(", 
                    RowBox[{
                    RowBox[{"23", " ", 
                    RowBox[{"rr", "^", "2"}], " ", 
                    RowBox[{"Sqrt", "[", 
                    RowBox[{"mu", "+", 
                    RowBox[{"rr", "^", "4"}]}], "]"}]}], "+", 
                    RowBox[{"68", " ", 
                    RowBox[{"rr", "^", "6"}], " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"tt", "^", "2"}], "-", 
                    RowBox[{"x1", "^", "2"}], "-", 
                    RowBox[{"x2", "^", "2"}], "-", 
                    RowBox[{"x3", "^", "2"}]}], ")"}]}], "+", 
                    RowBox[{
                    RowBox[{"rr", "^", "4"}], " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "26"}], "+", 
                    RowBox[{"43", " ", 
                    RowBox[{"Sqrt", "[", 
                    RowBox[{"mu", "+", 
                    RowBox[{"rr", "^", "4"}]}], "]"}], " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", 
                    RowBox[{"tt", "^", "2"}]}], "+", 
                    RowBox[{"x1", "^", "2"}], "+", 
                    RowBox[{"x2", "^", "2"}], "+", 
                    RowBox[{"x3", "^", "2"}]}], ")"}]}]}], ")"}]}]}], 
                    ")"}]}]}], ")"}]}]}], ")"}]}], "+", 
            RowBox[{"Ka2", " ", "tt", " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"2", " ", 
                RowBox[{"mu", "^", "2"}], " ", 
                RowBox[{"(", 
                 RowBox[{"4", "+", 
                  RowBox[{
                   RowBox[{"rr", "^", "2"}], " ", 
                   RowBox[{"(", 
                    RowBox[{
                    RowBox[{"7", " ", 
                    RowBox[{"tt", "^", "2"}]}], "-", 
                    RowBox[{"9", " ", 
                    RowBox[{"x1", "^", "2"}]}], "+", 
                    RowBox[{"21", " ", 
                    RowBox[{"x2", "^", "2"}]}], "-", 
                    RowBox[{"9", " ", 
                    RowBox[{"x3", "^", "2"}]}]}], ")"}]}]}], ")"}]}], "+", 
               RowBox[{"2", " ", 
                RowBox[{"rr", "^", "6"}], " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"-", 
                   RowBox[{"rr", "^", "2"}]}], "+", 
                  RowBox[{"Sqrt", "[", 
                   RowBox[{"mu", "+", 
                    RowBox[{"rr", "^", "4"}]}], "]"}]}], ")"}], " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"-", "13"}], "+", 
                  RowBox[{
                   RowBox[{"rr", "^", "2"}], " ", 
                   RowBox[{"(", 
                    RowBox[{
                    RowBox[{"5", " ", 
                    RowBox[{"tt", "^", "2"}]}], "+", 
                    RowBox[{"x1", "^", "2"}], "+", 
                    RowBox[{"15", " ", 
                    RowBox[{"x2", "^", "2"}]}], "+", 
                    RowBox[{"x3", "^", "2"}]}], ")"}]}]}], ")"}]}], "+", 
               RowBox[{"mu", " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{
                   RowBox[{"-", "29"}], " ", 
                   RowBox[{"rr", "^", "2"}], " ", 
                   RowBox[{"Sqrt", "[", 
                    RowBox[{"mu", "+", 
                    RowBox[{"rr", "^", "4"}]}], "]"}]}], "+", 
                  RowBox[{"4", " ", 
                   RowBox[{"rr", "^", "6"}], " ", 
                   RowBox[{"(", 
                    RowBox[{
                    RowBox[{"tt", "^", "2"}], "-", 
                    RowBox[{"5", " ", 
                    RowBox[{"x1", "^", "2"}]}], "+", 
                    RowBox[{"3", " ", 
                    RowBox[{"x2", "^", "2"}]}], "-", 
                    RowBox[{"5", " ", 
                    RowBox[{"x3", "^", "2"}]}]}], ")"}]}], "+", 
                  RowBox[{
                   RowBox[{"rr", "^", "4"}], " ", 
                   RowBox[{"(", 
                    RowBox[{"34", "+", 
                    RowBox[{
                    RowBox[{"Sqrt", "[", 
                    RowBox[{"mu", "+", 
                    RowBox[{"rr", "^", "4"}]}], "]"}], " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"7", " ", 
                    RowBox[{"tt", "^", "2"}]}], "+", 
                    RowBox[{"3", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"x1", "^", "2"}], "+", 
                    RowBox[{"7", " ", 
                    RowBox[{"x2", "^", "2"}]}], "+", 
                    RowBox[{"x3", "^", "2"}]}], ")"}]}]}], ")"}]}]}], 
                    ")"}]}]}], ")"}]}]}], ")"}]}]}], ")"}]}], ",", 
         RowBox[{
          RowBox[{
           RowBox[{"-", "1"}], "/", 
           RowBox[{"(", 
            RowBox[{"32", " ", 
             RowBox[{"rr", "^", "3"}], " ", 
             RowBox[{
              RowBox[{"(", 
               RowBox[{"mu", "+", 
                RowBox[{"rr", "^", "4"}]}], ")"}], "^", 
              RowBox[{"(", 
               RowBox[{"3", "/", "2"}], ")"}]}]}], ")"}]}], " ", "enne", " ", 
          
          RowBox[{"lambda", "^", "2"}], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"x3", " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"2", " ", 
                RowBox[{"rr", "^", "2"}], " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"30", " ", 
                   RowBox[{"mu", "^", "2"}]}], "+", 
                  RowBox[{"16", " ", "mu", " ", 
                   RowBox[{"rr", "^", "4"}]}], "-", 
                  RowBox[{"14", " ", 
                   RowBox[{"rr", "^", "8"}]}], "+", 
                  RowBox[{"9", " ", "mu", " ", 
                   RowBox[{"rr", "^", "2"}], " ", 
                   RowBox[{"Sqrt", "[", 
                    RowBox[{"mu", "+", 
                    RowBox[{"rr", "^", "4"}]}], "]"}]}], "+", 
                  RowBox[{"14", " ", 
                   RowBox[{"rr", "^", "6"}], " ", 
                   RowBox[{"Sqrt", "[", 
                    RowBox[{"mu", "+", 
                    RowBox[{"rr", "^", "4"}]}], "]"}]}]}], ")"}], " ", "tt", 
                " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"Ka1", " ", "x1"}], "+", 
                  RowBox[{"Ka2", " ", "x2"}]}], ")"}]}], "+", 
               RowBox[{"enne", " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"2", " ", 
                   RowBox[{"mu", "^", "2"}], " ", 
                   RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "2"}], "+", 
                    RowBox[{"9", " ", 
                    RowBox[{"rr", "^", "2"}], " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"tt", "^", "2"}], "-", 
                    RowBox[{"x1", "^", "2"}], "-", 
                    RowBox[{"x2", "^", "2"}], "-", 
                    RowBox[{"x3", "^", "2"}]}], ")"}]}]}], ")"}]}], "+", 
                  RowBox[{"2", " ", 
                   RowBox[{"rr", "^", "6"}], " ", 
                   RowBox[{"(", 
                    RowBox[{
                    RowBox[{"rr", "^", "2"}], "-", 
                    RowBox[{"Sqrt", "[", 
                    RowBox[{"mu", "+", 
                    RowBox[{"rr", "^", "4"}]}], "]"}]}], ")"}], " ", 
                   RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "11"}], "+", 
                    RowBox[{"25", " ", 
                    RowBox[{"rr", "^", "2"}], " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"tt", "^", "2"}], "-", 
                    RowBox[{"x1", "^", "2"}], "-", 
                    RowBox[{"x2", "^", "2"}], "-", 
                    RowBox[{"x3", "^", "2"}]}], ")"}]}]}], ")"}]}], "+", 
                  RowBox[{"mu", " ", 
                   RowBox[{"(", 
                    RowBox[{
                    RowBox[{"23", " ", 
                    RowBox[{"rr", "^", "2"}], " ", 
                    RowBox[{"Sqrt", "[", 
                    RowBox[{"mu", "+", 
                    RowBox[{"rr", "^", "4"}]}], "]"}]}], "+", 
                    RowBox[{"68", " ", 
                    RowBox[{"rr", "^", "6"}], " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"tt", "^", "2"}], "-", 
                    RowBox[{"x1", "^", "2"}], "-", 
                    RowBox[{"x2", "^", "2"}], "-", 
                    RowBox[{"x3", "^", "2"}]}], ")"}]}], "+", 
                    RowBox[{
                    RowBox[{"rr", "^", "4"}], " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "26"}], "+", 
                    RowBox[{"43", " ", 
                    RowBox[{"Sqrt", "[", 
                    RowBox[{"mu", "+", 
                    RowBox[{"rr", "^", "4"}]}], "]"}], " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", 
                    RowBox[{"tt", "^", "2"}]}], "+", 
                    RowBox[{"x1", "^", "2"}], "+", 
                    RowBox[{"x2", "^", "2"}], "+", 
                    RowBox[{"x3", "^", "2"}]}], ")"}]}]}], ")"}]}]}], 
                    ")"}]}]}], ")"}]}]}], ")"}]}], "+", 
            RowBox[{"Ka3", " ", "tt", " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"2", " ", 
                RowBox[{"rr", "^", "6"}], " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"-", 
                   RowBox[{"rr", "^", "2"}]}], "+", 
                  RowBox[{"Sqrt", "[", 
                   RowBox[{"mu", "+", 
                    RowBox[{"rr", "^", "4"}]}], "]"}]}], ")"}], " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"-", "13"}], "+", 
                  RowBox[{
                   RowBox[{"rr", "^", "2"}], " ", 
                   RowBox[{"(", 
                    RowBox[{
                    RowBox[{"5", " ", 
                    RowBox[{"tt", "^", "2"}]}], "+", 
                    RowBox[{"x1", "^", "2"}], "+", 
                    RowBox[{"x2", "^", "2"}], "+", 
                    RowBox[{"15", " ", 
                    RowBox[{"x3", "^", "2"}]}]}], ")"}]}]}], ")"}]}], "+", 
               RowBox[{"2", " ", 
                RowBox[{"mu", "^", "2"}], " ", 
                RowBox[{"(", 
                 RowBox[{"4", "+", 
                  RowBox[{
                   RowBox[{"rr", "^", "2"}], " ", 
                   RowBox[{"(", 
                    RowBox[{
                    RowBox[{"7", " ", 
                    RowBox[{"tt", "^", "2"}]}], "-", 
                    RowBox[{"9", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"x1", "^", "2"}], "+", 
                    RowBox[{"x2", "^", "2"}]}], ")"}]}], "+", 
                    RowBox[{"21", " ", 
                    RowBox[{"x3", "^", "2"}]}]}], ")"}]}]}], ")"}]}], "+", 
               RowBox[{"mu", " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{
                   RowBox[{"-", "29"}], " ", 
                   RowBox[{"rr", "^", "2"}], " ", 
                   RowBox[{"Sqrt", "[", 
                    RowBox[{"mu", "+", 
                    RowBox[{"rr", "^", "4"}]}], "]"}]}], "+", 
                  RowBox[{"4", " ", 
                   RowBox[{"rr", "^", "6"}], " ", 
                   RowBox[{"(", 
                    RowBox[{
                    RowBox[{"tt", "^", "2"}], "-", 
                    RowBox[{"5", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"x1", "^", "2"}], "+", 
                    RowBox[{"x2", "^", "2"}]}], ")"}]}], "+", 
                    RowBox[{"3", " ", 
                    RowBox[{"x3", "^", "2"}]}]}], ")"}]}], "+", 
                  RowBox[{
                   RowBox[{"rr", "^", "4"}], " ", 
                   RowBox[{"(", 
                    RowBox[{"34", "+", 
                    RowBox[{
                    RowBox[{"Sqrt", "[", 
                    RowBox[{"mu", "+", 
                    RowBox[{"rr", "^", "4"}]}], "]"}], " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"7", " ", 
                    RowBox[{"tt", "^", "2"}]}], "+", 
                    RowBox[{"3", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"x1", "^", "2"}], "+", 
                    RowBox[{"x2", "^", "2"}], "+", 
                    RowBox[{"7", " ", 
                    RowBox[{"x3", "^", "2"}]}]}], ")"}]}]}], ")"}]}]}], 
                    ")"}]}]}], ")"}]}]}], ")"}]}]}], ")"}]}]}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{
          RowBox[{
           RowBox[{"-", "1"}], "/", 
           RowBox[{"(", 
            RowBox[{"32", " ", 
             RowBox[{"rr", "^", "6"}]}], ")"}]}], " ", "enne", " ", 
          RowBox[{"lambda", "^", "2"}], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"2", " ", 
             RowBox[{"rr", "^", "2"}], " ", "x1", " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"enne", " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"13", " ", "mu", " ", 
                   RowBox[{"rr", "^", "2"}]}], "-", 
                  RowBox[{"2", " ", 
                   RowBox[{"rr", "^", "6"}]}], "-", 
                  RowBox[{"2", " ", "mu", " ", 
                   RowBox[{"Sqrt", "[", 
                    RowBox[{"mu", "+", 
                    RowBox[{"rr", "^", "4"}]}], "]"}]}], "+", 
                  RowBox[{"2", " ", 
                   RowBox[{"rr", "^", "4"}], " ", 
                   RowBox[{"Sqrt", "[", 
                    RowBox[{"mu", "+", 
                    RowBox[{"rr", "^", "4"}]}], "]"}]}]}], ")"}], " ", "tt"}],
                "+", 
               RowBox[{
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"Ka2", " ", "x2"}], "+", 
                  RowBox[{"Ka3", " ", "x3"}]}], ")"}], " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"2", " ", 
                   RowBox[{"rr", "^", "4"}], " ", 
                   RowBox[{"(", 
                    RowBox[{
                    RowBox[{"rr", "^", "2"}], "-", 
                    RowBox[{"Sqrt", "[", 
                    RowBox[{"mu", "+", 
                    RowBox[{"rr", "^", "4"}]}], "]"}]}], ")"}], " ", 
                   RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "7"}], "+", 
                    RowBox[{"4", " ", 
                    RowBox[{"rr", "^", "2"}], " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"3", " ", 
                    RowBox[{"tt", "^", "2"}]}], "+", 
                    RowBox[{"x1", "^", "2"}], "+", 
                    RowBox[{"x2", "^", "2"}], "+", 
                    RowBox[{"x3", "^", "2"}]}], ")"}]}]}], ")"}]}], "+", 
                  RowBox[{"mu", " ", 
                   RowBox[{"(", 
                    RowBox[{
                    RowBox[{"2", " ", 
                    RowBox[{"Sqrt", "[", 
                    RowBox[{"mu", "+", 
                    RowBox[{"rr", "^", "4"}]}], "]"}]}], "+", 
                    RowBox[{
                    RowBox[{"rr", "^", "2"}], " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "1"}], "+", 
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"3", " ", 
                    RowBox[{"rr", "^", "2"}]}], "+", 
                    RowBox[{"Sqrt", "[", 
                    RowBox[{"mu", "+", 
                    RowBox[{"rr", "^", "4"}]}], "]"}]}], ")"}], " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"3", " ", 
                    RowBox[{"tt", "^", "2"}]}], "+", 
                    RowBox[{"x1", "^", "2"}], "+", 
                    RowBox[{"x2", "^", "2"}], "+", 
                    RowBox[{"x3", "^", "2"}]}], ")"}]}]}], ")"}]}]}], 
                    ")"}]}]}], ")"}]}]}], ")"}]}], "+", 
            RowBox[{"Ka1", " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"2", " ", 
                RowBox[{"rr", "^", "4"}], " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"rr", "^", "2"}], "-", 
                  RowBox[{"Sqrt", "[", 
                   RowBox[{"mu", "+", 
                    RowBox[{"rr", "^", "4"}]}], "]"}]}], ")"}], " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"-", "3"}], "+", 
                  RowBox[{
                   RowBox[{"rr", "^", "2"}], " ", 
                   RowBox[{"(", 
                    RowBox[{
                    RowBox[{
                    RowBox[{"-", "9"}], " ", 
                    RowBox[{"tt", "^", "2"}]}], "-", 
                    RowBox[{"9", " ", 
                    RowBox[{"x1", "^", "2"}]}], "+", 
                    RowBox[{"5", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"x2", "^", "2"}], "+", 
                    RowBox[{"x3", "^", "2"}]}], ")"}]}]}], ")"}]}], "+", 
                  RowBox[{"4", " ", 
                   RowBox[{"rr", "^", "4"}], " ", 
                   RowBox[{"(", 
                    RowBox[{
                    RowBox[{"tt", "^", "4"}], "+", 
                    RowBox[{"6", " ", 
                    RowBox[{"tt", "^", "2"}], " ", 
                    RowBox[{"x1", "^", "2"}]}], "+", 
                    RowBox[{"x1", "^", "4"}], "-", 
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"x2", "^", "2"}], "+", 
                    RowBox[{"x3", "^", "2"}]}], ")"}], "^", "2"}]}], 
                    ")"}]}]}], ")"}]}], "+", 
               RowBox[{"mu", " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"-", 
                   RowBox[{"Sqrt", "[", 
                    RowBox[{"mu", "+", 
                    RowBox[{"rr", "^", "4"}]}], "]"}]}], "+", 
                  RowBox[{
                   RowBox[{"rr", "^", "2"}], " ", 
                   RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "6"}], "+", 
                    RowBox[{"2", " ", 
                    RowBox[{"Sqrt", "[", 
                    RowBox[{"mu", "+", 
                    RowBox[{"rr", "^", "4"}]}], "]"}], " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"3", " ", 
                    RowBox[{"tt", "^", "2"}]}], "+", 
                    RowBox[{"3", " ", 
                    RowBox[{"x1", "^", "2"}]}], "+", 
                    RowBox[{"x2", "^", "2"}], "+", 
                    RowBox[{"x3", "^", "2"}]}], ")"}]}], "+", 
                    RowBox[{"3", " ", 
                    RowBox[{"rr", "^", "4"}], " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"tt", "^", "4"}], "+", 
                    RowBox[{"6", " ", 
                    RowBox[{"tt", "^", "2"}], " ", 
                    RowBox[{"x1", "^", "2"}]}], "+", 
                    RowBox[{"x1", "^", "4"}], "-", 
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"x2", "^", "2"}], "+", 
                    RowBox[{"x3", "^", "2"}]}], ")"}], "^", "2"}]}], ")"}]}], 
                    "+", 
                    RowBox[{
                    RowBox[{"rr", "^", "2"}], " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{
                    RowBox[{"Sqrt", "[", 
                    RowBox[{"mu", "+", 
                    RowBox[{"rr", "^", "4"}]}], "]"}], " ", 
                    RowBox[{"tt", "^", "4"}]}], "-", 
                    RowBox[{"3", " ", 
                    RowBox[{"x1", "^", "2"}]}], "+", 
                    RowBox[{
                    RowBox[{"tt", "^", "2"}], " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "3"}], "+", 
                    RowBox[{"6", " ", 
                    RowBox[{"Sqrt", "[", 
                    RowBox[{"mu", "+", 
                    RowBox[{"rr", "^", "4"}]}], "]"}], " ", 
                    RowBox[{"x1", "^", "2"}]}]}], ")"}]}], "-", 
                    RowBox[{"x2", "^", "2"}], "-", 
                    RowBox[{"x3", "^", "2"}], "+", 
                    RowBox[{
                    RowBox[{"Sqrt", "[", 
                    RowBox[{"mu", "+", 
                    RowBox[{"rr", "^", "4"}]}], "]"}], " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"x1", "^", "4"}], "-", 
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"x2", "^", "2"}], "+", 
                    RowBox[{"x3", "^", "2"}]}], ")"}], "^", "2"}]}], 
                    ")"}]}]}], ")"}]}]}], ")"}]}]}], ")"}]}]}], ")"}]}]}], 
           ")"}]}], ",", 
         RowBox[{
          RowBox[{
           RowBox[{"-", "1"}], "/", 
           RowBox[{"(", 
            RowBox[{"32", " ", 
             RowBox[{"rr", "^", "3"}], " ", 
             RowBox[{
              RowBox[{"(", 
               RowBox[{"mu", "+", 
                RowBox[{"rr", "^", "4"}]}], ")"}], "^", 
              RowBox[{"(", 
               RowBox[{"3", "/", "2"}], ")"}]}]}], ")"}]}], " ", "enne", " ", 
          
          RowBox[{"lambda", "^", "2"}], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"x1", " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"2", " ", 
                RowBox[{"rr", "^", "2"}], " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"30", " ", 
                   RowBox[{"mu", "^", "2"}]}], "+", 
                  RowBox[{"16", " ", "mu", " ", 
                   RowBox[{"rr", "^", "4"}]}], "-", 
                  RowBox[{"14", " ", 
                   RowBox[{"rr", "^", "8"}]}], "+", 
                  RowBox[{"9", " ", "mu", " ", 
                   RowBox[{"rr", "^", "2"}], " ", 
                   RowBox[{"Sqrt", "[", 
                    RowBox[{"mu", "+", 
                    RowBox[{"rr", "^", "4"}]}], "]"}]}], "+", 
                  RowBox[{"14", " ", 
                   RowBox[{"rr", "^", "6"}], " ", 
                   RowBox[{"Sqrt", "[", 
                    RowBox[{"mu", "+", 
                    RowBox[{"rr", "^", "4"}]}], "]"}]}]}], ")"}], " ", "tt", 
                " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"Ka2", " ", "x2"}], "+", 
                  RowBox[{"Ka3", " ", "x3"}]}], ")"}]}], "+", 
               RowBox[{"enne", " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"2", " ", 
                   RowBox[{"mu", "^", "2"}], " ", 
                   RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "2"}], "+", 
                    RowBox[{"9", " ", 
                    RowBox[{"rr", "^", "2"}], " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"tt", "^", "2"}], "-", 
                    RowBox[{"x1", "^", "2"}], "-", 
                    RowBox[{"x2", "^", "2"}], "-", 
                    RowBox[{"x3", "^", "2"}]}], ")"}]}]}], ")"}]}], "+", 
                  RowBox[{"2", " ", 
                   RowBox[{"rr", "^", "6"}], " ", 
                   RowBox[{"(", 
                    RowBox[{
                    RowBox[{"rr", "^", "2"}], "-", 
                    RowBox[{"Sqrt", "[", 
                    RowBox[{"mu", "+", 
                    RowBox[{"rr", "^", "4"}]}], "]"}]}], ")"}], " ", 
                   RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "11"}], "+", 
                    RowBox[{"25", " ", 
                    RowBox[{"rr", "^", "2"}], " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"tt", "^", "2"}], "-", 
                    RowBox[{"x1", "^", "2"}], "-", 
                    RowBox[{"x2", "^", "2"}], "-", 
                    RowBox[{"x3", "^", "2"}]}], ")"}]}]}], ")"}]}], "+", 
                  RowBox[{"mu", " ", 
                   RowBox[{"(", 
                    RowBox[{
                    RowBox[{"23", " ", 
                    RowBox[{"rr", "^", "2"}], " ", 
                    RowBox[{"Sqrt", "[", 
                    RowBox[{"mu", "+", 
                    RowBox[{"rr", "^", "4"}]}], "]"}]}], "+", 
                    RowBox[{"68", " ", 
                    RowBox[{"rr", "^", "6"}], " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"tt", "^", "2"}], "-", 
                    RowBox[{"x1", "^", "2"}], "-", 
                    RowBox[{"x2", "^", "2"}], "-", 
                    RowBox[{"x3", "^", "2"}]}], ")"}]}], "+", 
                    RowBox[{
                    RowBox[{"rr", "^", "4"}], " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "26"}], "+", 
                    RowBox[{"43", " ", 
                    RowBox[{"Sqrt", "[", 
                    RowBox[{"mu", "+", 
                    RowBox[{"rr", "^", "4"}]}], "]"}], " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", 
                    RowBox[{"tt", "^", "2"}]}], "+", 
                    RowBox[{"x1", "^", "2"}], "+", 
                    RowBox[{"x2", "^", "2"}], "+", 
                    RowBox[{"x3", "^", "2"}]}], ")"}]}]}], ")"}]}]}], 
                    ")"}]}]}], ")"}]}]}], ")"}]}], "+", 
            RowBox[{"Ka1", " ", "tt", " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"2", " ", 
                RowBox[{"rr", "^", "6"}], " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"-", 
                   RowBox[{"rr", "^", "2"}]}], "+", 
                  RowBox[{"Sqrt", "[", 
                   RowBox[{"mu", "+", 
                    RowBox[{"rr", "^", "4"}]}], "]"}]}], ")"}], " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"-", "13"}], "+", 
                  RowBox[{
                   RowBox[{"rr", "^", "2"}], " ", 
                   RowBox[{"(", 
                    RowBox[{
                    RowBox[{"5", " ", 
                    RowBox[{"tt", "^", "2"}]}], "+", 
                    RowBox[{"15", " ", 
                    RowBox[{"x1", "^", "2"}]}], "+", 
                    RowBox[{"x2", "^", "2"}], "+", 
                    RowBox[{"x3", "^", "2"}]}], ")"}]}]}], ")"}]}], "+", 
               RowBox[{"2", " ", 
                RowBox[{"mu", "^", "2"}], " ", 
                RowBox[{"(", 
                 RowBox[{"4", "+", 
                  RowBox[{
                   RowBox[{"rr", "^", "2"}], " ", 
                   RowBox[{"(", 
                    RowBox[{
                    RowBox[{"7", " ", 
                    RowBox[{"tt", "^", "2"}]}], "+", 
                    RowBox[{"21", " ", 
                    RowBox[{"x1", "^", "2"}]}], "-", 
                    RowBox[{"9", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"x2", "^", "2"}], "+", 
                    RowBox[{"x3", "^", "2"}]}], ")"}]}]}], ")"}]}]}], ")"}]}],
                "+", 
               RowBox[{"mu", " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{
                   RowBox[{"-", "29"}], " ", 
                   RowBox[{"rr", "^", "2"}], " ", 
                   RowBox[{"Sqrt", "[", 
                    RowBox[{"mu", "+", 
                    RowBox[{"rr", "^", "4"}]}], "]"}]}], "+", 
                  RowBox[{"4", " ", 
                   RowBox[{"rr", "^", "6"}], " ", 
                   RowBox[{"(", 
                    RowBox[{
                    RowBox[{"tt", "^", "2"}], "+", 
                    RowBox[{"3", " ", 
                    RowBox[{"x1", "^", "2"}]}], "-", 
                    RowBox[{"5", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"x2", "^", "2"}], "+", 
                    RowBox[{"x3", "^", "2"}]}], ")"}]}]}], ")"}]}], "+", 
                  RowBox[{
                   RowBox[{"rr", "^", "4"}], " ", 
                   RowBox[{"(", 
                    RowBox[{"34", "+", 
                    RowBox[{
                    RowBox[{"Sqrt", "[", 
                    RowBox[{"mu", "+", 
                    RowBox[{"rr", "^", "4"}]}], "]"}], " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"7", " ", 
                    RowBox[{"tt", "^", "2"}]}], "+", 
                    RowBox[{"3", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"7", " ", 
                    RowBox[{"x1", "^", "2"}]}], "+", 
                    RowBox[{"x2", "^", "2"}], "+", 
                    RowBox[{"x3", "^", "2"}]}], ")"}]}]}], ")"}]}]}], 
                    ")"}]}]}], ")"}]}]}], ")"}]}]}], ")"}]}], ",", 
         RowBox[{
          RowBox[{"1", "/", 
           RowBox[{"(", 
            RowBox[{"16", " ", 
             RowBox[{"rr", "^", "4"}], " ", 
             RowBox[{"(", 
              RowBox[{"mu", "+", 
               RowBox[{"rr", "^", "4"}]}], ")"}]}], ")"}]}], " ", "enne", " ", 
          RowBox[{"lambda", "^", "2"}], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{
             RowBox[{"-", "enne"}], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{
                RowBox[{"-", "4"}], " ", 
                RowBox[{"rr", "^", "6"}], " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"-", 
                   RowBox[{"rr", "^", "2"}]}], "+", 
                  RowBox[{"Sqrt", "[", 
                   RowBox[{"mu", "+", 
                    RowBox[{"rr", "^", "4"}]}], "]"}]}], ")"}], " ", 
                RowBox[{"(", 
                 RowBox[{"1", "+", 
                  RowBox[{"4", " ", 
                   RowBox[{"rr", "^", "2"}], " ", 
                   RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", 
                    RowBox[{"tt", "^", "2"}]}], "+", 
                    RowBox[{"x1", "^", "2"}], "+", 
                    RowBox[{"x2", "^", "2"}], "+", 
                    RowBox[{"x3", "^", "2"}]}], ")"}]}], "+", 
                  RowBox[{"3", " ", 
                   RowBox[{"rr", "^", "4"}], " ", 
                   RowBox[{
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", 
                    RowBox[{"tt", "^", "2"}]}], "+", 
                    RowBox[{"x1", "^", "2"}], "+", 
                    RowBox[{"x2", "^", "2"}], "+", 
                    RowBox[{"x3", "^", "2"}]}], ")"}], "^", "2"}]}]}], 
                 ")"}]}], "+", 
               RowBox[{
                RowBox[{"mu", "^", "2"}], " ", 
                RowBox[{"(", 
                 RowBox[{"6", "+", 
                  RowBox[{"5", " ", 
                   RowBox[{"rr", "^", "4"}], " ", 
                   RowBox[{
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", 
                    RowBox[{"tt", "^", "2"}]}], "+", 
                    RowBox[{"x1", "^", "2"}], "+", 
                    RowBox[{"x2", "^", "2"}], "+", 
                    RowBox[{"x3", "^", "2"}]}], ")"}], "^", "2"}]}], "+", 
                  RowBox[{
                   RowBox[{"rr", "^", "2"}], " ", 
                   RowBox[{"(", 
                    RowBox[{
                    RowBox[{
                    RowBox[{"-", "11"}], " ", 
                    RowBox[{"tt", "^", "2"}]}], "+", 
                    RowBox[{"x1", "^", "2"}], "+", 
                    RowBox[{"3", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"x2", "^", "2"}], "+", 
                    RowBox[{"x3", "^", "2"}]}], ")"}]}]}], ")"}]}]}], ")"}]}],
                "+", 
               RowBox[{"mu", " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{
                   RowBox[{"-", "4"}], " ", 
                   RowBox[{"rr", "^", "2"}], " ", 
                   RowBox[{"Sqrt", "[", 
                    RowBox[{"mu", "+", 
                    RowBox[{"rr", "^", "4"}]}], "]"}]}], "+", 
                  RowBox[{"17", " ", 
                   RowBox[{"rr", "^", "8"}], " ", 
                   RowBox[{
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", 
                    RowBox[{"tt", "^", "2"}]}], "+", 
                    RowBox[{"x1", "^", "2"}], "+", 
                    RowBox[{"x2", "^", "2"}], "+", 
                    RowBox[{"x3", "^", "2"}]}], ")"}], "^", "2"}]}], "+", 
                  RowBox[{
                   RowBox[{"rr", "^", "4"}], " ", 
                   RowBox[{"(", 
                    RowBox[{"10", "+", 
                    RowBox[{
                    RowBox[{"Sqrt", "[", 
                    RowBox[{"mu", "+", 
                    RowBox[{"rr", "^", "4"}]}], "]"}], " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"15", " ", 
                    RowBox[{"tt", "^", "2"}]}], "-", 
                    RowBox[{"13", " ", 
                    RowBox[{"x1", "^", "2"}]}], "-", 
                    RowBox[{"23", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"x2", "^", "2"}], "+", 
                    RowBox[{"x3", "^", "2"}]}], ")"}]}]}], ")"}]}]}], ")"}]}],
                   "-", 
                  RowBox[{
                   RowBox[{"rr", "^", "6"}], " ", 
                   RowBox[{"(", 
                    RowBox[{
                    RowBox[{"11", " ", 
                    RowBox[{"Sqrt", "[", 
                    RowBox[{"mu", "+", 
                    RowBox[{"rr", "^", "4"}]}], "]"}], " ", 
                    RowBox[{"tt", "^", "4"}]}], "-", 
                    RowBox[{"17", " ", 
                    RowBox[{"x1", "^", "2"}]}], "-", 
                    RowBox[{"19", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"x2", "^", "2"}], "+", 
                    RowBox[{"x3", "^", "2"}]}], ")"}]}], "+", 
                    RowBox[{"11", " ", 
                    RowBox[{"Sqrt", "[", 
                    RowBox[{"mu", "+", 
                    RowBox[{"rr", "^", "4"}]}], "]"}], " ", 
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"x1", "^", "2"}], "+", 
                    RowBox[{"x2", "^", "2"}], "+", 
                    RowBox[{"x3", "^", "2"}]}], ")"}], "^", "2"}]}], "-", 
                    RowBox[{
                    RowBox[{"tt", "^", "2"}], " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "27"}], "+", 
                    RowBox[{"22", " ", 
                    RowBox[{"Sqrt", "[", 
                    RowBox[{"mu", "+", 
                    RowBox[{"rr", "^", "4"}]}], "]"}], " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"x1", "^", "2"}], "+", 
                    RowBox[{"x2", "^", "2"}], "+", 
                    RowBox[{"x3", "^", "2"}]}], ")"}]}]}], ")"}]}]}], 
                    ")"}]}]}], ")"}]}]}], ")"}]}], "+", 
            RowBox[{"2", " ", 
             RowBox[{"rr", "^", "2"}], " ", "tt", " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"Ka2", " ", "x2"}], "+", 
                  RowBox[{"Ka3", " ", "x3"}]}], ")"}], " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"2", " ", 
                   RowBox[{"rr", "^", "6"}], " ", 
                   RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", 
                    RowBox[{"rr", "^", "2"}]}], "+", 
                    RowBox[{"Sqrt", "[", 
                    RowBox[{"mu", "+", 
                    RowBox[{"rr", "^", "4"}]}], "]"}]}], ")"}], " ", 
                   RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "13"}], "+", 
                    RowBox[{"8", " ", 
                    RowBox[{"rr", "^", "2"}], " ", 
                    RowBox[{"x1", "^", "2"}]}]}], ")"}]}], "+", 
                  RowBox[{"2", " ", 
                   RowBox[{"mu", "^", "2"}], " ", 
                   RowBox[{"(", 
                    RowBox[{"1", "+", 
                    RowBox[{
                    RowBox[{"rr", "^", "2"}], " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"5", " ", 
                    RowBox[{"tt", "^", "2"}]}], "+", 
                    RowBox[{"x1", "^", "2"}], "+", 
                    RowBox[{"5", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"x2", "^", "2"}], "+", 
                    RowBox[{"x3", "^", "2"}]}], ")"}]}]}], ")"}]}]}], ")"}]}],
                   "+", 
                  RowBox[{"mu", " ", 
                   RowBox[{"(", 
                    RowBox[{
                    RowBox[{
                    RowBox[{"-", "23"}], " ", 
                    RowBox[{"rr", "^", "2"}], " ", 
                    RowBox[{"Sqrt", "[", 
                    RowBox[{"mu", "+", 
                    RowBox[{"rr", "^", "4"}]}], "]"}]}], "+", 
                    RowBox[{"2", " ", 
                    RowBox[{"rr", "^", "6"}], " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"5", " ", 
                    RowBox[{"tt", "^", "2"}]}], "-", 
                    RowBox[{"7", " ", 
                    RowBox[{"x1", "^", "2"}]}], "+", 
                    RowBox[{"5", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"x2", "^", "2"}], "+", 
                    RowBox[{"x3", "^", "2"}]}], ")"}]}]}], ")"}]}], "-", 
                    RowBox[{"2", " ", 
                    RowBox[{"rr", "^", "4"}], " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "14"}], "+", 
                    RowBox[{
                    RowBox[{"Sqrt", "[", 
                    RowBox[{"mu", "+", 
                    RowBox[{"rr", "^", "4"}]}], "]"}], " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"tt", "^", "2"}], "-", 
                    RowBox[{"7", " ", 
                    RowBox[{"x1", "^", "2"}]}], "+", 
                    RowBox[{"x2", "^", "2"}], "+", 
                    RowBox[{"x3", "^", "2"}]}], ")"}]}]}], ")"}]}]}], 
                    ")"}]}]}], ")"}]}], "+", 
               RowBox[{"Ka1", " ", "x1", " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"4", " ", 
                   RowBox[{"rr", "^", "6"}], " ", 
                   RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", 
                    RowBox[{"rr", "^", "2"}]}], "+", 
                    RowBox[{"Sqrt", "[", 
                    RowBox[{"mu", "+", 
                    RowBox[{"rr", "^", "4"}]}], "]"}]}], ")"}], " ", 
                   RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "3"}], "+", 
                    RowBox[{"2", " ", 
                    RowBox[{"rr", "^", "2"}], " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"tt", "^", "2"}], "+", 
                    RowBox[{"x1", "^", "2"}], "-", 
                    RowBox[{"x2", "^", "2"}], "-", 
                    RowBox[{"x3", "^", "2"}]}], ")"}]}]}], ")"}]}], "+", 
                  RowBox[{
                   RowBox[{"mu", "^", "2"}], " ", 
                   RowBox[{"(", 
                    RowBox[{"5", "+", 
                    RowBox[{"2", " ", 
                    RowBox[{"rr", "^", "2"}], " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"3", " ", 
                    RowBox[{"tt", "^", "2"}]}], "+", 
                    RowBox[{"3", " ", 
                    RowBox[{"x1", "^", "2"}]}], "+", 
                    RowBox[{"7", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"x2", "^", "2"}], "+", 
                    RowBox[{"x3", "^", "2"}]}], ")"}]}]}], ")"}]}]}], ")"}]}],
                   "+", 
                  RowBox[{"mu", " ", 
                   RowBox[{"(", 
                    RowBox[{
                    RowBox[{
                    RowBox[{"-", "15"}], " ", 
                    RowBox[{"rr", "^", "2"}], " ", 
                    RowBox[{"Sqrt", "[", 
                    RowBox[{"mu", "+", 
                    RowBox[{"rr", "^", "4"}]}], "]"}]}], "-", 
                    RowBox[{"2", " ", 
                    RowBox[{"rr", "^", "6"}], " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"tt", "^", "2"}], "+", 
                    RowBox[{"x1", "^", "2"}], "-", 
                    RowBox[{"11", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"x2", "^", "2"}], "+", 
                    RowBox[{"x3", "^", "2"}]}], ")"}]}]}], ")"}]}], "+", 
                    RowBox[{
                    RowBox[{"rr", "^", "4"}], " ", 
                    RowBox[{"(", 
                    RowBox[{"17", "+", 
                    RowBox[{"2", " ", 
                    RowBox[{"Sqrt", "[", 
                    RowBox[{"mu", "+", 
                    RowBox[{"rr", "^", "4"}]}], "]"}], " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"3", " ", 
                    RowBox[{"tt", "^", "2"}]}], "+", 
                    RowBox[{"3", " ", 
                    RowBox[{"x1", "^", "2"}]}], "-", 
                    RowBox[{"5", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"x2", "^", "2"}], "+", 
                    RowBox[{"x3", "^", "2"}]}], ")"}]}]}], ")"}]}]}], 
                    ")"}]}]}], ")"}]}]}], ")"}]}]}], ")"}]}]}], ")"}]}], ",", 
         
         RowBox[{
          RowBox[{"1", "/", 
           RowBox[{"(", 
            RowBox[{"16", " ", 
             RowBox[{"rr", "^", "2"}], " ", 
             RowBox[{"(", 
              RowBox[{"mu", "+", 
               RowBox[{"rr", "^", "4"}]}], ")"}]}], ")"}]}], " ", "enne", " ", 
          RowBox[{"lambda", "^", "2"}], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"Ka2", " ", "tt", " ", "x1", " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"2", " ", 
                RowBox[{"rr", "^", "6"}], " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"-", 
                   RowBox[{"rr", "^", "2"}]}], "+", 
                  RowBox[{"Sqrt", "[", 
                   RowBox[{"mu", "+", 
                    RowBox[{"rr", "^", "4"}]}], "]"}]}], ")"}], " ", 
                RowBox[{"(", 
                 RowBox[{"7", "+", 
                  RowBox[{"4", " ", 
                   RowBox[{"rr", "^", "2"}], " ", 
                   RowBox[{"(", 
                    RowBox[{
                    RowBox[{"tt", "^", "2"}], "-", 
                    RowBox[{"x1", "^", "2"}], "+", 
                    RowBox[{"3", " ", 
                    RowBox[{"x2", "^", "2"}]}], "-", 
                    RowBox[{"x3", "^", "2"}]}], ")"}]}]}], ")"}]}], "+", 
               RowBox[{
                RowBox[{"mu", "^", "2"}], " ", 
                RowBox[{"(", 
                 RowBox[{"3", "+", 
                  RowBox[{"4", " ", 
                   RowBox[{"rr", "^", "2"}], " ", 
                   RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", 
                    RowBox[{"tt", "^", "2"}]}], "+", 
                    RowBox[{"x1", "^", "2"}], "-", 
                    RowBox[{"3", " ", 
                    RowBox[{"x2", "^", "2"}]}], "+", 
                    RowBox[{"x3", "^", "2"}]}], ")"}]}]}], ")"}]}], "+", 
               RowBox[{"mu", " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"8", " ", 
                   RowBox[{"rr", "^", "2"}], " ", 
                   RowBox[{"Sqrt", "[", 
                    RowBox[{"mu", "+", 
                    RowBox[{"rr", "^", "4"}]}], "]"}]}], "-", 
                  RowBox[{"12", " ", 
                   RowBox[{"rr", "^", "6"}], " ", 
                   RowBox[{"(", 
                    RowBox[{
                    RowBox[{"tt", "^", "2"}], "-", 
                    RowBox[{"x1", "^", "2"}], "+", 
                    RowBox[{"3", " ", 
                    RowBox[{"x2", "^", "2"}]}], "-", 
                    RowBox[{"x3", "^", "2"}]}], ")"}]}], "+", 
                  RowBox[{
                   RowBox[{"rr", "^", "4"}], " ", 
                   RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "11"}], "+", 
                    RowBox[{"8", " ", 
                    RowBox[{"Sqrt", "[", 
                    RowBox[{"mu", "+", 
                    RowBox[{"rr", "^", "4"}]}], "]"}], " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"tt", "^", "2"}], "-", 
                    RowBox[{"x1", "^", "2"}], "+", 
                    RowBox[{"3", " ", 
                    RowBox[{"x2", "^", "2"}]}], "-", 
                    RowBox[{"x3", "^", "2"}]}], ")"}]}]}], ")"}]}]}], 
                 ")"}]}]}], ")"}]}], "+", 
            RowBox[{"x2", " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"2", " ", "x1", " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"enne", " ", "mu", " ", 
                   RowBox[{"(", 
                    RowBox[{"mu", "+", 
                    RowBox[{"rr", "^", "4"}], "-", 
                    RowBox[{"5", " ", 
                    RowBox[{"rr", "^", "2"}], " ", 
                    RowBox[{"Sqrt", "[", 
                    RowBox[{"mu", "+", 
                    RowBox[{"rr", "^", "4"}]}], "]"}]}]}], ")"}]}], "-", 
                  RowBox[{"8", " ", "Ka3", " ", 
                   RowBox[{"rr", "^", "2"}], " ", 
                   RowBox[{"(", 
                    RowBox[{"mu", "+", 
                    RowBox[{"rr", "^", "4"}]}], ")"}], " ", 
                   RowBox[{"(", 
                    RowBox[{"mu", "+", 
                    RowBox[{"2", " ", 
                    RowBox[{"rr", "^", "4"}]}], "-", 
                    RowBox[{"2", " ", 
                    RowBox[{"rr", "^", "2"}], " ", 
                    RowBox[{"Sqrt", "[", 
                    RowBox[{"mu", "+", 
                    RowBox[{"rr", "^", "4"}]}], "]"}]}]}], ")"}], " ", "tt", 
                   " ", "x3"}]}], ")"}]}], "+", 
               RowBox[{"Ka1", " ", "tt", " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"2", " ", 
                   RowBox[{"rr", "^", "6"}], " ", 
                   RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", 
                    RowBox[{"rr", "^", "2"}]}], "+", 
                    RowBox[{"Sqrt", "[", 
                    RowBox[{"mu", "+", 
                    RowBox[{"rr", "^", "4"}]}], "]"}]}], ")"}], " ", 
                   RowBox[{"(", 
                    RowBox[{"7", "+", 
                    RowBox[{"4", " ", 
                    RowBox[{"rr", "^", "2"}], " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"tt", "^", "2"}], "+", 
                    RowBox[{"3", " ", 
                    RowBox[{"x1", "^", "2"}]}], "-", 
                    RowBox[{"x2", "^", "2"}], "-", 
                    RowBox[{"x3", "^", "2"}]}], ")"}]}]}], ")"}]}], "+", 
                  RowBox[{
                   RowBox[{"mu", "^", "2"}], " ", 
                   RowBox[{"(", 
                    RowBox[{"3", "+", 
                    RowBox[{"4", " ", 
                    RowBox[{"rr", "^", "2"}], " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", 
                    RowBox[{"tt", "^", "2"}]}], "-", 
                    RowBox[{"3", " ", 
                    RowBox[{"x1", "^", "2"}]}], "+", 
                    RowBox[{"x2", "^", "2"}], "+", 
                    RowBox[{"x3", "^", "2"}]}], ")"}]}]}], ")"}]}], "+", 
                  RowBox[{"mu", " ", 
                   RowBox[{"(", 
                    RowBox[{
                    RowBox[{"8", " ", 
                    RowBox[{"rr", "^", "2"}], " ", 
                    RowBox[{"Sqrt", "[", 
                    RowBox[{"mu", "+", 
                    RowBox[{"rr", "^", "4"}]}], "]"}]}], "-", 
                    RowBox[{"12", " ", 
                    RowBox[{"rr", "^", "6"}], " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"tt", "^", "2"}], "+", 
                    RowBox[{"3", " ", 
                    RowBox[{"x1", "^", "2"}]}], "-", 
                    RowBox[{"x2", "^", "2"}], "-", 
                    RowBox[{"x3", "^", "2"}]}], ")"}]}], "+", 
                    RowBox[{
                    RowBox[{"rr", "^", "4"}], " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "11"}], "+", 
                    RowBox[{"8", " ", 
                    RowBox[{"Sqrt", "[", 
                    RowBox[{"mu", "+", 
                    RowBox[{"rr", "^", "4"}]}], "]"}], " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"tt", "^", "2"}], "+", 
                    RowBox[{"3", " ", 
                    RowBox[{"x1", "^", "2"}]}], "-", 
                    RowBox[{"x2", "^", "2"}], "-", 
                    RowBox[{"x3", "^", "2"}]}], ")"}]}]}], ")"}]}]}], 
                    ")"}]}]}], ")"}]}]}], ")"}]}]}], ")"}]}], ",", 
         RowBox[{
          RowBox[{"1", "/", 
           RowBox[{"(", 
            RowBox[{"16", " ", 
             RowBox[{"rr", "^", "2"}], " ", 
             RowBox[{"(", 
              RowBox[{"mu", "+", 
               RowBox[{"rr", "^", "4"}]}], ")"}]}], ")"}]}], " ", "enne", " ", 
          RowBox[{"lambda", "^", "2"}], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"Ka3", " ", "tt", " ", "x1", " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{
                RowBox[{"mu", "^", "2"}], " ", 
                RowBox[{"(", 
                 RowBox[{"3", "+", 
                  RowBox[{"4", " ", 
                   RowBox[{"rr", "^", "2"}], " ", 
                   RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", 
                    RowBox[{"tt", "^", "2"}]}], "+", 
                    RowBox[{"x1", "^", "2"}], "+", 
                    RowBox[{"x2", "^", "2"}], "-", 
                    RowBox[{"3", " ", 
                    RowBox[{"x3", "^", "2"}]}]}], ")"}]}]}], ")"}]}], "+", 
               RowBox[{"2", " ", 
                RowBox[{"rr", "^", "6"}], " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"-", 
                   RowBox[{"rr", "^", "2"}]}], "+", 
                  RowBox[{"Sqrt", "[", 
                   RowBox[{"mu", "+", 
                    RowBox[{"rr", "^", "4"}]}], "]"}]}], ")"}], " ", 
                RowBox[{"(", 
                 RowBox[{"7", "+", 
                  RowBox[{"4", " ", 
                   RowBox[{"rr", "^", "2"}], " ", 
                   RowBox[{"(", 
                    RowBox[{
                    RowBox[{"tt", "^", "2"}], "-", 
                    RowBox[{"x1", "^", "2"}], "-", 
                    RowBox[{"x2", "^", "2"}], "+", 
                    RowBox[{"3", " ", 
                    RowBox[{"x3", "^", "2"}]}]}], ")"}]}]}], ")"}]}], "+", 
               RowBox[{"mu", " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"8", " ", 
                   RowBox[{"rr", "^", "2"}], " ", 
                   RowBox[{"Sqrt", "[", 
                    RowBox[{"mu", "+", 
                    RowBox[{"rr", "^", "4"}]}], "]"}]}], "-", 
                  RowBox[{"12", " ", 
                   RowBox[{"rr", "^", "6"}], " ", 
                   RowBox[{"(", 
                    RowBox[{
                    RowBox[{"tt", "^", "2"}], "-", 
                    RowBox[{"x1", "^", "2"}], "-", 
                    RowBox[{"x2", "^", "2"}], "+", 
                    RowBox[{"3", " ", 
                    RowBox[{"x3", "^", "2"}]}]}], ")"}]}], "+", 
                  RowBox[{
                   RowBox[{"rr", "^", "4"}], " ", 
                   RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "11"}], "+", 
                    RowBox[{"8", " ", 
                    RowBox[{"Sqrt", "[", 
                    RowBox[{"mu", "+", 
                    RowBox[{"rr", "^", "4"}]}], "]"}], " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"tt", "^", "2"}], "-", 
                    RowBox[{"x1", "^", "2"}], "-", 
                    RowBox[{"x2", "^", "2"}], "+", 
                    RowBox[{"3", " ", 
                    RowBox[{"x3", "^", "2"}]}]}], ")"}]}]}], ")"}]}]}], 
                 ")"}]}]}], ")"}]}], "+", 
            RowBox[{"x3", " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"2", " ", "x1", " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"enne", " ", "mu", " ", 
                   RowBox[{"(", 
                    RowBox[{"mu", "+", 
                    RowBox[{"rr", "^", "4"}], "-", 
                    RowBox[{"5", " ", 
                    RowBox[{"rr", "^", "2"}], " ", 
                    RowBox[{"Sqrt", "[", 
                    RowBox[{"mu", "+", 
                    RowBox[{"rr", "^", "4"}]}], "]"}]}]}], ")"}]}], "-", 
                  RowBox[{"8", " ", "Ka2", " ", 
                   RowBox[{"rr", "^", "2"}], " ", 
                   RowBox[{"(", 
                    RowBox[{"mu", "+", 
                    RowBox[{"rr", "^", "4"}]}], ")"}], " ", 
                   RowBox[{"(", 
                    RowBox[{"mu", "+", 
                    RowBox[{"2", " ", 
                    RowBox[{"rr", "^", "4"}]}], "-", 
                    RowBox[{"2", " ", 
                    RowBox[{"rr", "^", "2"}], " ", 
                    RowBox[{"Sqrt", "[", 
                    RowBox[{"mu", "+", 
                    RowBox[{"rr", "^", "4"}]}], "]"}]}]}], ")"}], " ", "tt", 
                   " ", "x2"}]}], ")"}]}], "+", 
               RowBox[{"Ka1", " ", "tt", " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"2", " ", 
                   RowBox[{"rr", "^", "6"}], " ", 
                   RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", 
                    RowBox[{"rr", "^", "2"}]}], "+", 
                    RowBox[{"Sqrt", "[", 
                    RowBox[{"mu", "+", 
                    RowBox[{"rr", "^", "4"}]}], "]"}]}], ")"}], " ", 
                   RowBox[{"(", 
                    RowBox[{"7", "+", 
                    RowBox[{"4", " ", 
                    RowBox[{"rr", "^", "2"}], " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"tt", "^", "2"}], "+", 
                    RowBox[{"3", " ", 
                    RowBox[{"x1", "^", "2"}]}], "-", 
                    RowBox[{"x2", "^", "2"}], "-", 
                    RowBox[{"x3", "^", "2"}]}], ")"}]}]}], ")"}]}], "+", 
                  RowBox[{
                   RowBox[{"mu", "^", "2"}], " ", 
                   RowBox[{"(", 
                    RowBox[{"3", "+", 
                    RowBox[{"4", " ", 
                    RowBox[{"rr", "^", "2"}], " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", 
                    RowBox[{"tt", "^", "2"}]}], "-", 
                    RowBox[{"3", " ", 
                    RowBox[{"x1", "^", "2"}]}], "+", 
                    RowBox[{"x2", "^", "2"}], "+", 
                    RowBox[{"x3", "^", "2"}]}], ")"}]}]}], ")"}]}], "+", 
                  RowBox[{"mu", " ", 
                   RowBox[{"(", 
                    RowBox[{
                    RowBox[{"8", " ", 
                    RowBox[{"rr", "^", "2"}], " ", 
                    RowBox[{"Sqrt", "[", 
                    RowBox[{"mu", "+", 
                    RowBox[{"rr", "^", "4"}]}], "]"}]}], "-", 
                    RowBox[{"12", " ", 
                    RowBox[{"rr", "^", "6"}], " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"tt", "^", "2"}], "+", 
                    RowBox[{"3", " ", 
                    RowBox[{"x1", "^", "2"}]}], "-", 
                    RowBox[{"x2", "^", "2"}], "-", 
                    RowBox[{"x3", "^", "2"}]}], ")"}]}], "+", 
                    RowBox[{
                    RowBox[{"rr", "^", "4"}], " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "11"}], "+", 
                    RowBox[{"8", " ", 
                    RowBox[{"Sqrt", "[", 
                    RowBox[{"mu", "+", 
                    RowBox[{"rr", "^", "4"}]}], "]"}], " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"tt", "^", "2"}], "+", 
                    RowBox[{"3", " ", 
                    RowBox[{"x1", "^", "2"}]}], "-", 
                    RowBox[{"x2", "^", "2"}], "-", 
                    RowBox[{"x3", "^", "2"}]}], ")"}]}]}], ")"}]}]}], 
                    ")"}]}]}], ")"}]}]}], ")"}]}]}], ")"}]}]}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{
          RowBox[{
           RowBox[{"-", "1"}], "/", 
           RowBox[{"(", 
            RowBox[{"32", " ", 
             RowBox[{"rr", "^", "6"}]}], ")"}]}], " ", "enne", " ", 
          RowBox[{"lambda", "^", "2"}], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"2", " ", 
             RowBox[{"rr", "^", "2"}], " ", "x2", " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"enne", " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"13", " ", "mu", " ", 
                   RowBox[{"rr", "^", "2"}]}], "-", 
                  RowBox[{"2", " ", 
                   RowBox[{"rr", "^", "6"}]}], "-", 
                  RowBox[{"2", " ", "mu", " ", 
                   RowBox[{"Sqrt", "[", 
                    RowBox[{"mu", "+", 
                    RowBox[{"rr", "^", "4"}]}], "]"}]}], "+", 
                  RowBox[{"2", " ", 
                   RowBox[{"rr", "^", "4"}], " ", 
                   RowBox[{"Sqrt", "[", 
                    RowBox[{"mu", "+", 
                    RowBox[{"rr", "^", "4"}]}], "]"}]}]}], ")"}], " ", "tt"}],
                "+", 
               RowBox[{
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"Ka1", " ", "x1"}], "+", 
                  RowBox[{"Ka3", " ", "x3"}]}], ")"}], " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"2", " ", 
                   RowBox[{"rr", "^", "4"}], " ", 
                   RowBox[{"(", 
                    RowBox[{
                    RowBox[{"rr", "^", "2"}], "-", 
                    RowBox[{"Sqrt", "[", 
                    RowBox[{"mu", "+", 
                    RowBox[{"rr", "^", "4"}]}], "]"}]}], ")"}], " ", 
                   RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "7"}], "+", 
                    RowBox[{"4", " ", 
                    RowBox[{"rr", "^", "2"}], " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"3", " ", 
                    RowBox[{"tt", "^", "2"}]}], "+", 
                    RowBox[{"x1", "^", "2"}], "+", 
                    RowBox[{"x2", "^", "2"}], "+", 
                    RowBox[{"x3", "^", "2"}]}], ")"}]}]}], ")"}]}], "+", 
                  RowBox[{"mu", " ", 
                   RowBox[{"(", 
                    RowBox[{
                    RowBox[{"2", " ", 
                    RowBox[{"Sqrt", "[", 
                    RowBox[{"mu", "+", 
                    RowBox[{"rr", "^", "4"}]}], "]"}]}], "+", 
                    RowBox[{
                    RowBox[{"rr", "^", "2"}], " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "1"}], "+", 
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"3", " ", 
                    RowBox[{"rr", "^", "2"}]}], "+", 
                    RowBox[{"Sqrt", "[", 
                    RowBox[{"mu", "+", 
                    RowBox[{"rr", "^", "4"}]}], "]"}]}], ")"}], " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"3", " ", 
                    RowBox[{"tt", "^", "2"}]}], "+", 
                    RowBox[{"x1", "^", "2"}], "+", 
                    RowBox[{"x2", "^", "2"}], "+", 
                    RowBox[{"x3", "^", "2"}]}], ")"}]}]}], ")"}]}]}], 
                    ")"}]}]}], ")"}]}]}], ")"}]}], "+", 
            RowBox[{"Ka2", " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"2", " ", 
                RowBox[{"rr", "^", "4"}], " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"rr", "^", "2"}], "-", 
                  RowBox[{"Sqrt", "[", 
                   RowBox[{"mu", "+", 
                    RowBox[{"rr", "^", "4"}]}], "]"}]}], ")"}], " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"-", "3"}], "+", 
                  RowBox[{
                   RowBox[{"rr", "^", "2"}], " ", 
                   RowBox[{"(", 
                    RowBox[{
                    RowBox[{
                    RowBox[{"-", "9"}], " ", 
                    RowBox[{"tt", "^", "2"}]}], "+", 
                    RowBox[{"5", " ", 
                    RowBox[{"x1", "^", "2"}]}], "-", 
                    RowBox[{"9", " ", 
                    RowBox[{"x2", "^", "2"}]}], "+", 
                    RowBox[{"5", " ", 
                    RowBox[{"x3", "^", "2"}]}]}], ")"}]}], "+", 
                  RowBox[{"4", " ", 
                   RowBox[{"rr", "^", "4"}], " ", 
                   RowBox[{"(", 
                    RowBox[{
                    RowBox[{"tt", "^", "4"}], "+", 
                    RowBox[{"6", " ", 
                    RowBox[{"tt", "^", "2"}], " ", 
                    RowBox[{"x2", "^", "2"}]}], "+", 
                    RowBox[{"x2", "^", "4"}], "-", 
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"x1", "^", "2"}], "+", 
                    RowBox[{"x3", "^", "2"}]}], ")"}], "^", "2"}]}], 
                    ")"}]}]}], ")"}]}], "+", 
               RowBox[{"mu", " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"-", 
                   RowBox[{"Sqrt", "[", 
                    RowBox[{"mu", "+", 
                    RowBox[{"rr", "^", "4"}]}], "]"}]}], "+", 
                  RowBox[{
                   RowBox[{"rr", "^", "2"}], " ", 
                   RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "6"}], "+", 
                    RowBox[{"2", " ", 
                    RowBox[{"Sqrt", "[", 
                    RowBox[{"mu", "+", 
                    RowBox[{"rr", "^", "4"}]}], "]"}], " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"3", " ", 
                    RowBox[{"tt", "^", "2"}]}], "+", 
                    RowBox[{"x1", "^", "2"}], "+", 
                    RowBox[{"3", " ", 
                    RowBox[{"x2", "^", "2"}]}], "+", 
                    RowBox[{"x3", "^", "2"}]}], ")"}]}], "+", 
                    RowBox[{"3", " ", 
                    RowBox[{"rr", "^", "4"}], " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"tt", "^", "4"}], "+", 
                    RowBox[{"6", " ", 
                    RowBox[{"tt", "^", "2"}], " ", 
                    RowBox[{"x2", "^", "2"}]}], "+", 
                    RowBox[{"x2", "^", "4"}], "-", 
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"x1", "^", "2"}], "+", 
                    RowBox[{"x3", "^", "2"}]}], ")"}], "^", "2"}]}], ")"}]}], 
                    "+", 
                    RowBox[{
                    RowBox[{"rr", "^", "2"}], " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{
                    RowBox[{"Sqrt", "[", 
                    RowBox[{"mu", "+", 
                    RowBox[{"rr", "^", "4"}]}], "]"}], " ", 
                    RowBox[{"tt", "^", "4"}]}], "-", 
                    RowBox[{"x1", "^", "2"}], "-", 
                    RowBox[{"3", " ", 
                    RowBox[{"x2", "^", "2"}]}], "+", 
                    RowBox[{
                    RowBox[{"tt", "^", "2"}], " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "3"}], "+", 
                    RowBox[{"6", " ", 
                    RowBox[{"Sqrt", "[", 
                    RowBox[{"mu", "+", 
                    RowBox[{"rr", "^", "4"}]}], "]"}], " ", 
                    RowBox[{"x2", "^", "2"}]}]}], ")"}]}], "-", 
                    RowBox[{"x3", "^", "2"}], "+", 
                    RowBox[{
                    RowBox[{"Sqrt", "[", 
                    RowBox[{"mu", "+", 
                    RowBox[{"rr", "^", "4"}]}], "]"}], " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"x2", "^", "4"}], "-", 
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"x1", "^", "2"}], "+", 
                    RowBox[{"x3", "^", "2"}]}], ")"}], "^", "2"}]}], 
                    ")"}]}]}], ")"}]}]}], ")"}]}]}], ")"}]}]}], ")"}]}]}], 
           ")"}]}], ",", 
         RowBox[{
          RowBox[{
           RowBox[{"-", "1"}], "/", 
           RowBox[{"(", 
            RowBox[{"32", " ", 
             RowBox[{"rr", "^", "3"}], " ", 
             RowBox[{
              RowBox[{"(", 
               RowBox[{"mu", "+", 
                RowBox[{"rr", "^", "4"}]}], ")"}], "^", 
              RowBox[{"(", 
               RowBox[{"3", "/", "2"}], ")"}]}]}], ")"}]}], " ", "enne", " ", 
          
          RowBox[{"lambda", "^", "2"}], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"x2", " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"2", " ", 
                RowBox[{"rr", "^", "2"}], " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"30", " ", 
                   RowBox[{"mu", "^", "2"}]}], "+", 
                  RowBox[{"16", " ", "mu", " ", 
                   RowBox[{"rr", "^", "4"}]}], "-", 
                  RowBox[{"14", " ", 
                   RowBox[{"rr", "^", "8"}]}], "+", 
                  RowBox[{"9", " ", "mu", " ", 
                   RowBox[{"rr", "^", "2"}], " ", 
                   RowBox[{"Sqrt", "[", 
                    RowBox[{"mu", "+", 
                    RowBox[{"rr", "^", "4"}]}], "]"}]}], "+", 
                  RowBox[{"14", " ", 
                   RowBox[{"rr", "^", "6"}], " ", 
                   RowBox[{"Sqrt", "[", 
                    RowBox[{"mu", "+", 
                    RowBox[{"rr", "^", "4"}]}], "]"}]}]}], ")"}], " ", "tt", 
                " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"Ka1", " ", "x1"}], "+", 
                  RowBox[{"Ka3", " ", "x3"}]}], ")"}]}], "+", 
               RowBox[{"enne", " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"2", " ", 
                   RowBox[{"mu", "^", "2"}], " ", 
                   RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "2"}], "+", 
                    RowBox[{"9", " ", 
                    RowBox[{"rr", "^", "2"}], " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"tt", "^", "2"}], "-", 
                    RowBox[{"x1", "^", "2"}], "-", 
                    RowBox[{"x2", "^", "2"}], "-", 
                    RowBox[{"x3", "^", "2"}]}], ")"}]}]}], ")"}]}], "+", 
                  RowBox[{"2", " ", 
                   RowBox[{"rr", "^", "6"}], " ", 
                   RowBox[{"(", 
                    RowBox[{
                    RowBox[{"rr", "^", "2"}], "-", 
                    RowBox[{"Sqrt", "[", 
                    RowBox[{"mu", "+", 
                    RowBox[{"rr", "^", "4"}]}], "]"}]}], ")"}], " ", 
                   RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "11"}], "+", 
                    RowBox[{"25", " ", 
                    RowBox[{"rr", "^", "2"}], " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"tt", "^", "2"}], "-", 
                    RowBox[{"x1", "^", "2"}], "-", 
                    RowBox[{"x2", "^", "2"}], "-", 
                    RowBox[{"x3", "^", "2"}]}], ")"}]}]}], ")"}]}], "+", 
                  RowBox[{"mu", " ", 
                   RowBox[{"(", 
                    RowBox[{
                    RowBox[{"23", " ", 
                    RowBox[{"rr", "^", "2"}], " ", 
                    RowBox[{"Sqrt", "[", 
                    RowBox[{"mu", "+", 
                    RowBox[{"rr", "^", "4"}]}], "]"}]}], "+", 
                    RowBox[{"68", " ", 
                    RowBox[{"rr", "^", "6"}], " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"tt", "^", "2"}], "-", 
                    RowBox[{"x1", "^", "2"}], "-", 
                    RowBox[{"x2", "^", "2"}], "-", 
                    RowBox[{"x3", "^", "2"}]}], ")"}]}], "+", 
                    RowBox[{
                    RowBox[{"rr", "^", "4"}], " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "26"}], "+", 
                    RowBox[{"43", " ", 
                    RowBox[{"Sqrt", "[", 
                    RowBox[{"mu", "+", 
                    RowBox[{"rr", "^", "4"}]}], "]"}], " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", 
                    RowBox[{"tt", "^", "2"}]}], "+", 
                    RowBox[{"x1", "^", "2"}], "+", 
                    RowBox[{"x2", "^", "2"}], "+", 
                    RowBox[{"x3", "^", "2"}]}], ")"}]}]}], ")"}]}]}], 
                    ")"}]}]}], ")"}]}]}], ")"}]}], "+", 
            RowBox[{"Ka2", " ", "tt", " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"2", " ", 
                RowBox[{"mu", "^", "2"}], " ", 
                RowBox[{"(", 
                 RowBox[{"4", "+", 
                  RowBox[{
                   RowBox[{"rr", "^", "2"}], " ", 
                   RowBox[{"(", 
                    RowBox[{
                    RowBox[{"7", " ", 
                    RowBox[{"tt", "^", "2"}]}], "-", 
                    RowBox[{"9", " ", 
                    RowBox[{"x1", "^", "2"}]}], "+", 
                    RowBox[{"21", " ", 
                    RowBox[{"x2", "^", "2"}]}], "-", 
                    RowBox[{"9", " ", 
                    RowBox[{"x3", "^", "2"}]}]}], ")"}]}]}], ")"}]}], "+", 
               RowBox[{"2", " ", 
                RowBox[{"rr", "^", "6"}], " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"-", 
                   RowBox[{"rr", "^", "2"}]}], "+", 
                  RowBox[{"Sqrt", "[", 
                   RowBox[{"mu", "+", 
                    RowBox[{"rr", "^", "4"}]}], "]"}]}], ")"}], " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"-", "13"}], "+", 
                  RowBox[{
                   RowBox[{"rr", "^", "2"}], " ", 
                   RowBox[{"(", 
                    RowBox[{
                    RowBox[{"5", " ", 
                    RowBox[{"tt", "^", "2"}]}], "+", 
                    RowBox[{"x1", "^", "2"}], "+", 
                    RowBox[{"15", " ", 
                    RowBox[{"x2", "^", "2"}]}], "+", 
                    RowBox[{"x3", "^", "2"}]}], ")"}]}]}], ")"}]}], "+", 
               RowBox[{"mu", " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{
                   RowBox[{"-", "29"}], " ", 
                   RowBox[{"rr", "^", "2"}], " ", 
                   RowBox[{"Sqrt", "[", 
                    RowBox[{"mu", "+", 
                    RowBox[{"rr", "^", "4"}]}], "]"}]}], "+", 
                  RowBox[{"4", " ", 
                   RowBox[{"rr", "^", "6"}], " ", 
                   RowBox[{"(", 
                    RowBox[{
                    RowBox[{"tt", "^", "2"}], "-", 
                    RowBox[{"5", " ", 
                    RowBox[{"x1", "^", "2"}]}], "+", 
                    RowBox[{"3", " ", 
                    RowBox[{"x2", "^", "2"}]}], "-", 
                    RowBox[{"5", " ", 
                    RowBox[{"x3", "^", "2"}]}]}], ")"}]}], "+", 
                  RowBox[{
                   RowBox[{"rr", "^", "4"}], " ", 
                   RowBox[{"(", 
                    RowBox[{"34", "+", 
                    RowBox[{
                    RowBox[{"Sqrt", "[", 
                    RowBox[{"mu", "+", 
                    RowBox[{"rr", "^", "4"}]}], "]"}], " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"7", " ", 
                    RowBox[{"tt", "^", "2"}]}], "+", 
                    RowBox[{"3", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"x1", "^", "2"}], "+", 
                    RowBox[{"7", " ", 
                    RowBox[{"x2", "^", "2"}]}], "+", 
                    RowBox[{"x3", "^", "2"}]}], ")"}]}]}], ")"}]}]}], 
                    ")"}]}]}], ")"}]}]}], ")"}]}]}], ")"}]}], ",", 
         RowBox[{
          RowBox[{"1", "/", 
           RowBox[{"(", 
            RowBox[{"16", " ", 
             RowBox[{"rr", "^", "2"}], " ", 
             RowBox[{"(", 
              RowBox[{"mu", "+", 
               RowBox[{"rr", "^", "4"}]}], ")"}]}], ")"}]}], " ", "enne", " ", 
          RowBox[{"lambda", "^", "2"}], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"Ka2", " ", "tt", " ", "x1", " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"2", " ", 
                RowBox[{"rr", "^", "6"}], " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"-", 
                   RowBox[{"rr", "^", "2"}]}], "+", 
                  RowBox[{"Sqrt", "[", 
                   RowBox[{"mu", "+", 
                    RowBox[{"rr", "^", "4"}]}], "]"}]}], ")"}], " ", 
                RowBox[{"(", 
                 RowBox[{"7", "+", 
                  RowBox[{"4", " ", 
                   RowBox[{"rr", "^", "2"}], " ", 
                   RowBox[{"(", 
                    RowBox[{
                    RowBox[{"tt", "^", "2"}], "-", 
                    RowBox[{"x1", "^", "2"}], "+", 
                    RowBox[{"3", " ", 
                    RowBox[{"x2", "^", "2"}]}], "-", 
                    RowBox[{"x3", "^", "2"}]}], ")"}]}]}], ")"}]}], "+", 
               RowBox[{
                RowBox[{"mu", "^", "2"}], " ", 
                RowBox[{"(", 
                 RowBox[{"3", "+", 
                  RowBox[{"4", " ", 
                   RowBox[{"rr", "^", "2"}], " ", 
                   RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", 
                    RowBox[{"tt", "^", "2"}]}], "+", 
                    RowBox[{"x1", "^", "2"}], "-", 
                    RowBox[{"3", " ", 
                    RowBox[{"x2", "^", "2"}]}], "+", 
                    RowBox[{"x3", "^", "2"}]}], ")"}]}]}], ")"}]}], "+", 
               RowBox[{"mu", " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"8", " ", 
                   RowBox[{"rr", "^", "2"}], " ", 
                   RowBox[{"Sqrt", "[", 
                    RowBox[{"mu", "+", 
                    RowBox[{"rr", "^", "4"}]}], "]"}]}], "-", 
                  RowBox[{"12", " ", 
                   RowBox[{"rr", "^", "6"}], " ", 
                   RowBox[{"(", 
                    RowBox[{
                    RowBox[{"tt", "^", "2"}], "-", 
                    RowBox[{"x1", "^", "2"}], "+", 
                    RowBox[{"3", " ", 
                    RowBox[{"x2", "^", "2"}]}], "-", 
                    RowBox[{"x3", "^", "2"}]}], ")"}]}], "+", 
                  RowBox[{
                   RowBox[{"rr", "^", "4"}], " ", 
                   RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "11"}], "+", 
                    RowBox[{"8", " ", 
                    RowBox[{"Sqrt", "[", 
                    RowBox[{"mu", "+", 
                    RowBox[{"rr", "^", "4"}]}], "]"}], " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"tt", "^", "2"}], "-", 
                    RowBox[{"x1", "^", "2"}], "+", 
                    RowBox[{"3", " ", 
                    RowBox[{"x2", "^", "2"}]}], "-", 
                    RowBox[{"x3", "^", "2"}]}], ")"}]}]}], ")"}]}]}], 
                 ")"}]}]}], ")"}]}], "+", 
            RowBox[{"x2", " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"2", " ", "x1", " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"enne", " ", "mu", " ", 
                   RowBox[{"(", 
                    RowBox[{"mu", "+", 
                    RowBox[{"rr", "^", "4"}], "-", 
                    RowBox[{"5", " ", 
                    RowBox[{"rr", "^", "2"}], " ", 
                    RowBox[{"Sqrt", "[", 
                    RowBox[{"mu", "+", 
                    RowBox[{"rr", "^", "4"}]}], "]"}]}]}], ")"}]}], "-", 
                  RowBox[{"8", " ", "Ka3", " ", 
                   RowBox[{"rr", "^", "2"}], " ", 
                   RowBox[{"(", 
                    RowBox[{"mu", "+", 
                    RowBox[{"rr", "^", "4"}]}], ")"}], " ", 
                   RowBox[{"(", 
                    RowBox[{"mu", "+", 
                    RowBox[{"2", " ", 
                    RowBox[{"rr", "^", "4"}]}], "-", 
                    RowBox[{"2", " ", 
                    RowBox[{"rr", "^", "2"}], " ", 
                    RowBox[{"Sqrt", "[", 
                    RowBox[{"mu", "+", 
                    RowBox[{"rr", "^", "4"}]}], "]"}]}]}], ")"}], " ", "tt", 
                   " ", "x3"}]}], ")"}]}], "+", 
               RowBox[{"Ka1", " ", "tt", " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"2", " ", 
                   RowBox[{"rr", "^", "6"}], " ", 
                   RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", 
                    RowBox[{"rr", "^", "2"}]}], "+", 
                    RowBox[{"Sqrt", "[", 
                    RowBox[{"mu", "+", 
                    RowBox[{"rr", "^", "4"}]}], "]"}]}], ")"}], " ", 
                   RowBox[{"(", 
                    RowBox[{"7", "+", 
                    RowBox[{"4", " ", 
                    RowBox[{"rr", "^", "2"}], " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"tt", "^", "2"}], "+", 
                    RowBox[{"3", " ", 
                    RowBox[{"x1", "^", "2"}]}], "-", 
                    RowBox[{"x2", "^", "2"}], "-", 
                    RowBox[{"x3", "^", "2"}]}], ")"}]}]}], ")"}]}], "+", 
                  RowBox[{
                   RowBox[{"mu", "^", "2"}], " ", 
                   RowBox[{"(", 
                    RowBox[{"3", "+", 
                    RowBox[{"4", " ", 
                    RowBox[{"rr", "^", "2"}], " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", 
                    RowBox[{"tt", "^", "2"}]}], "-", 
                    RowBox[{"3", " ", 
                    RowBox[{"x1", "^", "2"}]}], "+", 
                    RowBox[{"x2", "^", "2"}], "+", 
                    RowBox[{"x3", "^", "2"}]}], ")"}]}]}], ")"}]}], "+", 
                  RowBox[{"mu", " ", 
                   RowBox[{"(", 
                    RowBox[{
                    RowBox[{"8", " ", 
                    RowBox[{"rr", "^", "2"}], " ", 
                    RowBox[{"Sqrt", "[", 
                    RowBox[{"mu", "+", 
                    RowBox[{"rr", "^", "4"}]}], "]"}]}], "-", 
                    RowBox[{"12", " ", 
                    RowBox[{"rr", "^", "6"}], " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"tt", "^", "2"}], "+", 
                    RowBox[{"3", " ", 
                    RowBox[{"x1", "^", "2"}]}], "-", 
                    RowBox[{"x2", "^", "2"}], "-", 
                    RowBox[{"x3", "^", "2"}]}], ")"}]}], "+", 
                    RowBox[{
                    RowBox[{"rr", "^", "4"}], " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "11"}], "+", 
                    RowBox[{"8", " ", 
                    RowBox[{"Sqrt", "[", 
                    RowBox[{"mu", "+", 
                    RowBox[{"rr", "^", "4"}]}], "]"}], " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"tt", "^", "2"}], "+", 
                    RowBox[{"3", " ", 
                    RowBox[{"x1", "^", "2"}]}], "-", 
                    RowBox[{"x2", "^", "2"}], "-", 
                    RowBox[{"x3", "^", "2"}]}], ")"}]}]}], ")"}]}]}], 
                    ")"}]}]}], ")"}]}]}], ")"}]}]}], ")"}]}], ",", 
         RowBox[{
          RowBox[{"1", "/", 
           RowBox[{"(", 
            RowBox[{"16", " ", 
             RowBox[{"rr", "^", "4"}], " ", 
             RowBox[{"(", 
              RowBox[{"mu", "+", 
               RowBox[{"rr", "^", "4"}]}], ")"}]}], ")"}]}], " ", "enne", " ", 
          RowBox[{"lambda", "^", "2"}], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"2", " ", 
             RowBox[{"rr", "^", "2"}], " ", "tt", " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"Ka2", " ", "x2", " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"4", " ", 
                   RowBox[{"rr", "^", "6"}], " ", 
                   RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", 
                    RowBox[{"rr", "^", "2"}]}], "+", 
                    RowBox[{"Sqrt", "[", 
                    RowBox[{"mu", "+", 
                    RowBox[{"rr", "^", "4"}]}], "]"}]}], ")"}], " ", 
                   RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "3"}], "+", 
                    RowBox[{"2", " ", 
                    RowBox[{"rr", "^", "2"}], " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"tt", "^", "2"}], "-", 
                    RowBox[{"x1", "^", "2"}], "+", 
                    RowBox[{"x2", "^", "2"}], "-", 
                    RowBox[{"x3", "^", "2"}]}], ")"}]}]}], ")"}]}], "+", 
                  RowBox[{
                   RowBox[{"mu", "^", "2"}], " ", 
                   RowBox[{"(", 
                    RowBox[{"5", "+", 
                    RowBox[{"2", " ", 
                    RowBox[{"rr", "^", "2"}], " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"3", " ", 
                    RowBox[{"tt", "^", "2"}]}], "+", 
                    RowBox[{"7", " ", 
                    RowBox[{"x1", "^", "2"}]}], "+", 
                    RowBox[{"3", " ", 
                    RowBox[{"x2", "^", "2"}]}], "+", 
                    RowBox[{"7", " ", 
                    RowBox[{"x3", "^", "2"}]}]}], ")"}]}]}], ")"}]}], "+", 
                  RowBox[{"mu", " ", 
                   RowBox[{"(", 
                    RowBox[{
                    RowBox[{
                    RowBox[{"-", "15"}], " ", 
                    RowBox[{"rr", "^", "2"}], " ", 
                    RowBox[{"Sqrt", "[", 
                    RowBox[{"mu", "+", 
                    RowBox[{"rr", "^", "4"}]}], "]"}]}], "-", 
                    RowBox[{"2", " ", 
                    RowBox[{"rr", "^", "6"}], " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"tt", "^", "2"}], "-", 
                    RowBox[{"11", " ", 
                    RowBox[{"x1", "^", "2"}]}], "+", 
                    RowBox[{"x2", "^", "2"}], "-", 
                    RowBox[{"11", " ", 
                    RowBox[{"x3", "^", "2"}]}]}], ")"}]}], "+", 
                    RowBox[{
                    RowBox[{"rr", "^", "4"}], " ", 
                    RowBox[{"(", 
                    RowBox[{"17", "+", 
                    RowBox[{"2", " ", 
                    RowBox[{"Sqrt", "[", 
                    RowBox[{"mu", "+", 
                    RowBox[{"rr", "^", "4"}]}], "]"}], " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"3", " ", 
                    RowBox[{"tt", "^", "2"}]}], "-", 
                    RowBox[{"5", " ", 
                    RowBox[{"x1", "^", "2"}]}], "+", 
                    RowBox[{"3", " ", 
                    RowBox[{"x2", "^", "2"}]}], "-", 
                    RowBox[{"5", " ", 
                    RowBox[{"x3", "^", "2"}]}]}], ")"}]}]}], ")"}]}]}], 
                    ")"}]}]}], ")"}]}], "+", 
               RowBox[{"Ka1", " ", "x1", " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"2", " ", 
                   RowBox[{"rr", "^", "6"}], " ", 
                   RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", 
                    RowBox[{"rr", "^", "2"}]}], "+", 
                    RowBox[{"Sqrt", "[", 
                    RowBox[{"mu", "+", 
                    RowBox[{"rr", "^", "4"}]}], "]"}]}], ")"}], " ", 
                   RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "13"}], "+", 
                    RowBox[{"8", " ", 
                    RowBox[{"rr", "^", "2"}], " ", 
                    RowBox[{"x2", "^", "2"}]}]}], ")"}]}], "+", 
                  RowBox[{"2", " ", 
                   RowBox[{"mu", "^", "2"}], " ", 
                   RowBox[{"(", 
                    RowBox[{"1", "+", 
                    RowBox[{
                    RowBox[{"rr", "^", "2"}], " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"5", " ", 
                    RowBox[{"tt", "^", "2"}]}], "+", 
                    RowBox[{"5", " ", 
                    RowBox[{"x1", "^", "2"}]}], "+", 
                    RowBox[{"x2", "^", "2"}], "+", 
                    RowBox[{"5", " ", 
                    RowBox[{"x3", "^", "2"}]}]}], ")"}]}]}], ")"}]}], "+", 
                  RowBox[{"mu", " ", 
                   RowBox[{"(", 
                    RowBox[{
                    RowBox[{
                    RowBox[{"-", "23"}], " ", 
                    RowBox[{"rr", "^", "2"}], " ", 
                    RowBox[{"Sqrt", "[", 
                    RowBox[{"mu", "+", 
                    RowBox[{"rr", "^", "4"}]}], "]"}]}], "+", 
                    RowBox[{"2", " ", 
                    RowBox[{"rr", "^", "6"}], " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"5", " ", 
                    RowBox[{"tt", "^", "2"}]}], "+", 
                    RowBox[{"5", " ", 
                    RowBox[{"x1", "^", "2"}]}], "-", 
                    RowBox[{"7", " ", 
                    RowBox[{"x2", "^", "2"}]}], "+", 
                    RowBox[{"5", " ", 
                    RowBox[{"x3", "^", "2"}]}]}], ")"}]}], "-", 
                    RowBox[{"2", " ", 
                    RowBox[{"rr", "^", "4"}], " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "14"}], "+", 
                    RowBox[{
                    RowBox[{"Sqrt", "[", 
                    RowBox[{"mu", "+", 
                    RowBox[{"rr", "^", "4"}]}], "]"}], " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"tt", "^", "2"}], "+", 
                    RowBox[{"x1", "^", "2"}], "-", 
                    RowBox[{"7", " ", 
                    RowBox[{"x2", "^", "2"}]}], "+", 
                    RowBox[{"x3", "^", "2"}]}], ")"}]}]}], ")"}]}]}], 
                    ")"}]}]}], ")"}]}], "+", 
               RowBox[{"Ka3", " ", "x3", " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"2", " ", 
                   RowBox[{"rr", "^", "6"}], " ", 
                   RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", 
                    RowBox[{"rr", "^", "2"}]}], "+", 
                    RowBox[{"Sqrt", "[", 
                    RowBox[{"mu", "+", 
                    RowBox[{"rr", "^", "4"}]}], "]"}]}], ")"}], " ", 
                   RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "13"}], "+", 
                    RowBox[{"8", " ", 
                    RowBox[{"rr", "^", "2"}], " ", 
                    RowBox[{"x2", "^", "2"}]}]}], ")"}]}], "+", 
                  RowBox[{"2", " ", 
                   RowBox[{"mu", "^", "2"}], " ", 
                   RowBox[{"(", 
                    RowBox[{"1", "+", 
                    RowBox[{
                    RowBox[{"rr", "^", "2"}], " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"5", " ", 
                    RowBox[{"tt", "^", "2"}]}], "+", 
                    RowBox[{"5", " ", 
                    RowBox[{"x1", "^", "2"}]}], "+", 
                    RowBox[{"x2", "^", "2"}], "+", 
                    RowBox[{"5", " ", 
                    RowBox[{"x3", "^", "2"}]}]}], ")"}]}]}], ")"}]}], "+", 
                  RowBox[{"mu", " ", 
                   RowBox[{"(", 
                    RowBox[{
                    RowBox[{
                    RowBox[{"-", "23"}], " ", 
                    RowBox[{"rr", "^", "2"}], " ", 
                    RowBox[{"Sqrt", "[", 
                    RowBox[{"mu", "+", 
                    RowBox[{"rr", "^", "4"}]}], "]"}]}], "+", 
                    RowBox[{"2", " ", 
                    RowBox[{"rr", "^", "6"}], " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"5", " ", 
                    RowBox[{"tt", "^", "2"}]}], "+", 
                    RowBox[{"5", " ", 
                    RowBox[{"x1", "^", "2"}]}], "-", 
                    RowBox[{"7", " ", 
                    RowBox[{"x2", "^", "2"}]}], "+", 
                    RowBox[{"5", " ", 
                    RowBox[{"x3", "^", "2"}]}]}], ")"}]}], "-", 
                    RowBox[{"2", " ", 
                    RowBox[{"rr", "^", "4"}], " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "14"}], "+", 
                    RowBox[{
                    RowBox[{"Sqrt", "[", 
                    RowBox[{"mu", "+", 
                    RowBox[{"rr", "^", "4"}]}], "]"}], " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"tt", "^", "2"}], "+", 
                    RowBox[{"x1", "^", "2"}], "-", 
                    RowBox[{"7", " ", 
                    RowBox[{"x2", "^", "2"}]}], "+", 
                    RowBox[{"x3", "^", "2"}]}], ")"}]}]}], ")"}]}]}], 
                    ")"}]}]}], ")"}]}]}], ")"}]}], "-", 
            RowBox[{"enne", " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{
                RowBox[{"-", "4"}], " ", 
                RowBox[{"rr", "^", "6"}], " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"-", 
                   RowBox[{"rr", "^", "2"}]}], "+", 
                  RowBox[{"Sqrt", "[", 
                   RowBox[{"mu", "+", 
                    RowBox[{"rr", "^", "4"}]}], "]"}]}], ")"}], " ", 
                RowBox[{"(", 
                 RowBox[{"1", "+", 
                  RowBox[{"4", " ", 
                   RowBox[{"rr", "^", "2"}], " ", 
                   RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", 
                    RowBox[{"tt", "^", "2"}]}], "+", 
                    RowBox[{"x1", "^", "2"}], "+", 
                    RowBox[{"x2", "^", "2"}], "+", 
                    RowBox[{"x3", "^", "2"}]}], ")"}]}], "+", 
                  RowBox[{"3", " ", 
                   RowBox[{"rr", "^", "4"}], " ", 
                   RowBox[{
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", 
                    RowBox[{"tt", "^", "2"}]}], "+", 
                    RowBox[{"x1", "^", "2"}], "+", 
                    RowBox[{"x2", "^", "2"}], "+", 
                    RowBox[{"x3", "^", "2"}]}], ")"}], "^", "2"}]}]}], 
                 ")"}]}], "+", 
               RowBox[{
                RowBox[{"mu", "^", "2"}], " ", 
                RowBox[{"(", 
                 RowBox[{"6", "+", 
                  RowBox[{"5", " ", 
                   RowBox[{"rr", "^", "4"}], " ", 
                   RowBox[{
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", 
                    RowBox[{"tt", "^", "2"}]}], "+", 
                    RowBox[{"x1", "^", "2"}], "+", 
                    RowBox[{"x2", "^", "2"}], "+", 
                    RowBox[{"x3", "^", "2"}]}], ")"}], "^", "2"}]}], "+", 
                  RowBox[{
                   RowBox[{"rr", "^", "2"}], " ", 
                   RowBox[{"(", 
                    RowBox[{
                    RowBox[{
                    RowBox[{"-", "11"}], " ", 
                    RowBox[{"tt", "^", "2"}]}], "+", 
                    RowBox[{"3", " ", 
                    RowBox[{"x1", "^", "2"}]}], "+", 
                    RowBox[{"x2", "^", "2"}], "+", 
                    RowBox[{"3", " ", 
                    RowBox[{"x3", "^", "2"}]}]}], ")"}]}]}], ")"}]}], "+", 
               RowBox[{"mu", " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{
                   RowBox[{"-", "4"}], " ", 
                   RowBox[{"rr", "^", "2"}], " ", 
                   RowBox[{"Sqrt", "[", 
                    RowBox[{"mu", "+", 
                    RowBox[{"rr", "^", "4"}]}], "]"}]}], "+", 
                  RowBox[{"17", " ", 
                   RowBox[{"rr", "^", "8"}], " ", 
                   RowBox[{
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", 
                    RowBox[{"tt", "^", "2"}]}], "+", 
                    RowBox[{"x1", "^", "2"}], "+", 
                    RowBox[{"x2", "^", "2"}], "+", 
                    RowBox[{"x3", "^", "2"}]}], ")"}], "^", "2"}]}], "+", 
                  RowBox[{
                   RowBox[{"rr", "^", "4"}], " ", 
                   RowBox[{"(", 
                    RowBox[{"10", "+", 
                    RowBox[{
                    RowBox[{"Sqrt", "[", 
                    RowBox[{"mu", "+", 
                    RowBox[{"rr", "^", "4"}]}], "]"}], " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"15", " ", 
                    RowBox[{"tt", "^", "2"}]}], "-", 
                    RowBox[{"23", " ", 
                    RowBox[{"x1", "^", "2"}]}], "-", 
                    RowBox[{"13", " ", 
                    RowBox[{"x2", "^", "2"}]}], "-", 
                    RowBox[{"23", " ", 
                    RowBox[{"x3", "^", "2"}]}]}], ")"}]}]}], ")"}]}], "-", 
                  RowBox[{
                   RowBox[{"rr", "^", "6"}], " ", 
                   RowBox[{"(", 
                    RowBox[{
                    RowBox[{"11", " ", 
                    RowBox[{"Sqrt", "[", 
                    RowBox[{"mu", "+", 
                    RowBox[{"rr", "^", "4"}]}], "]"}], " ", 
                    RowBox[{"tt", "^", "4"}]}], "-", 
                    RowBox[{"19", " ", 
                    RowBox[{"x1", "^", "2"}]}], "-", 
                    RowBox[{"17", " ", 
                    RowBox[{"x2", "^", "2"}]}], "-", 
                    RowBox[{"19", " ", 
                    RowBox[{"x3", "^", "2"}]}], "+", 
                    RowBox[{"11", " ", 
                    RowBox[{"Sqrt", "[", 
                    RowBox[{"mu", "+", 
                    RowBox[{"rr", "^", "4"}]}], "]"}], " ", 
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"x1", "^", "2"}], "+", 
                    RowBox[{"x2", "^", "2"}], "+", 
                    RowBox[{"x3", "^", "2"}]}], ")"}], "^", "2"}]}], "-", 
                    RowBox[{
                    RowBox[{"tt", "^", "2"}], " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "27"}], "+", 
                    RowBox[{"22", " ", 
                    RowBox[{"Sqrt", "[", 
                    RowBox[{"mu", "+", 
                    RowBox[{"rr", "^", "4"}]}], "]"}], " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"x1", "^", "2"}], "+", 
                    RowBox[{"x2", "^", "2"}], "+", 
                    RowBox[{"x3", "^", "2"}]}], ")"}]}]}], ")"}]}]}], 
                    ")"}]}]}], ")"}]}]}], ")"}]}]}], ")"}]}], ",", 
         RowBox[{
          RowBox[{"1", "/", 
           RowBox[{"(", 
            RowBox[{"16", " ", 
             RowBox[{"rr", "^", "2"}], " ", 
             RowBox[{"(", 
              RowBox[{"mu", "+", 
               RowBox[{"rr", "^", "4"}]}], ")"}]}], ")"}]}], " ", "enne", " ", 
          RowBox[{"lambda", "^", "2"}], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"Ka3", " ", "tt", " ", "x2", " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{
                RowBox[{"mu", "^", "2"}], " ", 
                RowBox[{"(", 
                 RowBox[{"3", "+", 
                  RowBox[{"4", " ", 
                   RowBox[{"rr", "^", "2"}], " ", 
                   RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", 
                    RowBox[{"tt", "^", "2"}]}], "+", 
                    RowBox[{"x1", "^", "2"}], "+", 
                    RowBox[{"x2", "^", "2"}], "-", 
                    RowBox[{"3", " ", 
                    RowBox[{"x3", "^", "2"}]}]}], ")"}]}]}], ")"}]}], "+", 
               RowBox[{"2", " ", 
                RowBox[{"rr", "^", "6"}], " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"-", 
                   RowBox[{"rr", "^", "2"}]}], "+", 
                  RowBox[{"Sqrt", "[", 
                   RowBox[{"mu", "+", 
                    RowBox[{"rr", "^", "4"}]}], "]"}]}], ")"}], " ", 
                RowBox[{"(", 
                 RowBox[{"7", "+", 
                  RowBox[{"4", " ", 
                   RowBox[{"rr", "^", "2"}], " ", 
                   RowBox[{"(", 
                    RowBox[{
                    RowBox[{"tt", "^", "2"}], "-", 
                    RowBox[{"x1", "^", "2"}], "-", 
                    RowBox[{"x2", "^", "2"}], "+", 
                    RowBox[{"3", " ", 
                    RowBox[{"x3", "^", "2"}]}]}], ")"}]}]}], ")"}]}], "+", 
               RowBox[{"mu", " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"8", " ", 
                   RowBox[{"rr", "^", "2"}], " ", 
                   RowBox[{"Sqrt", "[", 
                    RowBox[{"mu", "+", 
                    RowBox[{"rr", "^", "4"}]}], "]"}]}], "-", 
                  RowBox[{"12", " ", 
                   RowBox[{"rr", "^", "6"}], " ", 
                   RowBox[{"(", 
                    RowBox[{
                    RowBox[{"tt", "^", "2"}], "-", 
                    RowBox[{"x1", "^", "2"}], "-", 
                    RowBox[{"x2", "^", "2"}], "+", 
                    RowBox[{"3", " ", 
                    RowBox[{"x3", "^", "2"}]}]}], ")"}]}], "+", 
                  RowBox[{
                   RowBox[{"rr", "^", "4"}], " ", 
                   RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "11"}], "+", 
                    RowBox[{"8", " ", 
                    RowBox[{"Sqrt", "[", 
                    RowBox[{"mu", "+", 
                    RowBox[{"rr", "^", "4"}]}], "]"}], " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"tt", "^", "2"}], "-", 
                    RowBox[{"x1", "^", "2"}], "-", 
                    RowBox[{"x2", "^", "2"}], "+", 
                    RowBox[{"3", " ", 
                    RowBox[{"x3", "^", "2"}]}]}], ")"}]}]}], ")"}]}]}], 
                 ")"}]}]}], ")"}]}], "+", 
            RowBox[{"x3", " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"2", " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"enne", " ", "mu", " ", 
                   RowBox[{"(", 
                    RowBox[{"mu", "+", 
                    RowBox[{"rr", "^", "4"}], "-", 
                    RowBox[{"5", " ", 
                    RowBox[{"rr", "^", "2"}], " ", 
                    RowBox[{"Sqrt", "[", 
                    RowBox[{"mu", "+", 
                    RowBox[{"rr", "^", "4"}]}], "]"}]}]}], ")"}]}], "-", 
                  RowBox[{"8", " ", "Ka1", " ", 
                   RowBox[{"rr", "^", "2"}], " ", 
                   RowBox[{"(", 
                    RowBox[{"mu", "+", 
                    RowBox[{"rr", "^", "4"}]}], ")"}], " ", 
                   RowBox[{"(", 
                    RowBox[{"mu", "+", 
                    RowBox[{"2", " ", 
                    RowBox[{"rr", "^", "4"}]}], "-", 
                    RowBox[{"2", " ", 
                    RowBox[{"rr", "^", "2"}], " ", 
                    RowBox[{"Sqrt", "[", 
                    RowBox[{"mu", "+", 
                    RowBox[{"rr", "^", "4"}]}], "]"}]}]}], ")"}], " ", "tt", 
                   " ", "x1"}]}], ")"}], " ", "x2"}], "+", 
               RowBox[{"Ka2", " ", "tt", " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"2", " ", 
                   RowBox[{"rr", "^", "6"}], " ", 
                   RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", 
                    RowBox[{"rr", "^", "2"}]}], "+", 
                    RowBox[{"Sqrt", "[", 
                    RowBox[{"mu", "+", 
                    RowBox[{"rr", "^", "4"}]}], "]"}]}], ")"}], " ", 
                   RowBox[{"(", 
                    RowBox[{"7", "+", 
                    RowBox[{"4", " ", 
                    RowBox[{"rr", "^", "2"}], " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"tt", "^", "2"}], "-", 
                    RowBox[{"x1", "^", "2"}], "+", 
                    RowBox[{"3", " ", 
                    RowBox[{"x2", "^", "2"}]}], "-", 
                    RowBox[{"x3", "^", "2"}]}], ")"}]}]}], ")"}]}], "+", 
                  RowBox[{
                   RowBox[{"mu", "^", "2"}], " ", 
                   RowBox[{"(", 
                    RowBox[{"3", "+", 
                    RowBox[{"4", " ", 
                    RowBox[{"rr", "^", "2"}], " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", 
                    RowBox[{"tt", "^", "2"}]}], "+", 
                    RowBox[{"x1", "^", "2"}], "-", 
                    RowBox[{"3", " ", 
                    RowBox[{"x2", "^", "2"}]}], "+", 
                    RowBox[{"x3", "^", "2"}]}], ")"}]}]}], ")"}]}], "+", 
                  RowBox[{"mu", " ", 
                   RowBox[{"(", 
                    RowBox[{
                    RowBox[{"8", " ", 
                    RowBox[{"rr", "^", "2"}], " ", 
                    RowBox[{"Sqrt", "[", 
                    RowBox[{"mu", "+", 
                    RowBox[{"rr", "^", "4"}]}], "]"}]}], "-", 
                    RowBox[{"12", " ", 
                    RowBox[{"rr", "^", "6"}], " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"tt", "^", "2"}], "-", 
                    RowBox[{"x1", "^", "2"}], "+", 
                    RowBox[{"3", " ", 
                    RowBox[{"x2", "^", "2"}]}], "-", 
                    RowBox[{"x3", "^", "2"}]}], ")"}]}], "+", 
                    RowBox[{
                    RowBox[{"rr", "^", "4"}], " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "11"}], "+", 
                    RowBox[{"8", " ", 
                    RowBox[{"Sqrt", "[", 
                    RowBox[{"mu", "+", 
                    RowBox[{"rr", "^", "4"}]}], "]"}], " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"tt", "^", "2"}], "-", 
                    RowBox[{"x1", "^", "2"}], "+", 
                    RowBox[{"3", " ", 
                    RowBox[{"x2", "^", "2"}]}], "-", 
                    RowBox[{"x3", "^", "2"}]}], ")"}]}]}], ")"}]}]}], 
                    ")"}]}]}], ")"}]}]}], ")"}]}]}], ")"}]}]}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{
          RowBox[{
           RowBox[{"-", "1"}], "/", 
           RowBox[{"(", 
            RowBox[{"32", " ", 
             RowBox[{"rr", "^", "6"}]}], ")"}]}], " ", "enne", " ", 
          RowBox[{"lambda", "^", "2"}], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"Ka3", " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"2", " ", 
                RowBox[{"rr", "^", "4"}], " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"rr", "^", "2"}], "-", 
                  RowBox[{"Sqrt", "[", 
                   RowBox[{"mu", "+", 
                    RowBox[{"rr", "^", "4"}]}], "]"}]}], ")"}], " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"-", "3"}], "+", 
                  RowBox[{
                   RowBox[{"rr", "^", "2"}], " ", 
                   RowBox[{"(", 
                    RowBox[{
                    RowBox[{
                    RowBox[{"-", "9"}], " ", 
                    RowBox[{"tt", "^", "2"}]}], "+", 
                    RowBox[{"5", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"x1", "^", "2"}], "+", 
                    RowBox[{"x2", "^", "2"}]}], ")"}]}], "-", 
                    RowBox[{"9", " ", 
                    RowBox[{"x3", "^", "2"}]}]}], ")"}]}], "+", 
                  RowBox[{"4", " ", 
                   RowBox[{"rr", "^", "4"}], " ", 
                   RowBox[{"(", 
                    RowBox[{
                    RowBox[{"tt", "^", "4"}], "-", 
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"x1", "^", "2"}], "+", 
                    RowBox[{"x2", "^", "2"}]}], ")"}], "^", "2"}], "+", 
                    RowBox[{"6", " ", 
                    RowBox[{"tt", "^", "2"}], " ", 
                    RowBox[{"x3", "^", "2"}]}], "+", 
                    RowBox[{"x3", "^", "4"}]}], ")"}]}]}], ")"}]}], "+", 
               RowBox[{"mu", " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"-", 
                   RowBox[{"Sqrt", "[", 
                    RowBox[{"mu", "+", 
                    RowBox[{"rr", "^", "4"}]}], "]"}]}], "+", 
                  RowBox[{"3", " ", 
                   RowBox[{"rr", "^", "6"}], " ", 
                   RowBox[{"(", 
                    RowBox[{
                    RowBox[{"tt", "^", "4"}], "-", 
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"x1", "^", "2"}], "+", 
                    RowBox[{"x2", "^", "2"}]}], ")"}], "^", "2"}], "+", 
                    RowBox[{"6", " ", 
                    RowBox[{"tt", "^", "2"}], " ", 
                    RowBox[{"x3", "^", "2"}]}], "+", 
                    RowBox[{"x3", "^", "4"}]}], ")"}]}], "+", 
                  RowBox[{"2", " ", 
                   RowBox[{"rr", "^", "2"}], " ", 
                   RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "3"}], "+", 
                    RowBox[{
                    RowBox[{"Sqrt", "[", 
                    RowBox[{"mu", "+", 
                    RowBox[{"rr", "^", "4"}]}], "]"}], " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"3", " ", 
                    RowBox[{"tt", "^", "2"}]}], "+", 
                    RowBox[{"x1", "^", "2"}], "+", 
                    RowBox[{"x2", "^", "2"}], "+", 
                    RowBox[{"3", " ", 
                    RowBox[{"x3", "^", "2"}]}]}], ")"}]}]}], ")"}]}], "+", 
                  RowBox[{
                   RowBox[{"rr", "^", "4"}], " ", 
                   RowBox[{"(", 
                    RowBox[{
                    RowBox[{
                    RowBox[{"Sqrt", "[", 
                    RowBox[{"mu", "+", 
                    RowBox[{"rr", "^", "4"}]}], "]"}], " ", 
                    RowBox[{"tt", "^", "4"}]}], "-", 
                    RowBox[{"x1", "^", "2"}], "-", 
                    RowBox[{"x2", "^", "2"}], "-", 
                    RowBox[{"3", " ", 
                    RowBox[{"x3", "^", "2"}]}], "+", 
                    RowBox[{
                    RowBox[{"tt", "^", "2"}], " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "3"}], "+", 
                    RowBox[{"6", " ", 
                    RowBox[{"Sqrt", "[", 
                    RowBox[{"mu", "+", 
                    RowBox[{"rr", "^", "4"}]}], "]"}], " ", 
                    RowBox[{"x3", "^", "2"}]}]}], ")"}]}], "+", 
                    RowBox[{
                    RowBox[{"Sqrt", "[", 
                    RowBox[{"mu", "+", 
                    RowBox[{"rr", "^", "4"}]}], "]"}], " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", 
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"x1", "^", "2"}], "+", 
                    RowBox[{"x2", "^", "2"}]}], ")"}], "^", "2"}]}], "+", 
                    RowBox[{"x3", "^", "4"}]}], ")"}]}]}], ")"}]}]}], 
                 ")"}]}]}], ")"}]}], "+", 
            RowBox[{"2", " ", 
             RowBox[{"rr", "^", "2"}], " ", "x3", " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"enne", " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"13", " ", "mu", " ", 
                   RowBox[{"rr", "^", "2"}]}], "-", 
                  RowBox[{"2", " ", 
                   RowBox[{"rr", "^", "6"}]}], "-", 
                  RowBox[{"2", " ", "mu", " ", 
                   RowBox[{"Sqrt", "[", 
                    RowBox[{"mu", "+", 
                    RowBox[{"rr", "^", "4"}]}], "]"}]}], "+", 
                  RowBox[{"2", " ", 
                   RowBox[{"rr", "^", "4"}], " ", 
                   RowBox[{"Sqrt", "[", 
                    RowBox[{"mu", "+", 
                    RowBox[{"rr", "^", "4"}]}], "]"}]}]}], ")"}], " ", "tt"}],
                "+", 
               RowBox[{
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"Ka1", " ", "x1"}], "+", 
                  RowBox[{"Ka2", " ", "x2"}]}], ")"}], " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"2", " ", 
                   RowBox[{"rr", "^", "4"}], " ", 
                   RowBox[{"(", 
                    RowBox[{
                    RowBox[{"rr", "^", "2"}], "-", 
                    RowBox[{"Sqrt", "[", 
                    RowBox[{"mu", "+", 
                    RowBox[{"rr", "^", "4"}]}], "]"}]}], ")"}], " ", 
                   RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "7"}], "+", 
                    RowBox[{"4", " ", 
                    RowBox[{"rr", "^", "2"}], " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"3", " ", 
                    RowBox[{"tt", "^", "2"}]}], "+", 
                    RowBox[{"x1", "^", "2"}], "+", 
                    RowBox[{"x2", "^", "2"}], "+", 
                    RowBox[{"x3", "^", "2"}]}], ")"}]}]}], ")"}]}], "+", 
                  RowBox[{"mu", " ", 
                   RowBox[{"(", 
                    RowBox[{
                    RowBox[{"2", " ", 
                    RowBox[{"Sqrt", "[", 
                    RowBox[{"mu", "+", 
                    RowBox[{"rr", "^", "4"}]}], "]"}]}], "+", 
                    RowBox[{
                    RowBox[{"rr", "^", "2"}], " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "1"}], "+", 
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"3", " ", 
                    RowBox[{"rr", "^", "2"}]}], "+", 
                    RowBox[{"Sqrt", "[", 
                    RowBox[{"mu", "+", 
                    RowBox[{"rr", "^", "4"}]}], "]"}]}], ")"}], " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"3", " ", 
                    RowBox[{"tt", "^", "2"}]}], "+", 
                    RowBox[{"x1", "^", "2"}], "+", 
                    RowBox[{"x2", "^", "2"}], "+", 
                    RowBox[{"x3", "^", "2"}]}], ")"}]}]}], ")"}]}]}], 
                    ")"}]}]}], ")"}]}]}], ")"}]}]}], ")"}]}], ",", 
         RowBox[{
          RowBox[{
           RowBox[{"-", "1"}], "/", 
           RowBox[{"(", 
            RowBox[{"32", " ", 
             RowBox[{"rr", "^", "3"}], " ", 
             RowBox[{
              RowBox[{"(", 
               RowBox[{"mu", "+", 
                RowBox[{"rr", "^", "4"}]}], ")"}], "^", 
              RowBox[{"(", 
               RowBox[{"3", "/", "2"}], ")"}]}]}], ")"}]}], " ", "enne", " ", 
          
          RowBox[{"lambda", "^", "2"}], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"x3", " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"2", " ", 
                RowBox[{"rr", "^", "2"}], " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"30", " ", 
                   RowBox[{"mu", "^", "2"}]}], "+", 
                  RowBox[{"16", " ", "mu", " ", 
                   RowBox[{"rr", "^", "4"}]}], "-", 
                  RowBox[{"14", " ", 
                   RowBox[{"rr", "^", "8"}]}], "+", 
                  RowBox[{"9", " ", "mu", " ", 
                   RowBox[{"rr", "^", "2"}], " ", 
                   RowBox[{"Sqrt", "[", 
                    RowBox[{"mu", "+", 
                    RowBox[{"rr", "^", "4"}]}], "]"}]}], "+", 
                  RowBox[{"14", " ", 
                   RowBox[{"rr", "^", "6"}], " ", 
                   RowBox[{"Sqrt", "[", 
                    RowBox[{"mu", "+", 
                    RowBox[{"rr", "^", "4"}]}], "]"}]}]}], ")"}], " ", "tt", 
                " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"Ka1", " ", "x1"}], "+", 
                  RowBox[{"Ka2", " ", "x2"}]}], ")"}]}], "+", 
               RowBox[{"enne", " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"2", " ", 
                   RowBox[{"mu", "^", "2"}], " ", 
                   RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "2"}], "+", 
                    RowBox[{"9", " ", 
                    RowBox[{"rr", "^", "2"}], " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"tt", "^", "2"}], "-", 
                    RowBox[{"x1", "^", "2"}], "-", 
                    RowBox[{"x2", "^", "2"}], "-", 
                    RowBox[{"x3", "^", "2"}]}], ")"}]}]}], ")"}]}], "+", 
                  RowBox[{"2", " ", 
                   RowBox[{"rr", "^", "6"}], " ", 
                   RowBox[{"(", 
                    RowBox[{
                    RowBox[{"rr", "^", "2"}], "-", 
                    RowBox[{"Sqrt", "[", 
                    RowBox[{"mu", "+", 
                    RowBox[{"rr", "^", "4"}]}], "]"}]}], ")"}], " ", 
                   RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "11"}], "+", 
                    RowBox[{"25", " ", 
                    RowBox[{"rr", "^", "2"}], " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"tt", "^", "2"}], "-", 
                    RowBox[{"x1", "^", "2"}], "-", 
                    RowBox[{"x2", "^", "2"}], "-", 
                    RowBox[{"x3", "^", "2"}]}], ")"}]}]}], ")"}]}], "+", 
                  RowBox[{"mu", " ", 
                   RowBox[{"(", 
                    RowBox[{
                    RowBox[{"23", " ", 
                    RowBox[{"rr", "^", "2"}], " ", 
                    RowBox[{"Sqrt", "[", 
                    RowBox[{"mu", "+", 
                    RowBox[{"rr", "^", "4"}]}], "]"}]}], "+", 
                    RowBox[{"68", " ", 
                    RowBox[{"rr", "^", "6"}], " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"tt", "^", "2"}], "-", 
                    RowBox[{"x1", "^", "2"}], "-", 
                    RowBox[{"x2", "^", "2"}], "-", 
                    RowBox[{"x3", "^", "2"}]}], ")"}]}], "+", 
                    RowBox[{
                    RowBox[{"rr", "^", "4"}], " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "26"}], "+", 
                    RowBox[{"43", " ", 
                    RowBox[{"Sqrt", "[", 
                    RowBox[{"mu", "+", 
                    RowBox[{"rr", "^", "4"}]}], "]"}], " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", 
                    RowBox[{"tt", "^", "2"}]}], "+", 
                    RowBox[{"x1", "^", "2"}], "+", 
                    RowBox[{"x2", "^", "2"}], "+", 
                    RowBox[{"x3", "^", "2"}]}], ")"}]}]}], ")"}]}]}], 
                    ")"}]}]}], ")"}]}]}], ")"}]}], "+", 
            RowBox[{"Ka3", " ", "tt", " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"2", " ", 
                RowBox[{"rr", "^", "6"}], " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"-", 
                   RowBox[{"rr", "^", "2"}]}], "+", 
                  RowBox[{"Sqrt", "[", 
                   RowBox[{"mu", "+", 
                    RowBox[{"rr", "^", "4"}]}], "]"}]}], ")"}], " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"-", "13"}], "+", 
                  RowBox[{
                   RowBox[{"rr", "^", "2"}], " ", 
                   RowBox[{"(", 
                    RowBox[{
                    RowBox[{"5", " ", 
                    RowBox[{"tt", "^", "2"}]}], "+", 
                    RowBox[{"x1", "^", "2"}], "+", 
                    RowBox[{"x2", "^", "2"}], "+", 
                    RowBox[{"15", " ", 
                    RowBox[{"x3", "^", "2"}]}]}], ")"}]}]}], ")"}]}], "+", 
               RowBox[{"2", " ", 
                RowBox[{"mu", "^", "2"}], " ", 
                RowBox[{"(", 
                 RowBox[{"4", "+", 
                  RowBox[{
                   RowBox[{"rr", "^", "2"}], " ", 
                   RowBox[{"(", 
                    RowBox[{
                    RowBox[{"7", " ", 
                    RowBox[{"tt", "^", "2"}]}], "-", 
                    RowBox[{"9", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"x1", "^", "2"}], "+", 
                    RowBox[{"x2", "^", "2"}]}], ")"}]}], "+", 
                    RowBox[{"21", " ", 
                    RowBox[{"x3", "^", "2"}]}]}], ")"}]}]}], ")"}]}], "+", 
               RowBox[{"mu", " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{
                   RowBox[{"-", "29"}], " ", 
                   RowBox[{"rr", "^", "2"}], " ", 
                   RowBox[{"Sqrt", "[", 
                    RowBox[{"mu", "+", 
                    RowBox[{"rr", "^", "4"}]}], "]"}]}], "+", 
                  RowBox[{"4", " ", 
                   RowBox[{"rr", "^", "6"}], " ", 
                   RowBox[{"(", 
                    RowBox[{
                    RowBox[{"tt", "^", "2"}], "-", 
                    RowBox[{"5", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"x1", "^", "2"}], "+", 
                    RowBox[{"x2", "^", "2"}]}], ")"}]}], "+", 
                    RowBox[{"3", " ", 
                    RowBox[{"x3", "^", "2"}]}]}], ")"}]}], "+", 
                  RowBox[{
                   RowBox[{"rr", "^", "4"}], " ", 
                   RowBox[{"(", 
                    RowBox[{"34", "+", 
                    RowBox[{
                    RowBox[{"Sqrt", "[", 
                    RowBox[{"mu", "+", 
                    RowBox[{"rr", "^", "4"}]}], "]"}], " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"7", " ", 
                    RowBox[{"tt", "^", "2"}]}], "+", 
                    RowBox[{"3", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"x1", "^", "2"}], "+", 
                    RowBox[{"x2", "^", "2"}], "+", 
                    RowBox[{"7", " ", 
                    RowBox[{"x3", "^", "2"}]}]}], ")"}]}]}], ")"}]}]}], 
                    ")"}]}]}], ")"}]}]}], ")"}]}]}], ")"}]}], ",", 
         RowBox[{
          RowBox[{"1", "/", 
           RowBox[{"(", 
            RowBox[{"16", " ", 
             RowBox[{"rr", "^", "2"}], " ", 
             RowBox[{"(", 
              RowBox[{"mu", "+", 
               RowBox[{"rr", "^", "4"}]}], ")"}]}], ")"}]}], " ", "enne", " ", 
          RowBox[{"lambda", "^", "2"}], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"Ka3", " ", "tt", " ", "x1", " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{
                RowBox[{"mu", "^", "2"}], " ", 
                RowBox[{"(", 
                 RowBox[{"3", "+", 
                  RowBox[{"4", " ", 
                   RowBox[{"rr", "^", "2"}], " ", 
                   RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", 
                    RowBox[{"tt", "^", "2"}]}], "+", 
                    RowBox[{"x1", "^", "2"}], "+", 
                    RowBox[{"x2", "^", "2"}], "-", 
                    RowBox[{"3", " ", 
                    RowBox[{"x3", "^", "2"}]}]}], ")"}]}]}], ")"}]}], "+", 
               RowBox[{"2", " ", 
                RowBox[{"rr", "^", "6"}], " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"-", 
                   RowBox[{"rr", "^", "2"}]}], "+", 
                  RowBox[{"Sqrt", "[", 
                   RowBox[{"mu", "+", 
                    RowBox[{"rr", "^", "4"}]}], "]"}]}], ")"}], " ", 
                RowBox[{"(", 
                 RowBox[{"7", "+", 
                  RowBox[{"4", " ", 
                   RowBox[{"rr", "^", "2"}], " ", 
                   RowBox[{"(", 
                    RowBox[{
                    RowBox[{"tt", "^", "2"}], "-", 
                    RowBox[{"x1", "^", "2"}], "-", 
                    RowBox[{"x2", "^", "2"}], "+", 
                    RowBox[{"3", " ", 
                    RowBox[{"x3", "^", "2"}]}]}], ")"}]}]}], ")"}]}], "+", 
               RowBox[{"mu", " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"8", " ", 
                   RowBox[{"rr", "^", "2"}], " ", 
                   RowBox[{"Sqrt", "[", 
                    RowBox[{"mu", "+", 
                    RowBox[{"rr", "^", "4"}]}], "]"}]}], "-", 
                  RowBox[{"12", " ", 
                   RowBox[{"rr", "^", "6"}], " ", 
                   RowBox[{"(", 
                    RowBox[{
                    RowBox[{"tt", "^", "2"}], "-", 
                    RowBox[{"x1", "^", "2"}], "-", 
                    RowBox[{"x2", "^", "2"}], "+", 
                    RowBox[{"3", " ", 
                    RowBox[{"x3", "^", "2"}]}]}], ")"}]}], "+", 
                  RowBox[{
                   RowBox[{"rr", "^", "4"}], " ", 
                   RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "11"}], "+", 
                    RowBox[{"8", " ", 
                    RowBox[{"Sqrt", "[", 
                    RowBox[{"mu", "+", 
                    RowBox[{"rr", "^", "4"}]}], "]"}], " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"tt", "^", "2"}], "-", 
                    RowBox[{"x1", "^", "2"}], "-", 
                    RowBox[{"x2", "^", "2"}], "+", 
                    RowBox[{"3", " ", 
                    RowBox[{"x3", "^", "2"}]}]}], ")"}]}]}], ")"}]}]}], 
                 ")"}]}]}], ")"}]}], "+", 
            RowBox[{"x3", " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"2", " ", "x1", " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"enne", " ", "mu", " ", 
                   RowBox[{"(", 
                    RowBox[{"mu", "+", 
                    RowBox[{"rr", "^", "4"}], "-", 
                    RowBox[{"5", " ", 
                    RowBox[{"rr", "^", "2"}], " ", 
                    RowBox[{"Sqrt", "[", 
                    RowBox[{"mu", "+", 
                    RowBox[{"rr", "^", "4"}]}], "]"}]}]}], ")"}]}], "-", 
                  RowBox[{"8", " ", "Ka2", " ", 
                   RowBox[{"rr", "^", "2"}], " ", 
                   RowBox[{"(", 
                    RowBox[{"mu", "+", 
                    RowBox[{"rr", "^", "4"}]}], ")"}], " ", 
                   RowBox[{"(", 
                    RowBox[{"mu", "+", 
                    RowBox[{"2", " ", 
                    RowBox[{"rr", "^", "4"}]}], "-", 
                    RowBox[{"2", " ", 
                    RowBox[{"rr", "^", "2"}], " ", 
                    RowBox[{"Sqrt", "[", 
                    RowBox[{"mu", "+", 
                    RowBox[{"rr", "^", "4"}]}], "]"}]}]}], ")"}], " ", "tt", 
                   " ", "x2"}]}], ")"}]}], "+", 
               RowBox[{"Ka1", " ", "tt", " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"2", " ", 
                   RowBox[{"rr", "^", "6"}], " ", 
                   RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", 
                    RowBox[{"rr", "^", "2"}]}], "+", 
                    RowBox[{"Sqrt", "[", 
                    RowBox[{"mu", "+", 
                    RowBox[{"rr", "^", "4"}]}], "]"}]}], ")"}], " ", 
                   RowBox[{"(", 
                    RowBox[{"7", "+", 
                    RowBox[{"4", " ", 
                    RowBox[{"rr", "^", "2"}], " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"tt", "^", "2"}], "+", 
                    RowBox[{"3", " ", 
                    RowBox[{"x1", "^", "2"}]}], "-", 
                    RowBox[{"x2", "^", "2"}], "-", 
                    RowBox[{"x3", "^", "2"}]}], ")"}]}]}], ")"}]}], "+", 
                  RowBox[{
                   RowBox[{"mu", "^", "2"}], " ", 
                   RowBox[{"(", 
                    RowBox[{"3", "+", 
                    RowBox[{"4", " ", 
                    RowBox[{"rr", "^", "2"}], " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", 
                    RowBox[{"tt", "^", "2"}]}], "-", 
                    RowBox[{"3", " ", 
                    RowBox[{"x1", "^", "2"}]}], "+", 
                    RowBox[{"x2", "^", "2"}], "+", 
                    RowBox[{"x3", "^", "2"}]}], ")"}]}]}], ")"}]}], "+", 
                  RowBox[{"mu", " ", 
                   RowBox[{"(", 
                    RowBox[{
                    RowBox[{"8", " ", 
                    RowBox[{"rr", "^", "2"}], " ", 
                    RowBox[{"Sqrt", "[", 
                    RowBox[{"mu", "+", 
                    RowBox[{"rr", "^", "4"}]}], "]"}]}], "-", 
                    RowBox[{"12", " ", 
                    RowBox[{"rr", "^", "6"}], " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"tt", "^", "2"}], "+", 
                    RowBox[{"3", " ", 
                    RowBox[{"x1", "^", "2"}]}], "-", 
                    RowBox[{"x2", "^", "2"}], "-", 
                    RowBox[{"x3", "^", "2"}]}], ")"}]}], "+", 
                    RowBox[{
                    RowBox[{"rr", "^", "4"}], " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "11"}], "+", 
                    RowBox[{"8", " ", 
                    RowBox[{"Sqrt", "[", 
                    RowBox[{"mu", "+", 
                    RowBox[{"rr", "^", "4"}]}], "]"}], " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"tt", "^", "2"}], "+", 
                    RowBox[{"3", " ", 
                    RowBox[{"x1", "^", "2"}]}], "-", 
                    RowBox[{"x2", "^", "2"}], "-", 
                    RowBox[{"x3", "^", "2"}]}], ")"}]}]}], ")"}]}]}], 
                    ")"}]}]}], ")"}]}]}], ")"}]}]}], ")"}]}], ",", 
         RowBox[{
          RowBox[{"1", "/", 
           RowBox[{"(", 
            RowBox[{"16", " ", 
             RowBox[{"rr", "^", "2"}], " ", 
             RowBox[{"(", 
              RowBox[{"mu", "+", 
               RowBox[{"rr", "^", "4"}]}], ")"}]}], ")"}]}], " ", "enne", " ", 
          RowBox[{"lambda", "^", "2"}], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"Ka3", " ", "tt", " ", "x2", " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{
                RowBox[{"mu", "^", "2"}], " ", 
                RowBox[{"(", 
                 RowBox[{"3", "+", 
                  RowBox[{"4", " ", 
                   RowBox[{"rr", "^", "2"}], " ", 
                   RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", 
                    RowBox[{"tt", "^", "2"}]}], "+", 
                    RowBox[{"x1", "^", "2"}], "+", 
                    RowBox[{"x2", "^", "2"}], "-", 
                    RowBox[{"3", " ", 
                    RowBox[{"x3", "^", "2"}]}]}], ")"}]}]}], ")"}]}], "+", 
               RowBox[{"2", " ", 
                RowBox[{"rr", "^", "6"}], " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"-", 
                   RowBox[{"rr", "^", "2"}]}], "+", 
                  RowBox[{"Sqrt", "[", 
                   RowBox[{"mu", "+", 
                    RowBox[{"rr", "^", "4"}]}], "]"}]}], ")"}], " ", 
                RowBox[{"(", 
                 RowBox[{"7", "+", 
                  RowBox[{"4", " ", 
                   RowBox[{"rr", "^", "2"}], " ", 
                   RowBox[{"(", 
                    RowBox[{
                    RowBox[{"tt", "^", "2"}], "-", 
                    RowBox[{"x1", "^", "2"}], "-", 
                    RowBox[{"x2", "^", "2"}], "+", 
                    RowBox[{"3", " ", 
                    RowBox[{"x3", "^", "2"}]}]}], ")"}]}]}], ")"}]}], "+", 
               RowBox[{"mu", " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"8", " ", 
                   RowBox[{"rr", "^", "2"}], " ", 
                   RowBox[{"Sqrt", "[", 
                    RowBox[{"mu", "+", 
                    RowBox[{"rr", "^", "4"}]}], "]"}]}], "-", 
                  RowBox[{"12", " ", 
                   RowBox[{"rr", "^", "6"}], " ", 
                   RowBox[{"(", 
                    RowBox[{
                    RowBox[{"tt", "^", "2"}], "-", 
                    RowBox[{"x1", "^", "2"}], "-", 
                    RowBox[{"x2", "^", "2"}], "+", 
                    RowBox[{"3", " ", 
                    RowBox[{"x3", "^", "2"}]}]}], ")"}]}], "+", 
                  RowBox[{
                   RowBox[{"rr", "^", "4"}], " ", 
                   RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "11"}], "+", 
                    RowBox[{"8", " ", 
                    RowBox[{"Sqrt", "[", 
                    RowBox[{"mu", "+", 
                    RowBox[{"rr", "^", "4"}]}], "]"}], " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"tt", "^", "2"}], "-", 
                    RowBox[{"x1", "^", "2"}], "-", 
                    RowBox[{"x2", "^", "2"}], "+", 
                    RowBox[{"3", " ", 
                    RowBox[{"x3", "^", "2"}]}]}], ")"}]}]}], ")"}]}]}], 
                 ")"}]}]}], ")"}]}], "+", 
            RowBox[{"x3", " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"2", " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"enne", " ", "mu", " ", 
                   RowBox[{"(", 
                    RowBox[{"mu", "+", 
                    RowBox[{"rr", "^", "4"}], "-", 
                    RowBox[{"5", " ", 
                    RowBox[{"rr", "^", "2"}], " ", 
                    RowBox[{"Sqrt", "[", 
                    RowBox[{"mu", "+", 
                    RowBox[{"rr", "^", "4"}]}], "]"}]}]}], ")"}]}], "-", 
                  RowBox[{"8", " ", "Ka1", " ", 
                   RowBox[{"rr", "^", "2"}], " ", 
                   RowBox[{"(", 
                    RowBox[{"mu", "+", 
                    RowBox[{"rr", "^", "4"}]}], ")"}], " ", 
                   RowBox[{"(", 
                    RowBox[{"mu", "+", 
                    RowBox[{"2", " ", 
                    RowBox[{"rr", "^", "4"}]}], "-", 
                    RowBox[{"2", " ", 
                    RowBox[{"rr", "^", "2"}], " ", 
                    RowBox[{"Sqrt", "[", 
                    RowBox[{"mu", "+", 
                    RowBox[{"rr", "^", "4"}]}], "]"}]}]}], ")"}], " ", "tt", 
                   " ", "x1"}]}], ")"}], " ", "x2"}], "+", 
               RowBox[{"Ka2", " ", "tt", " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"2", " ", 
                   RowBox[{"rr", "^", "6"}], " ", 
                   RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", 
                    RowBox[{"rr", "^", "2"}]}], "+", 
                    RowBox[{"Sqrt", "[", 
                    RowBox[{"mu", "+", 
                    RowBox[{"rr", "^", "4"}]}], "]"}]}], ")"}], " ", 
                   RowBox[{"(", 
                    RowBox[{"7", "+", 
                    RowBox[{"4", " ", 
                    RowBox[{"rr", "^", "2"}], " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"tt", "^", "2"}], "-", 
                    RowBox[{"x1", "^", "2"}], "+", 
                    RowBox[{"3", " ", 
                    RowBox[{"x2", "^", "2"}]}], "-", 
                    RowBox[{"x3", "^", "2"}]}], ")"}]}]}], ")"}]}], "+", 
                  RowBox[{
                   RowBox[{"mu", "^", "2"}], " ", 
                   RowBox[{"(", 
                    RowBox[{"3", "+", 
                    RowBox[{"4", " ", 
                    RowBox[{"rr", "^", "2"}], " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", 
                    RowBox[{"tt", "^", "2"}]}], "+", 
                    RowBox[{"x1", "^", "2"}], "-", 
                    RowBox[{"3", " ", 
                    RowBox[{"x2", "^", "2"}]}], "+", 
                    RowBox[{"x3", "^", "2"}]}], ")"}]}]}], ")"}]}], "+", 
                  RowBox[{"mu", " ", 
                   RowBox[{"(", 
                    RowBox[{
                    RowBox[{"8", " ", 
                    RowBox[{"rr", "^", "2"}], " ", 
                    RowBox[{"Sqrt", "[", 
                    RowBox[{"mu", "+", 
                    RowBox[{"rr", "^", "4"}]}], "]"}]}], "-", 
                    RowBox[{"12", " ", 
                    RowBox[{"rr", "^", "6"}], " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"tt", "^", "2"}], "-", 
                    RowBox[{"x1", "^", "2"}], "+", 
                    RowBox[{"3", " ", 
                    RowBox[{"x2", "^", "2"}]}], "-", 
                    RowBox[{"x3", "^", "2"}]}], ")"}]}], "+", 
                    RowBox[{
                    RowBox[{"rr", "^", "4"}], " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "11"}], "+", 
                    RowBox[{"8", " ", 
                    RowBox[{"Sqrt", "[", 
                    RowBox[{"mu", "+", 
                    RowBox[{"rr", "^", "4"}]}], "]"}], " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"tt", "^", "2"}], "-", 
                    RowBox[{"x1", "^", "2"}], "+", 
                    RowBox[{"3", " ", 
                    RowBox[{"x2", "^", "2"}]}], "-", 
                    RowBox[{"x3", "^", "2"}]}], ")"}]}]}], ")"}]}]}], 
                    ")"}]}]}], ")"}]}]}], ")"}]}]}], ")"}]}], ",", 
         RowBox[{
          RowBox[{"1", "/", 
           RowBox[{"(", 
            RowBox[{"16", " ", 
             RowBox[{"rr", "^", "4"}], " ", 
             RowBox[{"(", 
              RowBox[{"mu", "+", 
               RowBox[{"rr", "^", "4"}]}], ")"}]}], ")"}]}], " ", "enne", " ", 
          RowBox[{"lambda", "^", "2"}], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{
             RowBox[{"-", "enne"}], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{
                RowBox[{"-", "4"}], " ", 
                RowBox[{"rr", "^", "6"}], " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"-", 
                   RowBox[{"rr", "^", "2"}]}], "+", 
                  RowBox[{"Sqrt", "[", 
                   RowBox[{"mu", "+", 
                    RowBox[{"rr", "^", "4"}]}], "]"}]}], ")"}], " ", 
                RowBox[{"(", 
                 RowBox[{"1", "+", 
                  RowBox[{"4", " ", 
                   RowBox[{"rr", "^", "2"}], " ", 
                   RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", 
                    RowBox[{"tt", "^", "2"}]}], "+", 
                    RowBox[{"x1", "^", "2"}], "+", 
                    RowBox[{"x2", "^", "2"}], "+", 
                    RowBox[{"x3", "^", "2"}]}], ")"}]}], "+", 
                  RowBox[{"3", " ", 
                   RowBox[{"rr", "^", "4"}], " ", 
                   RowBox[{
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", 
                    RowBox[{"tt", "^", "2"}]}], "+", 
                    RowBox[{"x1", "^", "2"}], "+", 
                    RowBox[{"x2", "^", "2"}], "+", 
                    RowBox[{"x3", "^", "2"}]}], ")"}], "^", "2"}]}]}], 
                 ")"}]}], "+", 
               RowBox[{
                RowBox[{"mu", "^", "2"}], " ", 
                RowBox[{"(", 
                 RowBox[{"6", "+", 
                  RowBox[{"5", " ", 
                   RowBox[{"rr", "^", "4"}], " ", 
                   RowBox[{
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", 
                    RowBox[{"tt", "^", "2"}]}], "+", 
                    RowBox[{"x1", "^", "2"}], "+", 
                    RowBox[{"x2", "^", "2"}], "+", 
                    RowBox[{"x3", "^", "2"}]}], ")"}], "^", "2"}]}], "+", 
                  RowBox[{
                   RowBox[{"rr", "^", "2"}], " ", 
                   RowBox[{"(", 
                    RowBox[{
                    RowBox[{
                    RowBox[{"-", "11"}], " ", 
                    RowBox[{"tt", "^", "2"}]}], "+", 
                    RowBox[{"3", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"x1", "^", "2"}], "+", 
                    RowBox[{"x2", "^", "2"}]}], ")"}]}], "+", 
                    RowBox[{"x3", "^", "2"}]}], ")"}]}]}], ")"}]}], "+", 
               RowBox[{"mu", " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{
                   RowBox[{"-", "4"}], " ", 
                   RowBox[{"rr", "^", "2"}], " ", 
                   RowBox[{"Sqrt", "[", 
                    RowBox[{"mu", "+", 
                    RowBox[{"rr", "^", "4"}]}], "]"}]}], "+", 
                  RowBox[{"17", " ", 
                   RowBox[{"rr", "^", "8"}], " ", 
                   RowBox[{
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", 
                    RowBox[{"tt", "^", "2"}]}], "+", 
                    RowBox[{"x1", "^", "2"}], "+", 
                    RowBox[{"x2", "^", "2"}], "+", 
                    RowBox[{"x3", "^", "2"}]}], ")"}], "^", "2"}]}], "+", 
                  RowBox[{
                   RowBox[{"rr", "^", "4"}], " ", 
                   RowBox[{"(", 
                    RowBox[{"10", "+", 
                    RowBox[{
                    RowBox[{"Sqrt", "[", 
                    RowBox[{"mu", "+", 
                    RowBox[{"rr", "^", "4"}]}], "]"}], " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"15", " ", 
                    RowBox[{"tt", "^", "2"}]}], "-", 
                    RowBox[{"23", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"x1", "^", "2"}], "+", 
                    RowBox[{"x2", "^", "2"}]}], ")"}]}], "-", 
                    RowBox[{"13", " ", 
                    RowBox[{"x3", "^", "2"}]}]}], ")"}]}]}], ")"}]}], "-", 
                  RowBox[{
                   RowBox[{"rr", "^", "6"}], " ", 
                   RowBox[{"(", 
                    RowBox[{
                    RowBox[{"11", " ", 
                    RowBox[{"Sqrt", "[", 
                    RowBox[{"mu", "+", 
                    RowBox[{"rr", "^", "4"}]}], "]"}], " ", 
                    RowBox[{"tt", "^", "4"}]}], "-", 
                    RowBox[{"19", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"x1", "^", "2"}], "+", 
                    RowBox[{"x2", "^", "2"}]}], ")"}]}], "-", 
                    RowBox[{"17", " ", 
                    RowBox[{"x3", "^", "2"}]}], "+", 
                    RowBox[{"11", " ", 
                    RowBox[{"Sqrt", "[", 
                    RowBox[{"mu", "+", 
                    RowBox[{"rr", "^", "4"}]}], "]"}], " ", 
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"x1", "^", "2"}], "+", 
                    RowBox[{"x2", "^", "2"}], "+", 
                    RowBox[{"x3", "^", "2"}]}], ")"}], "^", "2"}]}], "-", 
                    RowBox[{
                    RowBox[{"tt", "^", "2"}], " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "27"}], "+", 
                    RowBox[{"22", " ", 
                    RowBox[{"Sqrt", "[", 
                    RowBox[{"mu", "+", 
                    RowBox[{"rr", "^", "4"}]}], "]"}], " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"x1", "^", "2"}], "+", 
                    RowBox[{"x2", "^", "2"}], "+", 
                    RowBox[{"x3", "^", "2"}]}], ")"}]}]}], ")"}]}]}], 
                    ")"}]}]}], ")"}]}]}], ")"}]}], "+", 
            RowBox[{"2", " ", 
             RowBox[{"rr", "^", "2"}], " ", "tt", " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"Ka1", " ", "x1", " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"2", " ", 
                   RowBox[{"rr", "^", "6"}], " ", 
                   RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", 
                    RowBox[{"rr", "^", "2"}]}], "+", 
                    RowBox[{"Sqrt", "[", 
                    RowBox[{"mu", "+", 
                    RowBox[{"rr", "^", "4"}]}], "]"}]}], ")"}], " ", 
                   RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "13"}], "+", 
                    RowBox[{"8", " ", 
                    RowBox[{"rr", "^", "2"}], " ", 
                    RowBox[{"x3", "^", "2"}]}]}], ")"}]}], "+", 
                  RowBox[{"2", " ", 
                   RowBox[{"mu", "^", "2"}], " ", 
                   RowBox[{"(", 
                    RowBox[{"1", "+", 
                    RowBox[{
                    RowBox[{"rr", "^", "2"}], " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"5", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"tt", "^", "2"}], "+", 
                    RowBox[{"x1", "^", "2"}], "+", 
                    RowBox[{"x2", "^", "2"}]}], ")"}]}], "+", 
                    RowBox[{"x3", "^", "2"}]}], ")"}]}]}], ")"}]}], "+", 
                  RowBox[{"mu", " ", 
                   RowBox[{"(", 
                    RowBox[{
                    RowBox[{
                    RowBox[{"-", "23"}], " ", 
                    RowBox[{"rr", "^", "2"}], " ", 
                    RowBox[{"Sqrt", "[", 
                    RowBox[{"mu", "+", 
                    RowBox[{"rr", "^", "4"}]}], "]"}]}], "+", 
                    RowBox[{"2", " ", 
                    RowBox[{"rr", "^", "6"}], " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"5", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"tt", "^", "2"}], "+", 
                    RowBox[{"x1", "^", "2"}], "+", 
                    RowBox[{"x2", "^", "2"}]}], ")"}]}], "-", 
                    RowBox[{"7", " ", 
                    RowBox[{"x3", "^", "2"}]}]}], ")"}]}], "-", 
                    RowBox[{"2", " ", 
                    RowBox[{"rr", "^", "4"}], " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "14"}], "+", 
                    RowBox[{
                    RowBox[{"Sqrt", "[", 
                    RowBox[{"mu", "+", 
                    RowBox[{"rr", "^", "4"}]}], "]"}], " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"tt", "^", "2"}], "+", 
                    RowBox[{"x1", "^", "2"}], "+", 
                    RowBox[{"x2", "^", "2"}], "-", 
                    RowBox[{"7", " ", 
                    RowBox[{"x3", "^", "2"}]}]}], ")"}]}]}], ")"}]}]}], 
                    ")"}]}]}], ")"}]}], "+", 
               RowBox[{"Ka2", " ", "x2", " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"2", " ", 
                   RowBox[{"rr", "^", "6"}], " ", 
                   RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", 
                    RowBox[{"rr", "^", "2"}]}], "+", 
                    RowBox[{"Sqrt", "[", 
                    RowBox[{"mu", "+", 
                    RowBox[{"rr", "^", "4"}]}], "]"}]}], ")"}], " ", 
                   RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "13"}], "+", 
                    RowBox[{"8", " ", 
                    RowBox[{"rr", "^", "2"}], " ", 
                    RowBox[{"x3", "^", "2"}]}]}], ")"}]}], "+", 
                  RowBox[{"2", " ", 
                   RowBox[{"mu", "^", "2"}], " ", 
                   RowBox[{"(", 
                    RowBox[{"1", "+", 
                    RowBox[{
                    RowBox[{"rr", "^", "2"}], " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"5", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"tt", "^", "2"}], "+", 
                    RowBox[{"x1", "^", "2"}], "+", 
                    RowBox[{"x2", "^", "2"}]}], ")"}]}], "+", 
                    RowBox[{"x3", "^", "2"}]}], ")"}]}]}], ")"}]}], "+", 
                  RowBox[{"mu", " ", 
                   RowBox[{"(", 
                    RowBox[{
                    RowBox[{
                    RowBox[{"-", "23"}], " ", 
                    RowBox[{"rr", "^", "2"}], " ", 
                    RowBox[{"Sqrt", "[", 
                    RowBox[{"mu", "+", 
                    RowBox[{"rr", "^", "4"}]}], "]"}]}], "+", 
                    RowBox[{"2", " ", 
                    RowBox[{"rr", "^", "6"}], " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"5", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"tt", "^", "2"}], "+", 
                    RowBox[{"x1", "^", "2"}], "+", 
                    RowBox[{"x2", "^", "2"}]}], ")"}]}], "-", 
                    RowBox[{"7", " ", 
                    RowBox[{"x3", "^", "2"}]}]}], ")"}]}], "-", 
                    RowBox[{"2", " ", 
                    RowBox[{"rr", "^", "4"}], " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "14"}], "+", 
                    RowBox[{
                    RowBox[{"Sqrt", "[", 
                    RowBox[{"mu", "+", 
                    RowBox[{"rr", "^", "4"}]}], "]"}], " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"tt", "^", "2"}], "+", 
                    RowBox[{"x1", "^", "2"}], "+", 
                    RowBox[{"x2", "^", "2"}], "-", 
                    RowBox[{"7", " ", 
                    RowBox[{"x3", "^", "2"}]}]}], ")"}]}]}], ")"}]}]}], 
                    ")"}]}]}], ")"}]}], "+", 
               RowBox[{"Ka3", " ", "x3", " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"4", " ", 
                   RowBox[{"rr", "^", "6"}], " ", 
                   RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", 
                    RowBox[{"rr", "^", "2"}]}], "+", 
                    RowBox[{"Sqrt", "[", 
                    RowBox[{"mu", "+", 
                    RowBox[{"rr", "^", "4"}]}], "]"}]}], ")"}], " ", 
                   RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "3"}], "+", 
                    RowBox[{"2", " ", 
                    RowBox[{"rr", "^", "2"}], " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"tt", "^", "2"}], "-", 
                    RowBox[{"x1", "^", "2"}], "-", 
                    RowBox[{"x2", "^", "2"}], "+", 
                    RowBox[{"x3", "^", "2"}]}], ")"}]}]}], ")"}]}], "+", 
                  RowBox[{
                   RowBox[{"mu", "^", "2"}], " ", 
                   RowBox[{"(", 
                    RowBox[{"5", "+", 
                    RowBox[{"2", " ", 
                    RowBox[{"rr", "^", "2"}], " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"3", " ", 
                    RowBox[{"tt", "^", "2"}]}], "+", 
                    RowBox[{"7", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"x1", "^", "2"}], "+", 
                    RowBox[{"x2", "^", "2"}]}], ")"}]}], "+", 
                    RowBox[{"3", " ", 
                    RowBox[{"x3", "^", "2"}]}]}], ")"}]}]}], ")"}]}], "+", 
                  RowBox[{"mu", " ", 
                   RowBox[{"(", 
                    RowBox[{
                    RowBox[{
                    RowBox[{"-", "15"}], " ", 
                    RowBox[{"rr", "^", "2"}], " ", 
                    RowBox[{"Sqrt", "[", 
                    RowBox[{"mu", "+", 
                    RowBox[{"rr", "^", "4"}]}], "]"}]}], "-", 
                    RowBox[{"2", " ", 
                    RowBox[{"rr", "^", "6"}], " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"tt", "^", "2"}], "-", 
                    RowBox[{"11", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"x1", "^", "2"}], "+", 
                    RowBox[{"x2", "^", "2"}]}], ")"}]}], "+", 
                    RowBox[{"x3", "^", "2"}]}], ")"}]}], "+", 
                    RowBox[{
                    RowBox[{"rr", "^", "4"}], " ", 
                    RowBox[{"(", 
                    RowBox[{"17", "+", 
                    RowBox[{"2", " ", 
                    RowBox[{"Sqrt", "[", 
                    RowBox[{"mu", "+", 
                    RowBox[{"rr", "^", "4"}]}], "]"}], " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"3", " ", 
                    RowBox[{"tt", "^", "2"}]}], "-", 
                    RowBox[{"5", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"x1", "^", "2"}], "+", 
                    RowBox[{"x2", "^", "2"}]}], ")"}]}], "+", 
                    RowBox[{"3", " ", 
                    RowBox[{"x3", "^", "2"}]}]}], ")"}]}]}], ")"}]}]}], 
                    ")"}]}]}], ")"}]}]}], ")"}]}]}], ")"}]}]}], "}"}]}], 
      "}"}]}], "}"}]}], ";"}]], "Input",
 CellChangeTimes->{{3.550065693437305*^9, 3.550065697192779*^9}, {
  3.550066445750882*^9, 3.550066456543684*^9}, {3.5502281268275027`*^9, 
  3.550228158740548*^9}}]
}, Closed]]
},
WindowSize->{1008, 465},
WindowMargins->{{45, Automatic}, {Automatic, 56}},
FrontEndVersion->"7.0 for Linux x86 (32-bit) (February 25, 2009)",
StyleDefinitions->"Default.nb"
]
(* End of Notebook Content *)

(* Internal cache information *)
(*CellTagsOutline
CellTagsIndex->{}
*)
(*CellTagsIndex
CellTagsIndex->{}
*)
(*NotebookFileOutline
Notebook[{
Cell[545, 20, 2323, 50, 148, "Input"],
Cell[CellGroupData[{
Cell[2893, 74, 410, 12, 73, "Section"],
Cell[3306, 88, 5359, 143, 310, "Input"]
}, Closed]],
Cell[CellGroupData[{
Cell[8702, 236, 360, 12, 43, "Section"],
Cell[9065, 250, 757328, 19724, 34126, "Input"]
}, Closed]],
Cell[CellGroupData[{
Cell[766430, 19979, 356, 11, 43, "Section"],
Cell[766789, 19992, 228019, 5440, 6963, "Input"]
}, Closed]]
}
]
*)

(* End of internal cache information *)


==> anc/readme.txt <==
** Introduction

The files contained in this folder are the ancillary files related to the paper
"Fermionic Wigs for AdS-Schwarzschild Black Holes" by L.G.C Gentile, P.A. Grassi and A. Mezzalira.

** Folder contents (3 files + readme.txt)

File "4dimEta1.nb" contains the results for the 4-dimensional wig, the gauge field and the gravitino 
field obtained by \eta_1 bilinears which are denoted as enne, Ka1,Ka2,Ka3, as described in the paper.

File "5dimEta1.nb" contains the same results of "4dimEta1.nb", derived in the 5-dimensional case.

Last, file "5dimEta0Eta1SmallMu.txt" contains as plain text the full wig in 
\eta_0 and \eta_1 bilinears in the small-\mu limit. 

** Remarks

Each object is defined as an (N+1)-rank tensor, where the first index is referred 
to the bilinear order. For example, Gauge4D[[1]] is the gauge field at first order.

Beyond the ordinary names given to the variables, 
there are some letters in front of them, such as ARsigma1. Those have 
been added in order to maintain the correct lexicographical order, 
especially when dealing with gamma matrices or other non-commuting 
objects.

It was also necessary to define new functions such as
Imag, for the imaginary part, in order to reduce the computation time 
required.

In the complete \eta_0 and \eta_1 wig file the four bilinears constructed by eta_0 are 
identified by {emme,emme1,emme2,emme3} while the bilinears in \eta_1 are {enne,enne1,enne2,enne3}. 
The bilinears denoted with {Lp,Lpc1,Lpc2,Lpc3} and {Lm,Lmc1,Lmc2,Lmc3} are defined as 
Lm=\eta _0{}^{\dagger }\eta _1-\eta _1{}^{\dagger }\eta_0 
and 
Lp=-I\left(\eta _0{}^{\dagger }\eta _1+\eta _1{}^{\dagger }\eta _0\right).



